A Calibrated Test of Internal Action Maps: State Signals Without Global Affine Closure

A hidden state signal can be decodable or causally usable without supporting a reusable action map. We test whether action maps fitted without a source reach its natural post-action activation and compose. We organize the tests as an evidence lattice and validate the geometric branch on a known affine S_5 carrier: all held-source folds pass one-step, composition, inverse, decoding, and commutativity gates. Structured curvature and held-domain conjugacy raise error monotonically, but only 23/30 strongest cells flip a closure gate, bounding rather than universalizing calibration. In post-trained Qwen/Qwen3-4B, frozen final-token h28 affine maps have mean held-entity error .519, versus .398 for within-test-domain cross-fit. Seven randomized entity splits and map geometry do not support a purely entity-specific account. Earlier h4/h16 layers fit one-step transitions better, but h4 conflict-state decoding is weak and lexical controls remain unresolved. Three matched intervention datasets regenerated from one frozen checkpoint show causal effects only at h28/h36. Outcome-aware refitting improves h28 one-step error to .474 (.469 with weighting), yet no refit passes composition. Learned finite worlds likewise preserve relative algebraic signals or shared charts without held-source affine closure. Within the tested carriers, state availability, causal use, local geometry, and reusable closure are separable. The result is limited to one pretrained model, sampled final-token layers, two finite worlds, and the tested affine or diagnostic function classes.

==> anc/ARXIV_SNAPSHOT_README.txt <==
Compact reproducibility snapshot for:
A Calibrated Test of Internal Action Maps: State Signals Without Global Affine Closure

Source repository commit: 42033ab19d2c42a8eb334dde12c207b90bb059d2
Third-party submodule pin: b5edad9a5bf0867264369b1170abe634c6a698e3 external/state-probes (heads/main)

Included: source code, frozen configurations, tests, preregistrations,
experiment/audit reports, environment files, and manuscript source-table
metadata. Absolute author-machine and experiment-server path prefixes were
normalized in this public snapshot; scientific values and embedded artifact
digests were not changed.

Excluded: credentials, review correspondence, third-party submodule contents,
model weights, raw activations, intermediate checkpoints, fitted-map arrays,
and other multi-gigabyte generated artifacts. The excluded artifacts can be
regenerated from the pinned model identifiers and frozen configurations. Their
passports and SHA256 digests remain in the included reports and source metadata.

No separate source-code reuse license is asserted by this packaging step. The
author must separately decide the arXiv deposit license and any code license.


==> anc/FILE_MANIFEST.sha256 <==
cdb9cbc863871cd1d523ef1272b25e7dbed9f989e2ffe3dfe55983289eab2177  .gitmodules
9283e55fdd5c6834a633c6c70a48bb6c0a530ab0ccf78a39fe8b373bbdd81ac7  README.md
202b62ac739c7a6ace70ff356e12148dd4e22096b57cb2a2091715a3c2710913  configs/phase0/qwen3_4b_nnsight_smoke.yaml
2080ababd80cab672bbe1dbf0e5b3a5bdc7039afe9683dc734269efb3a0c6b8e  configs/phase1/qwen3_4b_alchemy_paired_intervention.yaml
9650cf6729ec746463a74db53aefc7cbd583f2c8444d39d477e4b55f82c4ec4f  configs/phase1/qwen3_4b_alchemy_paired_intervention_h16.yaml
28d170e36926a7cc2b3a043970d2a75c887af52faf9249bb3f1ea6297f213c0e  configs/phase1/qwen3_4b_alchemy_paired_intervention_h28.yaml
c7876631ae39584030b97cb0e3a5f057cbc435584eeff1860b95717be850acf5  configs/phase1/qwen3_4b_alchemy_paired_intervention_h28_seed2.yaml
346d33a88b3211d0e31ac95ae2e1111fa5369e2bc14aa425fc882a3252a53698  configs/phase1/qwen3_4b_alchemy_paired_intervention_h28_seed3.yaml
69165c60789c817d2ad50249ec11b4397ecf72056a2469507ab2e2da3b2b245d  configs/phase1/qwen3_4b_alchemy_paired_intervention_h36.yaml
a8409f632f791f6a9389cbdc51d387741747301ebfce434959d5ee828999bfdf  configs/phase1/qwen3_4b_alchemy_probe.yaml
8c142bc30338846b8e9e19c08092eef971a3cf866ea320234bfb9963add7b31c  configs/phase1/qwen3_4b_alchemy_probe_direct.yaml
a28c654208fc0d69ec0534ae8ec46b3dff12c285677ac262010b6c3d23903cda  configs/phase1/qwen3_4b_alchemy_probe_focused.yaml
a26a9c11c4284302c6a6887528e87748a84fcd45dc788a9f169710d1d3cd8e95  configs/phase2/qwen3_4b_grounded_operator_causal.yaml
84d5df5ad92624fafa8e388b80cff41d64bd5462c8eef21421f4896ef50bf71b  configs/phase2/qwen3_4b_grounded_operator_causal_seed2.yaml
93185d9e39702950522ff50492bea551b88980c6b75228518ca558ae1ecaf75a  configs/phase2/qwen3_4b_grounded_operator_causal_seed3.yaml
4d230449e08a86b031c10eb89651683a51c8484976a2cc2138f8bc36844714d5  configs/phase2/qwen3_4b_grounded_operator_fit.yaml
586b635630b40a54ea2ae330c84b7ba9e6a8d296dfe8a1c9b0e7b20ea73ea5f8  configs/phase2/qwen3_4b_grounded_operator_fit_alpha_expanded.yaml
c5301a3148007fec86ac804234e08a509af1456f2f75929ef3c9ceeaac3ea102  configs/phase2/qwen3_4b_grounded_operator_fit_seed2.yaml
606451dc4614b3a3e3479944261d1781f35c82fa12760b440dbb17367803e939  configs/phase2/qwen3_4b_grounded_operator_fit_seed3.yaml
2d8c550639fb1c596a0ceffb267614575a52be61b1cf0e9d29b8943268a3dbe5  configs/phase2/qwen3_4b_grounded_operator_mlp_upper.yaml
663e46275c7c53d15c211c924dcec80c2b62869bf32941c10af526fcaea2c49a  configs/phase3/qwen3_4b_h2_composition_seed1.yaml
dfbed6d0ee3c891cb8cd0858ee92cd82600d5d47755bae14a2d7adfd876549c8  configs/phase3/qwen3_4b_h2_composition_seed2.yaml
2d84eba7afe9650d09d7ce29a65b7c2e9cd6133f3ae337fa6aa94b91c2c6e423  configs/phase3/qwen3_4b_h2_composition_seed3.yaml
c423f110f561bac42ec0a5c6cf2c54efef9144828d2f59d9dacd3fe7c3519ebf  configs/phase3/qwen3_4b_h3_commutativity_seed1.yaml
ae79b527e11ca012ee9aa6fe81c774a28c0a4201aafbbff349fd5bb14aaa0586  configs/phase3/qwen3_4b_h3_commutativity_seed2.yaml
f42853d2bbb81d41238495bc2d22484451690caea54ca71ce076bfc8e5305ae3  configs/phase3/qwen3_4b_h3_commutativity_seed3.yaml
5748da27104519b890baaa9b802381a85aabe77a08c3431f033b1f2022cd46c5  configs/phase3/qwen3_4b_phase3_5_construct_smoke.yaml
2629aa36850c6e0145b5af160f1f764b59b9b956da25cc70d824a22d5dce56df  configs/phase3/qwen3_4b_phase3_5_construct_validation.yaml
c50554d87cde75cabebc0ff17fa5448ebb3691c2e650ae49f2f71bdf31a79657  configs/phase3/qwen3_4b_phase3_5b_manipulation_calibration.yaml
777ecf80d0f976ff50ff6bc1d70fc7eb375616d19766304a88d567f9e62e4b03  configs/phase4/synthetic_trajectories.yaml
8e72cad5881a57dce7fb5dcde9fff1a567d0264a660aaa98bd53f939a94560b5  configs/phase4/synthetic_trajectories_smoke.yaml
d1dbf4c95830750f8217c223c9b2147402715786d7435b4e06bd873e02000cdd  configs/phase4b/stage_ordering.yaml
b229524d0ec65c639f66adc03f8b92398a4e174fab464eb8b73525b2a11266ee  configs/phase4b/stage_ordering_smoke.yaml
90abfaeea3135f45bdd29a23935a27465cae1ebb0c07463c119b94c832804805  configs/phase4c/s5_cross_world.yaml
f8795571872fd16fdaec50876c78e396275ff7fa23b1af5b488bdf82614eb5fe  configs/phase4c/s5_cross_world_smoke.yaml
e9052f7dd30300d65a6d6c1c0785df2a3c88a7af91fcef0bdf60b28d4608edff  configs/phase4d/s5_operator_ladder.yaml
4cb49c0187bb95ee632c446916cfd78842c83dfc05b2a9bd460ed950916ec5a1  configs/phase4d/s5_operator_ladder_reproduction_shard.yaml
cc4ce990833529e2d31af2f68dd2d6cfb08af90afc43437802afca1a3e2deee8  configs/phase4d/s5_operator_ladder_smoke.yaml
cabf3d2adfdbc5146a7a6a23daa82d18df29757f5730bc7df0824c13835b4ac3  configs/phase4e/s5_operator_scaling.yaml
77b10c99e178c182411d1e799993f20168cd4bc10f6f598cd08bfc3a5a38139c  configs/phase4e/s5_operator_scaling_reproduction_shard.yaml
d35a1120e13d02aceee84203ad2706988811b33d3a29edb532324b647e8da4b9  configs/phase4e/s5_operator_scaling_smoke.yaml
f4fd2c53cd4d5f8df9c384f37c3cad4268dc5e140c59ecb7c0dedb61934649b3  configs/phase4f/s5_aspect_ratio.yaml
5b10284ebbe4f5419a36428c3f9160b8eee9684dc5bfb586ca7a48daa1da3a56  configs/phase4f/s5_aspect_ratio_reproduction_shard.yaml
6c8bcdf41c2525fc05712df684f9758085349834b155abfaf83346c63029f4d3  configs/phase4f/s5_aspect_ratio_smoke.yaml
cc0a0576db7fb301589d0ed7249b077e6e79b2861a3f280c8bb6ffa36ac11049  configs/phase6/reviewer_calibration.yaml
c037c57a07cf2063b17a62929c435fa3e8d2e252fe600d34a79f6e5332e51f95  configs/phase6/reviewer_calibration_smoke.yaml
e78249d8160c90a9d363dcc65d07c13d1f769047246fa9d0131f909f334793b8  configs/phase7/layer_local_composition.yaml
692579ed31898e4a21476b2f9bc1f9ff6796a12c7f8ea7718436c85192df3b90  configs/phase8/reviewer_v2_diagnostics.yaml
daae562b31dc2bc9a89bb3ab02dd5fea8c1f142cd76544fc515971e8f12bde98  configs/phase8/reviewer_v2_diagnostics_smoke.yaml
7abc7c33c7d12aafcf7bd32b2ae40e7a248938f3a5f191c30ee3a66a48c0e9ba  configs/phase8b/metric_attribution.yaml
a30c9d784d7a77e7abe868613b4c317aa28ce43f44d9939decfafc7c934030b0  paper/claim-intent-manifest.json
917decc88e291d3769a1e574560824a0214ccb1e8bf7fa0f510ca87ac5fe5838  paper/terminology-ledger.md
1dd9ea6f49b6ba46e0fe3da41e6d4ef8570bf5229fdaab2a625ed46aed9e3429  pyproject.toml
c715214c05de3b50c80ed63224a914f074421d07acf839a7476e004730a0058c  reports/2026-08-08-phase0-qwen3-4b.md
c75a2c30337e75b457f9f254f42720d89583f27b0eac5e726d635fca166cceb8  reports/2026-08-08-phase1-qwen3-4b.md
af50868983af8c263133c206f34fab11f8a4f3a444e78f2327e9844186af321f  reports/2026-08-08-phase2-grounded-operators.md
c7d9d6526d512a4c5d12798c41aad1247d1a3e5289d0d1102fb2e4990e341554  reports/2026-08-08-phase3-5-construct-validation.md
c8df80241f50d2ccf31841ff11ca396472af80c4e43664cc0d5c9b297f01d396  reports/2026-08-08-phase3-5b-manipulation-calibration.md
1993f791683146aaf62272b14b99a1d5f53ab5ab68a35044d36c53dbde50f676  reports/2026-08-08-phase3-h2-composition.md
2de3f632b589f4a3fef52685ba3d4be3f5cfc93f0e05c74850dc2408042754af  reports/2026-08-08-phase3-h3-commutativity.md
6710a12e988aca923b246ebf0b006c468a60dc048b703b4e7bd3a66bd15af8d1  reports/2026-08-08-phase4-ground-truth-trajectories.md
46345207541532de85ceb151ed6775634d92d2f40b305fc51edba097c5cd69a1  reports/2026-08-08-phase4-postrun-audit.json
72dd60f4f7d61907e27dbd12cb420937e8870ff897a7994669f15324346689c6  reports/2026-08-09-phase4b-postrun-audit.json
e57102821c712fb9b7fcf514aae8e47a910e05535cbc505e45d51989006a9907  reports/2026-08-09-phase4b-stage-ordering.md
d6c59d8b6e25ab2e28f5bce21cdc62b362962d605d35fa7c9bbddd110fb20151  reports/2026-08-09-phase4c-postrun-audit.json
a6dd039c6445b93b623c0e4255731d3e30e7117fd6c462319f46e9484217a300  reports/2026-08-09-phase4c-s5-cross-world.md
8797d18690aa137adf999475e118029a98cff8608e4ef0c43a6e8839a6576c96  reports/2026-08-09-phase4d-postrun-audit.json
8e211387bc6dc0d075cd0e65e696409db35ab591f46ed8b6d2a25278e7bd0c72  reports/2026-08-09-phase4d-s5-operator-ladder.md
4709aad9dcfe02ff8a2b1ccf3a34c6ed8112534b4058bf0af7d9164111f4352c  reports/2026-08-09-phase4e-s5-operator-scaling.md
a57aa2760db7e2d00ba3394938eb4ed11fdd33a7e7b1db8630d2ac56f14ac7b2  reports/2026-08-09-phase4f-s5-aspect-ratio.md
b296ab263ec2e83f228718bf8aedf1076c5a452823ef5c8a16c385b1c144d807  reports/2026-08-11-phase6-reviewer-calibration-audit.json
162844cfe9d176e908205ce74a53a534e35571499b5f4528e06ed7237bdcfc32  reports/2026-08-11-phase7-layer-local-composition-audit.json
ac13c27359ed3c515c9e0261cc5e0103d3e6df0a88b82cb3bca1e078175dc33d  reports/2026-08-11-phase7-layer-local-composition.md
9810f8c3ceede16da105860bd01bfcf4c7e829d326c4a1bf29cea44f11c75f2a  reports/2026-08-12-phase8-reviewer-v2-local-audit.json
b2802a1374433273d2c58da407b67a2d5fea5989c6e021594c59b4608926a010  reports/2026-08-12-phase8-reviewer-v2-remote-audit.json
df3539a6d0295f1a845c435d892775c59960582c26f2879460b84c63506d5f95  reports/2026-08-12-phase8b-metric-attribution-local-audit.json
69ac090bbf680329f804c2819b9901d5f1e5518c68ba6ecffc1141f8d8176027  reports/2026-08-12-phase8b-metric-attribution-remote-audit.json
8563220ef066a24cbd6b2bbab61fe7a0efdd0c24a4440200ff178ad332b1961d  reports/audits/phase4e-s5-20260810T013925Z-independent-audit.json
5ba76b5f830188975e6b4bdc3ce83a61af8c9f29401d9d27c1c306a556e915cf  reports/audits/phase4f-s5-20260810T030514Z-independent-audit.json
7e0ce1d828d48c4d124669eef2e180ae204281557cc71fe5386aa2bbb8563f96  reports/phase3-5-construct-validation-preregistration.md
c1ae108487ccab46cc3607a4ad85e9b0f26d26f833c62b7f3592b764e67e8da5  reports/phase3-5b-manipulation-calibration-preregistration.md
47543f22dd0a9526c6b156b011863e3e6eaa64958cc28be8b30eeb705a39785c  reports/phase3-h2-preregistration.md
423757d5bc2e69abd37e9c27bad78e1c2b39b6b00d231e27a4a721f4d71ccc23  reports/phase3-h3-preregistration.md
789af6cd16fb0da6e573f144a11fc55fd79fa5607f92bb4c311556f345d028f8  reports/phase4-ground-truth-trajectories-preregistration.md
aebd5a0d54426d9b5fe12393d4fb6d6ca86c10980abc4b0d58f1efc5622dfd05  reports/phase4b-stage-ordering-preregistration.md
d465360b6f1d3e848a5fae74d6dffcfa7896cc0d95eb680007685a592628758d  reports/phase4c-s5-cross-world-preregistration.md
87f3b3f38f2d556c30dee503681e46a92e7aa76113d42417428cecbdfb1c3cad  reports/phase4d-s5-operator-ladder-preregistration.md
61a7cad884d7212c5a03ab4612863a5634d3beaeeaf6932610646db34ce7d0cf  reports/phase4e-s5-operator-scaling-preregistration.md
76987d85ac1d2f24b2d6f4343bf3c3c6024005b3c145dc7fa485805c93805b2d  reports/phase4f-s5-aspect-ratio-preregistration.md
0ae30a1bc7473f3b1642bdd18ee16ae01a107e3533229aafc483894264623298  reports/phase6-reviewer-calibration-preregistration.md
34b18b518b3e1e9af27f7aa9fc8eb8b38f24d9c6b8e843a6a88498282c08656b  reports/phase7-layer-local-composition-preregistration.md
6cb6fdb14369e65cce98c39e48209fdf94b2081054d26946b998ddf5c723420b  reports/phase8-reviewer-v2-diagnostics-preregistration.md
d0da74b1a096b7d85eb371b5a20249a77dc3fadedd2ada5511f715b5958960d9  reports/phase8b-metric-attribution-analysis-plan.md
ea380b447b4897057a39d3e9386e4ba02f7e439dec77dfa11f66ce78dec9d8e3  requirements/dev.txt
c677fc985a1d2b4287a7e7f6e2d3efa229bbb4ee56a94165ed7d7611b0b60f37  requirements/remote.txt
f9c3673e5da26b6759bdc92005f6722406d52aecc17e81bc26b4f63a75b95f9e  scripts/analyze_phase0_reproducibility.py
4c86a76ad8c7d0b6047441adc93c5689f11facdbb0c8a4b82fead609058a94c4  scripts/analyze_phase3_5.py
5a117c5ad7bff98e73fa449015a64e45be83131109fff8fa08799a9cedaf3322  scripts/analyze_phase3_h2.py
53e8a8e893897c3382bf309403aac5a9c344751e5b78fea3ed9dd6d2775bf528  scripts/analyze_phase3_h3.py
0ec2f1509ada44f3821bdbb47232cc8a4d1bec0e97072bcd97036ef9ad706144  scripts/analyze_phase4.py
74b2730e17797c673e5b4a3b476e4c7278e85b01b75da59714a8364882df9918  scripts/audit_phase4b_stage_ordering.py
993d9c0b64ebc205524410ad77511de85414cd472fba8b4934bd32467c4fa88f  scripts/audit_phase4c_s5_cross_world.py
6678b81d252640a31945cc2f057ecc99eeb845e1063d9587a8b72fefe12362b9  scripts/audit_phase4d_s5_operator_ladder.py
7eb298a2f3163d7540625ea07a71b09bf0b31327842a730625ad1aa94facbc8c  scripts/audit_phase4e_s5_operator_scaling.py
9b79acd3d404426b6536cbf1abd93d641826dde9a2bbb09dfa94a3dab1bad9b8  scripts/audit_phase4f_s5_aspect_ratio.py
6c5e27475b36000cd1abc42a7e84025cdc2678371d05497908276855b9244063  scripts/audit_phase5_latex_pdf.py
7eafe30a5bbb1121766681cfd5c9e480cb912485e91cf179fa8cc9a95b465a16  scripts/audit_phase5_manuscript.py
52d1805895894597e3badad9c99f2dc6948ad4bc83ee610c938e0b3a6fa72fd2  scripts/audit_phase6_reviewer_calibration.py
dd242174d0aa99ceacb9e99053f703d41c91de8ee14de16cfb540b7fdf365f3b  scripts/audit_phase7_layer_local_composition.py
546ee4345c12449b21dce30254074b836304f6116533999c3ba338b158b2b855  scripts/audit_phase8_reviewer_v2_diagnostics.py
d8ff3c2c9bbd44a31f6e8def4ade9f01ac5409c7c0c5f88952915918f99a8d50  scripts/audit_phase8b_metric_attribution.py
66b4792d5107112a67bf7c2672f50cce333507bc3b31184540fb54b7f902996a  scripts/build_phase5_pdf.sh
5b0a9265b50c0a2131275b3d770fc3562c4a663b1e76adecb69c46e801c2b981  scripts/finalize_artifact_manifest.py
688f0ac3fa70e4a80aab885f088e571ac5685688023155b49b13e3c7fc507cc4  scripts/generate_phase5_latex.py
02c569df169ccf45902dde9877482a66625c92ba9ec82c486fd387a53921b4d9  scripts/merge_phase4d_s5_operator_shards.py
52778ae4db99e52ceb7f92d29b3f9c3689309da73e3eb88a58157eff4cf36a0a  scripts/merge_phase4e_s5_operator_shards.py
8cff44f98f95e2c760b84c039ba70ff1f7e26a772d1d0b79dd3ddba124407bbc  scripts/merge_phase4f_s5_aspect_ratio_shards.py
84e09a57dc2045d59911aabc666513962ef6830fbca1ff813691348477d75eb1  scripts/phase0_nnsight_smoke.py
63d288cacc79de9bd72bfbe94d39e18b169d6d47f840b0b318ffc1cc9ec1337e  scripts/phase0_state_probes_legacy_smoke.py
09e7b83ad08dc3a797d419edb9e91788917211e6bcf8dc71b71aa36a63e980a1  scripts/phase1_paired_intervention.py
8d047b93444aaf64169d8fb7bff49f1220299904fc349ebf505bde1cf3de5b9a  scripts/phase1_probe_scan.py
b16ec8d491e869b18e20a8d1bb061d3a3b2f7b6e4754c32970877b309f52fb86  scripts/phase2_fit_operators.py
5f309eb071c69cfead36acb1b566a94810c376545b77b49337e0a37ca48c74e6  scripts/phase2_mlp_upper_bound.py
5eac1a5711c9f423f17eb9a814ea3111a06522d7b287cf9e94fc5ea971daf07b  scripts/phase2_operator_causal.py
9354522b6462dcd4df4710e2bb3f65d837aa2c1c6582ffee498cdd8d38025ae1  scripts/phase3_5_construct_validation.py
1fecedfba11beaa22ba7669eacc1db35690251a90868b6e045514fb53ca2babc  scripts/phase3_5b_manipulation_calibration.py
fee7266325323f65e90446bed23e22e467796de99778ad09023c45e593db89aa  scripts/phase3_h2_composition.py
b98f21068fd4707d82e676af70902b097d63a128179b857437e40972072dfff4  scripts/phase3_h3_commutativity.py
bd938c2a0100120898848b5f3a0215b6d71541bfb0729f912f5e62d2dcc1082b  scripts/phase4_synthetic_trajectories.py
b529f3a62b87f34345f598e9303403367751e8e2655683675407555e96ebf5bf  scripts/phase4b_stage_ordering.py
2e150cdd61c89b06a271390345797bfcfb9d2de45202732744f05ba1b8311f3b  scripts/phase4c_s5_cross_world.py
aee0ab396a965f3d482cb8c5cd31eb8f484705c75805e72c1dfdf019c0ac785f  scripts/phase4d_s5_operator_ladder.py
b6eb9e05ee3a7228307e336c4cc49e6d0ca9b99167f1f084404a47398b81a274  scripts/phase4e_s5_operator_scaling.py
b5753e0f8ae942d76ff33548de497dfa50dd4f462a8364ee2a02be5c68630fbd  scripts/phase4f_s5_aspect_ratio.py
229fe302f3e36896bad2ba70460d972688717e3700c3f2b116cce73017eaf5f8  scripts/phase6_reviewer_calibration.py
f5e642bec0483eb7de14ed08ac464c01da2e3daa4c5d0a9d3709f4776cfa6c17  scripts/phase7_layer_local_composition.py
7e9d6f57f8d4492cc37253a66b85f994d709b7a037eb54e5404afcc465a0940a  scripts/phase8_reviewer_v2_diagnostics.py
e8700723745d73e856fcc5337d2e76291a5838004d82db01e1ec52a87984bf22  scripts/phase8b_metric_attribution.py
952577705a074100daed2b472a00b3fe4e46541417fa6fd43b17b76bd89d9453  scripts/plot_phase5_h5_stitching.py
18241dba0b57abb9cc53b1a7f409e88b50cfd71002a7bdf8f2ee950e7bf1fe65  scripts/plot_phase5_measurement_ladder.py
b2059fa0d2d75bcd40afb5584fa69ef1b27c7f5683130a69b94bd4289b2b5c08  scripts/plot_phase8_reviewer_v2.py
2b2132e70e5900ff4d16e810fbb7eba9ea6849f185cd888954d6abc4237a05f6  scripts/plot_reviewer_calibration.py
67f89e2285bd89e40384bfde5ae2dc5afb9c32c6e09ecb3b59bdf9dfb83a78c8  scripts/prepare_arxiv_submission.py
1584b05ec9b7275792f215ec548fef48bed33224a1d49b33d405cd81b325942e  src/verb_operator_algebra/__init__.py
b3158ca9292f57907efecca176666752719431fa32b877cb0d634509af52e1e4  src/verb_operator_algebra/alchemy.py
55a35255a0a224c484c95f0fc218f18105b0fbe6fa11d1717dc71c3329f4125c  src/verb_operator_algebra/commutativity.py
f4c808ded72b8daf36fc0f564248411a4320cd5cd656bdefc85ed5ec2c4236d8  src/verb_operator_algebra/commutativity_data.py
85a2e43efca0d91e14af8303f9a4abe776b05edc69d90d099f9fa3a736725da2  src/verb_operator_algebra/composition.py
1e28b89e3e0e42d056f321d1753543e75912792847e33e4d794249319d517fd6  src/verb_operator_algebra/composition_data.py
6d9ba0e799f118c62cf7c6f20897decd435ad986ad8b82df907da4fb7aa34572  src/verb_operator_algebra/config.py
f2731daf0dfcbd94259f9a0d5f220712423323eb6a77f98005d145757eb280f7  src/verb_operator_algebra/construct_causal.py
b3753da836fa62ac2103d876b2f8954fc45fcf9526990df2f4f2c586c2e310d4  src/verb_operator_algebra/construct_data.py
02399dd55469c27f9b7510b9b0377f698f2cdca00e7fcbd6f283b0615f8ff32c  src/verb_operator_algebra/construct_validation.py
2a395e962593228463c9f2514dfba9738835a9debe60023b7868404752360518  src/verb_operator_algebra/layer_local_composition.py
c6d4554c7b4aedbf3b4065fc1b37917977acf575e97a0cb8faf6f58e96ca6b68  src/verb_operator_algebra/manipulation_calibration.py
2bc288f68f09469516c29cd66d5def70b02bc778599e1cdfa146c7b4b1110783  src/verb_operator_algebra/metric_attribution.py
f3b811663fbc938187f46b7d624b30a897f615f7506fbf8a65643406f014b1ed  src/verb_operator_algebra/operator_causal.py
576c2a68790dd2c995eaf31db11f13b78942c735bab01ef0f76e0d545e3582fb  src/verb_operator_algebra/operator_data.py
b3192048c21cbcd20c230dd7a380b51aa6ded5d382cef32c1237936700b3a834  src/verb_operator_algebra/operator_fit.py
d01ba3da12b9d1089771522f2de7935d7fd4c1cf4f20d9753145949b10ab60ed  src/verb_operator_algebra/phase0.py
c48ad4f3f0b35ff40e5bda1b389ad4600f8407f68e9f8b9250c6bcdf2e644eed  src/verb_operator_algebra/phase1_intervention.py
d0a088a4a93b01087b013deb4cff6edf844ed2dac1410afce00089b001082998  src/verb_operator_algebra/phase1_probe.py
86539c5489e32f96c706f04ec79e6a86ab70b0bc3657449d575080439bdadf78  src/verb_operator_algebra/reporting.py
21fe6f0c18ceb4fede69bf71c6896b83fec4907514a2bd584f39cc58ceb9fa86  src/verb_operator_algebra/reviewer_calibration.py
5565d5b4596ffa1ccf36dc296a36fb2ff699d97fcdb7fab7c2591b2ffca82c86  src/verb_operator_algebra/reviewer_v2_diagnostics.py
387984531018071c947a0fcfacaf51b8e6c1b358f02e57fc9fbfe50b15c9a00b  src/verb_operator_algebra/s5_aspect_ratio.py
a1da3b7bf389faab43e9b39c651b37d83f23bf6721a84ce0ed970deca47e8021  src/verb_operator_algebra/s5_operator_diagnostics.py
2dada234cace66f9d60fbb7c250b04261f91195004c51df3051d33f43edd9fa4  src/verb_operator_algebra/s5_operator_scaling.py
354376f21742efe1fc8569314a3d0ea4708d3a2a6dd3ab7478a590b9ab27d449  src/verb_operator_algebra/s5_stage_analysis.py
f3d6db2a235c29b9c1299fbb0a572360b279ed9bb851802541dfb58113456ad9  src/verb_operator_algebra/s5_world.py
975bdd90c3e7733394b6988bc99f83f4d6c5bc64564bb6e3a220f2cc5256a200  src/verb_operator_algebra/synthetic_analysis.py
9e9f261d73b613455569f73ab1e7171531e967984af7537f74c485bbf1c85e9e  src/verb_operator_algebra/synthetic_model.py
cdfaa78b34b0bcd8dc641518256f079b174fec86f2deefa10fc79a2eea9d9ff0  src/verb_operator_algebra/synthetic_stage_analysis.py
7a0a76dbd6b44b8a74d7fc340eea41811cfc1552823c3ed402dad73d5b6fd319  src/verb_operator_algebra/synthetic_world.py
49027fd2facef5eb6b6f00f5763e75440aba0f25910f2a696a50a7e62c081736  tests/test_alchemy.py
99d0b0a8c14913a1821e3085551eab08389fa24546560b5fdfa3162a01d61ca5  tests/test_audit_phase4b_stage_ordering.py
a9d6c41b83650b1eea58bf54973acf548d18860de6ec41cdd3a92d43c517c8ac  tests/test_audit_phase4c_s5_cross_world.py
17a27b18f553c83c88ab6b87017a4b88694bfa52b8800777461c9e956ce6c3ec  tests/test_audit_phase4d_s5_operator_ladder.py
ad0c1c0473e55dd57181bd5cf670fb2004abdc1523369ef1ca75bd6e4c22eb4d  tests/test_audit_phase4e_s5_operator_scaling.py
918e970907374e9e5282dc92dab84fe61fbe2bea8f8c763a29f797f735f0dcd3  tests/test_audit_phase4f_s5_aspect_ratio.py
5def4402580afbec8cc35c6f716a0096ab2c5904835021047f8bf69e19726833  tests/test_audit_phase6_reviewer_calibration.py
48b1a472c4b95442e69dfef4b01ce6e039c8b04ad570fd6f0bb5b1e393cf573a  tests/test_audit_phase7_layer_local_composition.py
147fa5eecf89c6d7c9f3cf6e9d341801cee26a8a511eb8a2547d43ac910d6910  tests/test_audit_phase8_reviewer_v2_diagnostics.py
ef77bbbc3ef77e116832dd744519f3c329bdc42582e1280f4a842643ee288055  tests/test_audit_phase8b_metric_attribution.py
b35a01307da7b3df1436f25917e205ce2602c803a56d236b06555369fe2075c7  tests/test_commutativity.py
d1ee81111f7f676106091b7a7a5c60e6e604eec1b1771a47cf60e78e2f2b2678  tests/test_commutativity_data.py
199aba2979af77c9ca8c358a8baf8a56212f0fd8b0e2d22ead170dd962d1c9e3  tests/test_composition.py
e9d617c085757fabfb01ddc032828f17613ea38ab7ee5c19637049d419f4e9bf  tests/test_composition_data.py
a748cff87e659c06ef648a0f5c4a9253b49fbbede8617b574889e30bd17a32f1  tests/test_config.py
112917e4df1639dd36134d1f6b60bd63eaac3d9b127eda5bb8e78882e0e60c01  tests/test_construct_data.py
18f6f8c471cbfa20d44dc6edd6d8aea0014f24d445ee54d9fe060b0f76175045  tests/test_construct_validation.py
fb4bbaef95ec88a3fb0ba8f28f7a6d8f3d157169e352f1556f0b22c2432daaf6  tests/test_finalize_artifact_manifest.py
2e1083b8a24446d0fd579fe1a6b8c88ebb85a1e969f3bd9e73606a91aaee2b3c  tests/test_layer_local_composition.py
2c54967f583ff37ab8210bea472b0677a6edc16d7e6e3a120f3d7fb1078dc7b7  tests/test_manipulation_calibration.py
fe807dc1f22b7d06fb6cdbdbe2b5d3431a77cedd261bb4fb91de5c32a17a058f  tests/test_merge_phase4d_s5_operator_shards.py
ae6889a418bc9535cbb5c133da4730fe0f1d450d6880aca4d594eee7b67f6951  tests/test_merge_phase4e_s5_operator_shards.py
c31edcc542223ffd4f09f641861e739129c61b8f78004c4a058f47d67622cb8e  tests/test_merge_phase4f_s5_aspect_ratio_shards.py
e07dbbacaec6d75cfb987e18d7626d041c32be02dc32cedf3029e7793e0b9bd4  tests/test_metric_attribution.py
2faf486bace285a6555eaa7b946ef1f0f3b65b8a3de690e396c7059d15133722  tests/test_operator_causal.py
dbf17f51405f2cf6951d77b801f30b9afbbc348dc1a720b9df6d874f5dee701e  tests/test_operator_data.py
a6023dc5e840ffc6322d00f29e5d3845ef0211a39bf191be743853ba0454ac6b  tests/test_operator_fit.py
c8ed81ab3679c343452008f04af9c2c9402acf919e5b77414447fa1f665a41b3  tests/test_phase1_intervention.py
0ca80c7be9d9a5bb165f29ed76ab59381cf3c207153fd814d36bec1ed10b1136  tests/test_phase4b_config.py
2a51c6c1e56f285e7d3fc70f0ed2ad21ad39880292f5afbc234245929b869cce  tests/test_phase4c_config.py
f2f1a409a2f1f936be9e27b953c881dafa32b101ec982cf3e98af83203739994  tests/test_phase4d_config.py
54c23c67db8d214670f0d6b6c8403768dae65bef522721599932b80cc0369c2e  tests/test_phase4e_config.py
4372a462bbf841a766d7cacb5c45b9bfae58b8d6d53737da71e8708f5c1d168a  tests/test_phase4f_config.py
dfaaeea0305c6ce1fbef3b78001aacafd1c79dd2669f6700672fd7b5662b5b3b  tests/test_phase4f_s5_aspect_ratio.py
a97d54fc5021642032a8f5051ba0fd59a6e1cd6656388a6c49b52bb5c277a3e4  tests/test_phase6_config.py
c72172145122529b3a63e33d6e9de75266cd4e609d18f3e8c517172f6ff15344  tests/test_prepare_arxiv_submission.py
056000b4d75fc5f81a4271e29640874410a4b6429733c5d93553b9f0294846ee  tests/test_reporting.py
80fa792c5294d3d7f7fd261c7eaf8a767020029dec71b3106bff51c2ff6975e5  tests/test_reviewer_calibration.py
2576c6664d36c7fc0d917ccfd0302230d109768cd4115cbfa5d30977cea54ae2  tests/test_reviewer_v2_diagnostics.py
25283db491fea4f6bdc9647ba37dc65cac60b34aab506c5ebb9b7dcbffbf5a5e  tests/test_s5_operator_diagnostics.py
cc970feb1aa8ee70205da22c381bf0d886f4381efd9bae82ea2427571fe86f50  tests/test_s5_operator_scaling.py
4ac4a247125fb8c99b25768c7e1a3c31a3d8fb79e09fdff93a647eabdf029b56  tests/test_s5_stage_analysis.py
542fa36e87bb75f8db01038718450e2eeddba6a385908101d815ad1fc04d42aa  tests/test_s5_world.py
c55d2481403456c6bc29b9f91602bc3c7d4c05ed4b0ec3ae5adbc92491723d66  tests/test_synthetic_analysis.py
c4899767566802143b04e0c8ed806d6b62cf1c7635f5ffc8227b203a3e51f3dc  tests/test_synthetic_stage_analysis.py
a40450a8b20e3942dbd1f29b83e44897fcdec625db9837b9968524296418fd84  tests/test_synthetic_world.py
3e1bd0a8a2b21d9b4f9bf55d16ece8321e6f96f635a18c59bdb213ec858cf576  verb-operator-algebra-research-plan.md
b1d3f1d116774612c9af70786f3c66d2d194241b24239463700e7929af4118a0  ARXIV_SNAPSHOT_README.txt
51ba52042f12fd34336dffef924ff96b5040c76176542e320c693170ca892fd9  SOURCE_COMMIT.txt


==> anc/README.md <==
# Verb Operator Algebra

Reproducible code and experiment records for the research plan in
[`verb-operator-algebra-research-plan.md`](verb-operator-algebra-research-plan.md).

The repository is intentionally split between a versioned local workspace and a
remote GPU execution workspace:

- source, configs, tests, and compact experiment manifests are versioned here;
- model weights, caches, and raw activations stay under the remote data disk;
- completed results are pulled back into `results/` and remain untracked until
  they have been reviewed and deliberately promoted to a versioned artifact.

## Phase 0 quick start

On the remote GPU host, from the synchronized repository:

```bash
bash scripts/remote/bootstrap.sh
bash -lc '${REMOTE_ROOT}/.venv/bin/python -m pytest'
bash scripts/remote/run_phase0.sh configs/phase0/qwen3_4b_nnsight_smoke.yaml
```

On AutoDL/SeetaCloud hosts where direct Hugging Face access is disabled, opt in
to the provider's academic network accelerator for the run only:

```bash
BERB_ENABLE_NETWORK_TURBO=1 bash scripts/remote/run_phase0.sh \
  configs/phase0/qwen3_4b_nnsight_smoke.yaml
```

For a more reliable, fully decoupled download path on Chinese cloud hosts, fetch
the official Qwen weights from ModelScope and force offline loading:

```bash
bash scripts/remote/download_model.sh Qwen/Qwen3-4B
BERB_MODEL_PATH=${REMOTE_ROOT}/models/Qwen3-4B \
  bash scripts/remote/run_phase0.sh configs/phase0/qwen3_4b_nnsight_smoke.yaml
```

The downloader uses eight HTTP Range workers for large weight shards by default.
Override with `BERB_DOWNLOAD_WORKERS` if the provider imposes a lower connection
limit.

Run the unmodified pinned `state-probes` Alchemy generator/parser smoke with:

```bash
bash scripts/remote/run_legacy_state_probes_smoke.sh
```

The smoke experiment performs three forward passes with NNsight:

1. cache the source prompt's residual-stream state at one layer;
2. record an untouched target-prompt baseline;
3. patch the source state into the target prompt and quantify the logit change.

Passing this smoke test proves that local model loading, residual-stream capture,
and an actual causal intervention all work. It is a tool-chain check, not evidence
for H1–H5.

## Verified experiment reports

- `reports/2026-08-08-phase0-qwen3-4b.md`: tool-chain and exact patch smoke.
- `reports/2026-08-08-phase1-qwen3-4b.md`: state-probe calibration and paired causal layer scan.
- `reports/2026-08-08-phase2-grounded-operators.md`: three-seed affine operator fits,
  mandatory baselines, causal validation, and nonlinear upper-bound control.
- `reports/2026-08-08-phase3-h3-commutativity.md`: preregistered three-seed
  same-entity-versus-disjoint commutator test and action-family boundary analysis.
- `reports/2026-08-08-phase3-h2-composition.md`: preregistered ordered-composition test,
  replicated order sensitivity, and failure of strong affine closure.
- `reports/2026-08-08-phase3-5b-manipulation-calibration.md`: preregistered
  equal-length behavior gate and the stopping decision for Qwen3-4B/Alchemy.
- `reports/2026-08-08-phase4-ground-truth-trajectories.md`: nine-run ground-truth
  synthetic-world matrix, H1–H5 adjudication, independent reproduction, and the
  discriminative-algebra-versus-absolute-closure boundary.

## Repository layout

```text
configs/          versioned experiment configurations
data/             local/raw data (ignored except for .gitkeep)
probes/           Phase 1 probing code and artifacts
operators/        Phase 2 operator fitting code and artifacts
algebra_tests/    Phase 3 algebra-law tests
synthetic_world/  Phase 4 synthetic-world experiments
scripts/          executable entry points and remote orchestration
src/              reusable Python package
tests/            fast local tests
logs/             pulled execution logs (ignored)
results/          pulled structured outputs (ignored)
```

## Reproducibility contract

Every run records its config, Git commit, package versions, GPU snapshot, output
hashes, start/end timestamps, and a machine-readable `result.json`. Remote scripts
never contain credentials. Use SSH keys or an external credential manager for
routine operation.


==> anc/SOURCE_COMMIT.txt <==
42033ab19d2c42a8eb334dde12c207b90bb059d2


==> anc/configs/phase0/qwen3_4b_nnsight_smoke.yaml <==
schema_version: 1

experiment:
  id: phase0-qwen3-4b-nnsight-smoke
  seed: 20260808

model:
  id: Qwen/Qwen3-4B
  revision: main
  dtype: bfloat16
  device_map: cuda
  layer: 18
  token_position: -1

prompts:
  source: >-
    Vessel A contains red liquid. The red liquid is poured from vessel A into
    vessel B. The liquid currently in vessel B is
  target: >-
    Vessel A contains red liquid. Vessel B starts empty. The liquid currently
    in vessel B is

runtime:
  cache_dir: ${REMOTE_ROOT}/cache/huggingface
  output_root: ${REMOTE_ROOT}/results
  max_runtime_minutes: 30
  local_files_only: false

metrics:
  top_k: 10
  patch_change_epsilon: 1.0e-6



==> anc/configs/phase1/qwen3_4b_alchemy_paired_intervention.yaml <==
schema_version: 1
experiment:
  id: qwen3-4b-alchemy-paired-state-intervention
  seed: 20260808
model:
  id: Qwen/Qwen3-4B
  path: ${REMOTE_ROOT}/models/Qwen3-4B-fast
  dtype: bfloat16
  device_map: cuda
dataset:
  pair_count: 160
intervention:
  hidden_state_index: 4
runtime:
  batch_size: 8
  max_runtime_minutes: 60


==> anc/configs/phase1/qwen3_4b_alchemy_paired_intervention_h16.yaml <==
schema_version: 1
experiment:
  id: qwen3-4b-alchemy-paired-state-intervention-h16
  seed: 20260808
model:
  id: Qwen/Qwen3-4B
  path: ${REMOTE_ROOT}/models/Qwen3-4B-fast
  dtype: bfloat16
  device_map: cuda
dataset:
  pair_count: 160
intervention:
  hidden_state_index: 16
runtime:
  batch_size: 8
  max_runtime_minutes: 60


==> anc/configs/phase1/qwen3_4b_alchemy_paired_intervention_h28.yaml <==
schema_version: 1
experiment:
  id: qwen3-4b-alchemy-paired-state-intervention-h28
  seed: 20260808
model:
  id: Qwen/Qwen3-4B
  path: ${REMOTE_ROOT}/models/Qwen3-4B-fast
  dtype: bfloat16
  device_map: cuda
dataset:
  pair_count: 160
intervention:
  hidden_state_index: 28
runtime:
  batch_size: 8
  max_runtime_minutes: 60


==> anc/configs/phase1/qwen3_4b_alchemy_paired_intervention_h28_seed2.yaml <==
schema_version: 1
experiment:
  id: qwen3-4b-alchemy-paired-state-intervention-h28-seed2
  seed: 20260809
model:
  id: Qwen/Qwen3-4B
  path: ${REMOTE_ROOT}/models/Qwen3-4B-fast
  dtype: bfloat16
  device_map: cuda
dataset:
  pair_count: 160
intervention:
  hidden_state_index: 28
runtime:
  batch_size: 8
  max_runtime_minutes: 60


==> anc/configs/phase1/qwen3_4b_alchemy_paired_intervention_h28_seed3.yaml <==
schema_version: 1
experiment:
  id: qwen3-4b-alchemy-paired-state-intervention-h28-seed3
  seed: 20260810
model:
  id: Qwen/Qwen3-4B
  path: ${REMOTE_ROOT}/models/Qwen3-4B-fast
  dtype: bfloat16
  device_map: cuda
dataset:
  pair_count: 160
intervention:
  hidden_state_index: 28
runtime:
  batch_size: 8
  max_runtime_minutes: 60


==> anc/configs/phase1/qwen3_4b_alchemy_paired_intervention_h36.yaml <==
schema_version: 1
experiment:
  id: qwen3-4b-alchemy-paired-state-intervention-h36
  seed: 20260808
model:
  id: Qwen/Qwen3-4B
  path: ${REMOTE_ROOT}/models/Qwen3-4B-fast
  dtype: bfloat16
  device_map: cuda
dataset:
  pair_count: 160
intervention:
  hidden_state_index: 36
runtime:
  batch_size: 8
  max_runtime_minutes: 60


==> anc/configs/phase1/qwen3_4b_alchemy_probe.yaml <==
schema_version: 1
experiment:
  id: qwen3-4b-alchemy-state-probe
  seed: 20260808
model:
  id: Qwen/Qwen3-4B
  path: ${REMOTE_ROOT}/models/Qwen3-4B-fast
  dtype: bfloat16
  device_map: cuda
dataset:
  train_count: 600
  validation_count: 150
  test_count: 300
probe:
  hidden_state_indices: [0, 4, 8, 12, 16, 20, 24, 28, 32, 36]
  seeds: [13, 37, 73]
  alpha_grid: [1.0, 10.0, 100.0, 1000.0]
runtime:
  batch_size: 8
  max_runtime_minutes: 90


==> anc/configs/phase1/qwen3_4b_alchemy_probe_direct.yaml <==
schema_version: 1
experiment:
  id: qwen3-4b-alchemy-state-probe-direct
  seed: 20260808
model:
  id: Qwen/Qwen3-4B
  path: ${REMOTE_ROOT}/models/Qwen3-4B-fast
  dtype: bfloat16
  device_map: cuda
dataset:
  mode: direct_update
  train_count: 1000
  validation_count: 250
  test_count: 500
probe:
  hidden_state_indices: [0, 4, 8, 12, 16, 20, 24, 28, 32, 36]
  seeds: [13, 37, 73]
  alpha_grid: [1.0, 10.0, 100.0, 1000.0]
runtime:
  batch_size: 8
  max_runtime_minutes: 90


==> anc/configs/phase1/qwen3_4b_alchemy_probe_focused.yaml <==
schema_version: 1
experiment:
  id: qwen3-4b-alchemy-state-probe-focused
  seed: 20260808
model:
  id: Qwen/Qwen3-4B
  path: ${REMOTE_ROOT}/models/Qwen3-4B-fast
  dtype: bfloat16
  device_map: cuda
dataset:
  mode: focused_short_chain
  train_count: 1000
  validation_count: 250
  test_count: 500
probe:
  hidden_state_indices: [0, 4, 8, 12, 16, 20, 24, 28, 32, 36]
  seeds: [13, 37, 73]
  alpha_grid: [1.0, 10.0, 100.0, 1000.0]
runtime:
  batch_size: 8
  max_runtime_minutes: 90


==> anc/configs/phase2/qwen3_4b_grounded_operator_causal.yaml <==
schema_version: 1
experiment:
  id: qwen3-4b-grounded-alchemy-operator-causal
  seed: 20260808
model:
  id: Qwen/Qwen3-4B
  path: ${REMOTE_ROOT}/models/Qwen3-4B-fast
  dtype: bfloat16
operator_fit:
  source_run: ${REMOTE_ROOT}/results/phase2-operators-20260808T104823Z-93a21ec21095
representation:
  hidden_state_index: 28
  position: last
runtime:
  batch_size: 8
  max_runtime_minutes: 120


==> anc/configs/phase2/qwen3_4b_grounded_operator_causal_seed2.yaml <==
schema_version: 1
experiment:
  id: qwen3-4b-grounded-alchemy-operator-causal-seed2
  seed: 20260809
model:
  id: Qwen/Qwen3-4B
  path: ${REMOTE_ROOT}/models/Qwen3-4B-proxy
  dtype: bfloat16
operator_fit:
  source_run: ${REMOTE_ROOT}/results/phase2-operators-20260808T104912Z-ad7a1faa2b3c
representation:
  hidden_state_index: 28
  position: last
runtime:
  batch_size: 8
  max_runtime_minutes: 120


==> anc/configs/phase2/qwen3_4b_grounded_operator_causal_seed3.yaml <==
schema_version: 1
experiment:
  id: qwen3-4b-grounded-alchemy-operator-causal-seed3
  seed: 20260810
model:
  id: Qwen/Qwen3-4B
  path: ${REMOTE_ROOT}/models/Qwen3-4B-fast
  dtype: bfloat16
operator_fit:
  source_run: ${REMOTE_ROOT}/results/phase2-operators-20260808T105015Z-ad7a1faa2b3c
representation:
  hidden_state_index: 28
  position: last
runtime:
  batch_size: 8
  max_runtime_minutes: 120


==> anc/configs/phase2/qwen3_4b_grounded_operator_fit.yaml <==
schema_version: 1
experiment:
  id: qwen3-4b-grounded-alchemy-operator-fit
  seed: 20260808
model:
  id: Qwen/Qwen3-4B
  path: ${REMOTE_ROOT}/models/Qwen3-4B-fast
  dtype: bfloat16
dataset:
  train_per_operator: 500
  validation_per_operator: 100
  test_per_operator: 200
representation:
  hidden_state_index: 28
  position: last
  calibration_run: ${REMOTE_ROOT}/results/phase1-probe-20260808T103134Z-f8fa2af19fff
fit:
  alpha_grid: [100.0, 1000.0, 10000.0]
  rank_grid: [1, 4, 16, 64]
runtime:
  batch_size: 8
  max_runtime_minutes: 120


==> anc/configs/phase2/qwen3_4b_grounded_operator_fit_alpha_expanded.yaml <==
schema_version: 1
experiment:
  id: qwen3-4b-grounded-alchemy-operator-fit-alpha-expanded
  seed: 20260808
model:
  id: Qwen/Qwen3-4B
  path: ${REMOTE_ROOT}/models/Qwen3-4B-fast
  dtype: bfloat16
dataset:
  train_per_operator: 500
  validation_per_operator: 100
  test_per_operator: 200
representation:
  hidden_state_index: 28
  position: last
  calibration_run: ${REMOTE_ROOT}/results/phase1-probe-20260808T103134Z-f8fa2af19fff
fit:
  alpha_grid: [1.0, 10.0, 100.0, 1000.0, 10000.0]
  rank_grid: [1, 4, 16, 64]
runtime:
  batch_size: 8
  max_runtime_minutes: 120
  activation_cache: ${REMOTE_ROOT}/results/phase2-operators-20260808T104617Z-d91a9bab3d80/paired_activations.npz


==> anc/configs/phase2/qwen3_4b_grounded_operator_fit_seed2.yaml <==
schema_version: 1
experiment:
  id: qwen3-4b-grounded-alchemy-operator-fit-seed2
  seed: 20260809
model:
  id: Qwen/Qwen3-4B
  path: ${REMOTE_ROOT}/models/Qwen3-4B-proxy
  dtype: bfloat16
dataset:
  train_per_operator: 500
  validation_per_operator: 100
  test_per_operator: 200
representation:
  hidden_state_index: 28
  position: last
  calibration_run: ${REMOTE_ROOT}/results/phase1-probe-20260808T103134Z-f8fa2af19fff
fit:
  alpha_grid: [1.0, 10.0, 100.0, 1000.0, 10000.0]
  rank_grid: [1, 4, 16, 64]
runtime:
  batch_size: 8
  max_runtime_minutes: 120


==> anc/configs/phase2/qwen3_4b_grounded_operator_fit_seed3.yaml <==
schema_version: 1
experiment:
  id: qwen3-4b-grounded-alchemy-operator-fit-seed3
  seed: 20260810
model:
  id: Qwen/Qwen3-4B
  path: ${REMOTE_ROOT}/models/Qwen3-4B-fast
  dtype: bfloat16
dataset:
  train_per_operator: 500
  validation_per_operator: 100
  test_per_operator: 200
representation:
  hidden_state_index: 28
  position: last
  calibration_run: ${REMOTE_ROOT}/results/phase1-probe-20260808T103134Z-f8fa2af19fff
fit:
  alpha_grid: [1.0, 10.0, 100.0, 1000.0, 10000.0]
  rank_grid: [1, 4, 16, 64]
runtime:
  batch_size: 8
  max_runtime_minutes: 120


==> anc/configs/phase2/qwen3_4b_grounded_operator_mlp_upper.yaml <==
schema_version: 1
experiment:
  id: qwen3-4b-grounded-alchemy-operator-mlp-upper
  seed: 20260808
operator_fit:
  source_run: ${REMOTE_ROOT}/results/phase2-operators-20260808T104823Z-93a21ec21095
mlp:
  hidden_sizes: [64, 256]
  learning_rate: 0.001
  weight_decay: 0.001
  batch_size: 64
  max_epochs: 200
  patience_checks: 8
runtime:
  max_runtime_minutes: 120


==> anc/configs/phase3/qwen3_4b_h2_composition_seed1.yaml <==
schema_version: 1
experiment:
  id: qwen3-4b-h2-composition-seed1
  seed: 20260808
model:
  id: Qwen/Qwen3-4B
  path: ${REMOTE_ROOT}/models/Qwen3-4B-fast
  dtype: bfloat16
dataset:
  train_per_sequence: 500
  validation_per_sequence: 100
  test_per_sequence: 200
representation:
  hidden_state_index: 28
  position: last
  calibration_run: ${REMOTE_ROOT}/results/phase1-probe-20260808T103134Z-f8fa2af19fff
  single_operator_run: ${REMOTE_ROOT}/results/phase2-operators-20260808T104823Z-93a21ec21095
fit:
  alpha_grid: [10.0, 100.0, 1000.0]
statistics:
  permutations: 100000
  bootstrap_resamples: 10000
  alpha: 0.01
  minimum_effect_size: 0.8
  minimum_probe_advantage: 0.20
  maximum_direct_discrepancy: 0.5
runtime:
  batch_size: 16
  max_runtime_minutes: 120


==> anc/configs/phase3/qwen3_4b_h2_composition_seed2.yaml <==
schema_version: 1
experiment:
  id: qwen3-4b-h2-composition-seed2
  seed: 20260809
model:
  id: Qwen/Qwen3-4B
  path: ${REMOTE_ROOT}/models/Qwen3-4B-fast
  dtype: bfloat16
dataset:
  train_per_sequence: 500
  validation_per_sequence: 100
  test_per_sequence: 200
representation:
  hidden_state_index: 28
  position: last
  calibration_run: ${REMOTE_ROOT}/results/phase1-probe-20260808T103134Z-f8fa2af19fff
  single_operator_run: ${REMOTE_ROOT}/results/phase2-operators-20260808T104912Z-ad7a1faa2b3c
fit:
  alpha_grid: [10.0, 100.0, 1000.0]
statistics:
  permutations: 100000
  bootstrap_resamples: 10000
  alpha: 0.01
  minimum_effect_size: 0.8
  minimum_probe_advantage: 0.20
  maximum_direct_discrepancy: 0.5
runtime:
  batch_size: 16
  max_runtime_minutes: 120


==> anc/configs/phase3/qwen3_4b_h2_composition_seed3.yaml <==
schema_version: 1
experiment:
  id: qwen3-4b-h2-composition-seed3
  seed: 20260810
model:
  id: Qwen/Qwen3-4B
  path: ${REMOTE_ROOT}/models/Qwen3-4B-fast
  dtype: bfloat16
dataset:
  train_per_sequence: 500
  validation_per_sequence: 100
  test_per_sequence: 200
representation:
  hidden_state_index: 28
  position: last
  calibration_run: ${REMOTE_ROOT}/results/phase1-probe-20260808T103134Z-f8fa2af19fff
  single_operator_run: ${REMOTE_ROOT}/results/phase2-operators-20260808T105015Z-ad7a1faa2b3c
fit:
  alpha_grid: [10.0, 100.0, 1000.0]
statistics:
  permutations: 100000
  bootstrap_resamples: 10000
  alpha: 0.01
  minimum_effect_size: 0.8
  minimum_probe_advantage: 0.20
  maximum_direct_discrepancy: 0.5
runtime:
  batch_size: 16
  max_runtime_minutes: 120


==> anc/configs/phase3/qwen3_4b_h3_commutativity_seed1.yaml <==
schema_version: 1
experiment:
  id: qwen3-4b-h3-commutativity-seed1
  seed: 20260808
model:
  id: Qwen/Qwen3-4B
  path: ${REMOTE_ROOT}/models/Qwen3-4B-fast
  dtype: bfloat16
dataset:
  train_per_operator: 500
  validation_per_operator: 100
  test_per_operator: 200
  evaluation_contexts_per_stratum: 200
representation:
  hidden_state_index: 28
  position: last
fit:
  alpha_grid: [100.0, 1000.0, 10000.0]
  rank_grid: [16, 64, 128]
statistics:
  permutations: 100000
  bootstrap_resamples: 10000
  alpha: 0.01
  minimum_effect_size: 0.8
runtime:
  batch_size: 16
  max_runtime_minutes: 120


==> anc/configs/phase3/qwen3_4b_h3_commutativity_seed2.yaml <==
schema_version: 1
experiment:
  id: qwen3-4b-h3-commutativity-seed2
  seed: 20260809
model:
  id: Qwen/Qwen3-4B
  path: ${REMOTE_ROOT}/models/Qwen3-4B-fast
  dtype: bfloat16
dataset:
  train_per_operator: 500
  validation_per_operator: 100
  test_per_operator: 200
  evaluation_contexts_per_stratum: 200
representation:
  hidden_state_index: 28
  position: last
fit:
  alpha_grid: [100.0, 1000.0, 10000.0]
  rank_grid: [16, 64, 128]
statistics:
  permutations: 100000
  bootstrap_resamples: 10000
  alpha: 0.01
  minimum_effect_size: 0.8
runtime:
  batch_size: 16
  max_runtime_minutes: 120


==> anc/configs/phase3/qwen3_4b_h3_commutativity_seed3.yaml <==
schema_version: 1
experiment:
  id: qwen3-4b-h3-commutativity-seed3
  seed: 20260810
model:
  id: Qwen/Qwen3-4B
  path: ${REMOTE_ROOT}/models/Qwen3-4B-fast
  dtype: bfloat16
dataset:
  train_per_operator: 500
  validation_per_operator: 100
  test_per_operator: 200
  evaluation_contexts_per_stratum: 200
representation:
  hidden_state_index: 28
  position: last
fit:
  alpha_grid: [100.0, 1000.0, 10000.0]
  rank_grid: [16, 64, 128]
statistics:
  permutations: 100000
  bootstrap_resamples: 10000
  alpha: 0.01
  minimum_effect_size: 0.8
runtime:
  batch_size: 16
  max_runtime_minutes: 120


==> anc/configs/phase3/qwen3_4b_phase3_5_construct_smoke.yaml <==
schema_version: 1
experiment:
  id: qwen3-4b-phase3-5-construct-smoke
  preregistration_commit: e5e65c6
  seeds: [20260808]
model:
  id: Qwen/Qwen3-4B
  path: ${REMOTE_ROOT}/models/Qwen3-4B-fast
  dtype: bfloat16
dataset:
  train_per_sequence: 2
  validation_per_sequence: 1
  test_per_sequence: 2
representation:
  hidden_state_indices: [16, 28, 36]
  positions: [query, register, last]
probe:
  numeric_dtype: float64
  solver: auto
  alpha_grid: [1.0, 10.0]
mapping:
  alpha_grid: [1.0, 10.0]
  sample_sizes: [8, 16]
  manifold_neighbors: 2
causal:
  per_sequence: 1
statistics:
  permutations: 100
  bootstrap_resamples: 100
  alpha: 0.01
runtime:
  batch_size: 4
  max_runtime_minutes: 30


==> anc/configs/phase3/qwen3_4b_phase3_5_construct_validation.yaml <==
schema_version: 1
experiment:
  id: qwen3-4b-phase3-5-construct-validation
  preregistration_commit: e5e65c6
  seeds: [20260808, 20260809, 20260810]
model:
  id: Qwen/Qwen3-4B
  path: ${REMOTE_ROOT}/models/Qwen3-4B-fast
  dtype: bfloat16
dataset:
  train_per_sequence: 250
  validation_per_sequence: 50
  test_per_sequence: 100
representation:
  hidden_state_indices: [16, 28, 36]
  positions: [query, register, last]
probe:
  numeric_dtype: float64
  solver: auto
  alpha_grid: [0.1, 1.0, 10.0, 100.0, 1000.0]
mapping:
  alpha_grid: [0.1, 1.0, 10.0, 100.0, 1000.0]
  sample_sizes: [125, 250, 500, 1000]
  manifold_neighbors: 5
causal:
  per_sequence: 16
statistics:
  permutations: 100000
  bootstrap_resamples: 10000
  alpha: 0.01
runtime:
  batch_size: 16
  max_runtime_minutes: 180


==> anc/configs/phase3/qwen3_4b_phase3_5b_manipulation_calibration.yaml <==
schema_version: 1
experiment:
  id: qwen3-4b-phase3-5b-manipulation-calibration
  preregistration_commit: 7756984
model:
  id: Qwen/Qwen3-4B
  path: ${REMOTE_ROOT}/models/Qwen3-4B-fast
  dtype: bfloat16
candidates:
  - cursor_terms
  - boolean_inline
  - boolean_record
  - natural_occurrence
  - count_words
dataset:
  selection_seed: 20260818
  confirmation_seed: 20260819
  selection_per_sequence: 30
  confirmation_per_sequence: 50
  selection_template_id: 0
  confirmation_template_id: 1
statistics:
  bootstrap_resamples: 10000
runtime:
  batch_size: 16
  max_runtime_minutes: 60


==> anc/configs/phase4/synthetic_trajectories.yaml <==
schema_version: 1
experiment:
  id: phase4-ground-truth-synthetic-trajectories
  preregistration_commit: e5a9566
world:
  modulus: 11
  maximum_actions: 12
  training_maximum_length: 6
models:
  small:
    layers: 4
    d_model: 256
    heads: 8
    mlp_hidden: 1024
    microbatch_candidates: [2048, 4096, 8192, 16384]
  medium:
    layers: 8
    d_model: 512
    heads: 8
    mlp_hidden: 2048
    microbatch_candidates: [512, 1024, 2048, 4096, 8192]
  large:
    layers: 12
    d_model: 768
    heads: 12
    mlp_hidden: 3072
    microbatch_candidates: [128, 256, 512, 1024, 2048, 4096]
training:
  seeds: [20260828, 20260829, 20260830]
  effective_batch_size: 16384
  total_examples: 16777216
  checkpoint_examples:
    [0, 16384, 32768, 65536, 131072, 262144, 524288, 1048576,
     2097152, 4194304, 8388608, 16777216]
  learning_rate: 0.0003
  minimum_learning_rate: 0.00003
  warmup_updates: 32
  weight_decay: 0.01
  gradient_clip_norm: 1.0
runtime:
  dtype: bfloat16
  compile: true
  compile_mode: default
  tuning_warmup_steps: 2
  tuning_measure_steps: 5
  evaluation_batch_cap: 4096
  max_runtime_minutes: 480
evaluation:
  seed: 20260901
  id_per_length: 512
  ood_per_length: 512
  loop_count: 2048
  route_pair_count: 1024
  operator_per_state: 12
  operator_train_per_state: 8
  composition_per_state: 1
  state_subspace_rank: 32
  ridge_alpha: 0.001
statistics:
  bootstrap_resamples: 10000
  bootstrap_seed: 20260902
  run_h5: true
gates:
  id_accuracy: 0.95
  id_minimum_length_accuracy: 0.90
  state_decode_accuracy: 0.90
  h1_mean_error: 0.50
  h1_worst_error: 0.75
  h1_translation_improvement: 0.20
  h2_composition_error: 0.60
  h3_auc: 0.80
  h4_cycle_error: 0.50
  h4_control_improvement: 0.20



==> anc/configs/phase4/synthetic_trajectories_smoke.yaml <==
schema_version: 1
experiment:
  id: phase4-ground-truth-synthetic-trajectories-smoke
  preregistration_commit: e5a9566
world:
  modulus: 11
  maximum_actions: 12
  training_maximum_length: 6
models:
  smoke:
    layers: 2
    d_model: 64
    heads: 4
    mlp_hidden: 256
    microbatch_candidates: [32, 64, 128]
training:
  seeds: [20260828]
  effective_batch_size: 128
  total_examples: 512
  checkpoint_examples: [0, 128, 256, 512]
  learning_rate: 0.0003
  minimum_learning_rate: 0.00003
  warmup_updates: 1
  weight_decay: 0.01
  gradient_clip_norm: 1.0
runtime:
  dtype: bfloat16
  compile: true
  compile_mode: default
  tuning_warmup_steps: 1
  tuning_measure_steps: 2
  evaluation_batch_cap: 128
  max_runtime_minutes: 20
evaluation:
  seed: 20260901
  id_per_length: 8
  ood_per_length: 8
  loop_count: 32
  route_pair_count: 16
  operator_per_state: 3
  operator_train_per_state: 2
  composition_per_state: 1
  state_subspace_rank: 8
  ridge_alpha: 0.001
statistics:
  bootstrap_resamples: 100
  bootstrap_seed: 20260902
  run_h5: false
gates:
  id_accuracy: 0.95
  id_minimum_length_accuracy: 0.90
  state_decode_accuracy: 0.90
  h1_mean_error: 0.50
  h1_worst_error: 0.75
  h1_translation_improvement: 0.20
  h2_composition_error: 0.60
  h3_auc: 0.80
  h4_cycle_error: 0.50
  h4_control_improvement: 0.20



==> anc/configs/phase4b/stage_ordering.yaml <==
schema_version: 1
experiment:
  id: phase4b-stage-ordering
  preregistration_commit: c040ae6
world:
  modulus: 11
  maximum_actions: 12
  training_maximum_length: 6
models:
  small:
    role: capacity_control
    layers: 4
    d_model: 256
    heads: 8
    mlp_hidden: 1024
    total_examples: 16777216
    checkpoint_examples:
      [0, 16384, 32768, 65536, 131072, 262144, 524288, 1048576,
       1572864, 2097152, 3145728, 4194304, 6291456, 8388608,
       12582912, 16777216]
    microbatch_candidates: [2048, 4096, 8192, 16384]
  medium:
    role: primary
    layers: 8
    d_model: 512
    heads: 8
    mlp_hidden: 2048
    total_examples: 33554432
    checkpoint_examples:
      [0, 16384, 32768, 65536, 131072, 262144, 524288, 1048576,
       1572864, 2097152, 3145728, 4194304, 6291456, 8388608,
       12582912, 16777216, 25165824, 33554432]
    microbatch_candidates: [512, 1024, 2048, 4096, 8192]
  large:
    role: primary
    layers: 12
    d_model: 768
    heads: 12
    mlp_hidden: 3072
    total_examples: 33554432
    checkpoint_examples:
      [0, 16384, 32768, 65536, 131072, 262144, 524288, 1048576,
       1572864, 2097152, 3145728, 4194304, 6291456, 8388608,
       12582912, 16777216, 25165824, 33554432]
    microbatch_candidates: [128, 256, 512, 1024, 2048, 4096]
training:
  seeds: [20260910, 20260911, 20260912]
  effective_batch_size: 16384
  learning_rate: 0.0003
  minimum_learning_rate: 0.00003
  warmup_updates: 32
  weight_decay: 0.01
  gradient_clip_norm: 1.0
runtime:
  dtype: bfloat16
  compile: true
  compiler_reset_between_models: true
  compiler_recompile_limit: 32
  compiler_fail_on_recompile_limit: true
  compile_mode: default
  tuning_warmup_steps: 2
  tuning_measure_steps: 5
  evaluation_batch_cap: 4096
  max_runtime_minutes: 480
  save_checkpoint_weights: true
evaluation:
  seed: 20260914
  id_per_length: 512
  ood_per_length: 512
  loop_count: 2048
  route_pair_count: 1024
  legacy_operator_per_state: 12
  legacy_operator_train_per_state: 8
  legacy_composition_per_state: 1
  legacy_state_subspace_rank: 32
  base_per_state: 12
  base_length: 4
  history_train_per_state: 8
  chart_rank: 120
  operator_rank: 32
  ridge_alpha: 0.001
  state_fold_seed: 20260916
  control_seed: 20260917
statistics:
  primary_scales: [medium, large]
  bootstrap_resamples: 10000
  permutation_resamples: 10000
  bootstrap_seed: 20260915
  stable_consecutive_checkpoints: 2
gates:
  id_accuracy: 0.95
  id_minimum_length_accuracy: 0.90
  condition_behavior_accuracy: 0.95
  within_chart_decode: 0.95
  d_auc_ci_lower: 0.80
  d_permutation_p: 0.05
  d_semantic_margin: 0.10
  d_margin_ci_lower: 0.0
  j_decode: 0.90
  j_nrmse: 0.50
  positive_control_decode: 0.99
  positive_control_nrmse: 0.10
  negative_control_decode: 0.05
  negative_control_nrmse: 0.90
  k_single_decode: 0.90
  k_single_nrmse: 0.50
  k_composition_decode: 0.85
  k_composition_nrmse: 0.60
  k_inverse_decode: 0.90
  k_inverse_nrmse: 0.50


==> anc/configs/phase4b/stage_ordering_smoke.yaml <==
schema_version: 1
experiment:
  id: phase4b-stage-ordering-smoke
  preregistration_commit: c040ae6
world:
  modulus: 11
  maximum_actions: 12
  training_maximum_length: 6
models:
  small:
    role: capacity_control
    layers: 2
    d_model: 128
    heads: 4
    mlp_hidden: 256
    total_examples: 32768
    checkpoint_examples: [0, 16384, 32768]
    microbatch_candidates: [2048, 4096, 8192, 16384]
training:
  seeds: [20260910]
  effective_batch_size: 16384
  learning_rate: 0.0003
  minimum_learning_rate: 0.00003
  warmup_updates: 1
  weight_decay: 0.01
  gradient_clip_norm: 1.0
runtime:
  dtype: bfloat16
  compile: true
  compiler_reset_between_models: true
  compiler_recompile_limit: 32
  compiler_fail_on_recompile_limit: true
  compile_mode: default
  tuning_warmup_steps: 1
  tuning_measure_steps: 2
  evaluation_batch_cap: 4096
  max_runtime_minutes: 30
  save_checkpoint_weights: true
evaluation:
  seed: 20260914
  id_per_length: 16
  ood_per_length: 16
  loop_count: 32
  route_pair_count: 32
  legacy_operator_per_state: 4
  legacy_operator_train_per_state: 2
  legacy_composition_per_state: 1
  legacy_state_subspace_rank: 16
  base_per_state: 12
  base_length: 4
  history_train_per_state: 8
  chart_rank: 120
  operator_rank: 32
  ridge_alpha: 0.001
  state_fold_seed: 20260916
  control_seed: 20260917
statistics:
  primary_scales: [small]
  bootstrap_resamples: 100
  permutation_resamples: 100
  bootstrap_seed: 20260915
  stable_consecutive_checkpoints: 2
gates:
  id_accuracy: 0.95
  id_minimum_length_accuracy: 0.90
  condition_behavior_accuracy: 0.95
  within_chart_decode: 0.95
  d_auc_ci_lower: 0.80
  d_permutation_p: 0.05
  d_semantic_margin: 0.10
  d_margin_ci_lower: 0.0
  j_decode: 0.90
  j_nrmse: 0.50
  positive_control_decode: 0.99
  positive_control_nrmse: 0.10
  negative_control_decode: 0.05
  negative_control_nrmse: 0.90
  k_single_decode: 0.90
  k_single_nrmse: 0.50
  k_composition_decode: 0.85
  k_composition_nrmse: 0.60
  k_inverse_decode: 0.90
  k_inverse_nrmse: 0.50


==> anc/configs/phase4c/s5_cross_world.yaml <==
schema_version: 1
experiment:
  id: phase4c-s5-cross-world
  preregistration_commit: f41c728
world:
  name: s5
  state_count: 120
  maximum_actions: 12
  training_maximum_length: 6
models:
  small:
    role: capacity_control
    layers: 4
    d_model: 256
    heads: 8
    mlp_hidden: 1024
    total_examples: 16777216
    checkpoint_examples: [0, 16384, 32768, 65536, 131072, 262144, 524288, 1048576, 1572864, 2097152, 3145728, 4194304, 6291456, 8388608, 12582912, 16777216]
    microbatch_candidates: [2048, 4096, 8192, 16384]
  medium:
    role: primary
    layers: 8
    d_model: 512
    heads: 8
    mlp_hidden: 2048
    total_examples: 33554432
    checkpoint_examples: [0, 16384, 32768, 65536, 131072, 262144, 524288, 1048576, 1572864, 2097152, 3145728, 4194304, 6291456, 8388608, 12582912, 16777216, 25165824, 33554432]
    microbatch_candidates: [512, 1024, 2048, 4096, 8192]
  large:
    role: primary
    layers: 12
    d_model: 768
    heads: 12
    mlp_hidden: 3072
    total_examples: 33554432
    checkpoint_examples: [0, 16384, 32768, 65536, 131072, 262144, 524288, 1048576, 1572864, 2097152, 3145728, 4194304, 6291456, 8388608, 12582912, 16777216, 25165824, 33554432]
    microbatch_candidates: [128, 256, 512, 1024, 2048, 4096]
training:
  seeds: [20261001, 20261002, 20261003]
  effective_batch_size: 16384
  learning_rate: 0.0003
  minimum_learning_rate: 0.00003
  warmup_updates: 32
  weight_decay: 0.01
  gradient_clip_norm: 1.0
runtime:
  dtype: bfloat16
  compile: true
  compiler_reset_between_models: true
  compiler_recompile_limit: 32
  compiler_fail_on_recompile_limit: true
  compile_mode: default
  tuning_warmup_steps: 2
  tuning_measure_steps: 5
  evaluation_batch_cap: 4096
  max_runtime_minutes: 480
  save_checkpoint_weights: true
evaluation:
  seed: 20261005
  base_per_state: 12
  base_length: 4
  history_train_per_state: 8
  id_per_length: 512
  ood_per_length: 512
  loop_count: 2048
  route_pair_count: 1024
  chart_rank: 119
  operator_rank: 32
  ridge_alpha: 0.001
  state_fold_seed: 20261007
  control_seed: 20261008
statistics:
  primary_scales: [medium, large]
  bootstrap_resamples: 10000
  permutation_resamples: 10000
  bootstrap_seed: 20261006
  stable_consecutive_checkpoints: 2
gates:
  id_accuracy: 0.95
  id_minimum_length_accuracy: 0.90
  condition_behavior_accuracy: 0.95
  within_chart_decode: 0.95
  d_auc_ci_lower: 0.80
  d_permutation_p: 0.05
  d_semantic_margin: 0.10
  d_margin_ci_lower: 0.0
  j_decode: 0.90
  j_nrmse: 0.50
  positive_control_decode: 0.99
  positive_control_nrmse: 0.10
  negative_control_decode: 0.05
  negative_control_nrmse: 0.90
  k_single_decode: 0.90
  k_single_nrmse: 0.50
  k_composition_decode: 0.85
  k_composition_nrmse: 0.60
  k_inverse_decode: 0.90
  k_inverse_nrmse: 0.50


==> anc/configs/phase4c/s5_cross_world_smoke.yaml <==
schema_version: 1
experiment:
  id: phase4c-s5-cross-world-smoke
  preregistration_commit: f41c728
world: {name: s5, state_count: 120, maximum_actions: 12, training_maximum_length: 6}
models:
  small:
    role: capacity_control
    layers: 2
    d_model: 128
    heads: 4
    mlp_hidden: 256
    total_examples: 32768
    checkpoint_examples: [0, 16384, 32768]
    microbatch_candidates: [2048, 4096, 8192, 16384]
training: {seeds: [20261001], effective_batch_size: 16384, learning_rate: 0.0003, minimum_learning_rate: 0.00003, warmup_updates: 1, weight_decay: 0.01, gradient_clip_norm: 1.0}
runtime: {dtype: bfloat16, compile: true, compiler_reset_between_models: true, compiler_recompile_limit: 32, compiler_fail_on_recompile_limit: true, compile_mode: default, tuning_warmup_steps: 1, tuning_measure_steps: 2, evaluation_batch_cap: 4096, max_runtime_minutes: 60, save_checkpoint_weights: true}
evaluation: {seed: 20261005, base_per_state: 12, base_length: 4, history_train_per_state: 8, id_per_length: 16, ood_per_length: 16, loop_count: 32, route_pair_count: 32, chart_rank: 119, operator_rank: 32, ridge_alpha: 0.001, state_fold_seed: 20261007, control_seed: 20261008}
statistics: {primary_scales: [small], bootstrap_resamples: 100, permutation_resamples: 100, bootstrap_seed: 20261006, stable_consecutive_checkpoints: 2}
gates: {id_accuracy: 0.95, id_minimum_length_accuracy: 0.90, condition_behavior_accuracy: 0.95, within_chart_decode: 0.95, d_auc_ci_lower: 0.80, d_permutation_p: 0.05, d_semantic_margin: 0.10, d_margin_ci_lower: 0.0, j_decode: 0.90, j_nrmse: 0.50, positive_control_decode: 0.99, positive_control_nrmse: 0.10, negative_control_decode: 0.05, negative_control_nrmse: 0.90, k_single_decode: 0.90, k_single_nrmse: 0.50, k_composition_decode: 0.85, k_composition_nrmse: 0.60, k_inverse_decode: 0.90, k_inverse_nrmse: 0.50}


==> anc/configs/phase4d/s5_operator_ladder.yaml <==
schema_version: 1
experiment:
  id: phase4d-s5-operator-ladder
  preregistration_commit: fde0686
  smoke: false
inputs:
  official_run: phase4c-s5-20260809T093428Z-24c37791f101
  suite_path: formal/evaluation_suite.npz
  suite_sha256: 44e19b9e1f3ed8d505a40a13a38bc765cf3b61c4cf156b752bf7a5ec18330ffa
  official_result_path: formal/result.json
  official_result_sha256: 5d25ced79f879bb4289b94f874fba96a96cc983457c7b294a50d41921a3eafbb
  official_config_path: formal/config.yaml
  official_config_sha256: 90abfaeea3135f45bdd29a23935a27465cae1ebb0c07463c119b94c832804805
  models:
    medium-seed20261001:
      sha256: d55d6faae8fa712ae8abc1bc6f026d2ca191b4ed8090b46aa68d120140efb5f6
      checkpoint_path: formal/medium-seed20261001/examples-033554432-fp16.pt
      architecture: {role: primary, layers: 8, d_model: 512, heads: 8, mlp_hidden: 2048, total_examples: 33554432, checkpoint_examples: [0, 16384, 32768, 65536, 131072, 262144, 524288, 1048576, 1572864, 2097152, 3145728, 4194304, 6291456, 8388608, 12582912, 16777216, 25165824, 33554432], microbatch_candidates: [512, 1024, 2048, 4096, 8192]}
      metadata: {run_key: medium-seed20261001, seed: 20261001, examples_seen: 33554432, microbatch: 8192, effective_batch_size: 16384}
    medium-seed20261002:
      sha256: 2228456089032d2cec3d413673f017dd9dcde92f2e7bdcb7adf8a81c60dc55bf
      checkpoint_path: formal/medium-seed20261002/examples-033554432-fp16.pt
      architecture: {role: primary, layers: 8, d_model: 512, heads: 8, mlp_hidden: 2048, total_examples: 33554432, checkpoint_examples: [0, 16384, 32768, 65536, 131072, 262144, 524288, 1048576, 1572864, 2097152, 3145728, 4194304, 6291456, 8388608, 12582912, 16777216, 25165824, 33554432], microbatch_candidates: [512, 1024, 2048, 4096, 8192]}
      metadata: {run_key: medium-seed20261002, seed: 20261002, examples_seen: 33554432, microbatch: 8192, effective_batch_size: 16384}
    medium-seed20261003:
      sha256: 51490623c994b465550b7c3b2aaa117b859c8480efc4c5dc95ce15a08af362b5
      checkpoint_path: formal/medium-seed20261003/examples-033554432-fp16.pt
      architecture: {role: primary, layers: 8, d_model: 512, heads: 8, mlp_hidden: 2048, total_examples: 33554432, checkpoint_examples: [0, 16384, 32768, 65536, 131072, 262144, 524288, 1048576, 1572864, 2097152, 3145728, 4194304, 6291456, 8388608, 12582912, 16777216, 25165824, 33554432], microbatch_candidates: [512, 1024, 2048, 4096, 8192]}
      metadata: {run_key: medium-seed20261003, seed: 20261003, examples_seen: 33554432, microbatch: 8192, effective_batch_size: 16384}
    large-seed20261001:
      sha256: 48b0de02311e563a608bb9137dd18f954009e2a047cec523e16b433bb97297eb
      checkpoint_path: formal/large-seed20261001/examples-033554432-fp16.pt
      architecture: {role: primary, layers: 12, d_model: 768, heads: 12, mlp_hidden: 3072, total_examples: 33554432, checkpoint_examples: [0, 16384, 32768, 65536, 131072, 262144, 524288, 1048576, 1572864, 2097152, 3145728, 4194304, 6291456, 8388608, 12582912, 16777216, 25165824, 33554432], microbatch_candidates: [128, 256, 512, 1024, 2048, 4096]}
      metadata: {run_key: large-seed20261001, seed: 20261001, examples_seen: 33554432, microbatch: 4096, effective_batch_size: 16384}
    large-seed20261002:
      sha256: 82c22a9b088edcdb0cfea78f9f4e431aa66125c4b46c7645603c82f20d9609b9
      checkpoint_path: formal/large-seed20261002/examples-033554432-fp16.pt
      architecture: {role: primary, layers: 12, d_model: 768, heads: 12, mlp_hidden: 3072, total_examples: 33554432, checkpoint_examples: [0, 16384, 32768, 65536, 131072, 262144, 524288, 1048576, 1572864, 2097152, 3145728, 4194304, 6291456, 8388608, 12582912, 16777216, 25165824, 33554432], microbatch_candidates: [128, 256, 512, 1024, 2048, 4096]}
      metadata: {run_key: large-seed20261002, seed: 20261002, examples_seen: 33554432, microbatch: 4096, effective_batch_size: 16384}
    large-seed20261003:
      sha256: 3215c1b77371c71f15b41155d789b8ddade42a317ac54352fe1eb0b1699ae7fa
      checkpoint_path: formal/large-seed20261003/examples-033554432-fp16.pt
      architecture: {role: primary, layers: 12, d_model: 768, heads: 12, mlp_hidden: 3072, total_examples: 33554432, checkpoint_examples: [0, 16384, 32768, 65536, 131072, 262144, 524288, 1048576, 1572864, 2097152, 3145728, 4194304, 6291456, 8388608, 12582912, 16777216, 25165824, 33554432], microbatch_candidates: [128, 256, 512, 1024, 2048, 4096]}
      metadata: {run_key: large-seed20261003, seed: 20261003, examples_seen: 33554432, microbatch: 4096, effective_batch_size: 16384}
  reproduction:
    checkpoint_path: reproduction/medium-seed20261001/examples-033554432-fp16.pt
    sha256: 63c253a98296bd3b6880f297112cd1202837662c2153fca609513274e77a52ba
    result_path: reproduction/result.json
    result_sha256: 7de9408d5d89c05d55260f890b4bf7879d6d6f9d05bcc4933c6142be2514c821
    config_path: reproduction/config.yaml
    config_sha256: 90abfaeea3135f45bdd29a23935a27465cae1ebb0c07463c119b94c832804805
    metadata: {run_key: medium-seed20261001, seed: 20261001, examples_seen: 33554432, microbatch: 8192, effective_batch_size: 16384}
evaluation: {seed: 20261005, state_fold_seed: 20261007, id_per_length: 512, ood_per_length: 512, loop_count: 2048, route_pair_count: 1024}
runtime:
  ranks: [8, 16, 32, 64, 119]
  evaluation_batch_size: 4096
  mlp_init_seeds: [20261010, 20261011, 20261012]
  mlp_max_epochs: 1000
  mlp_check_every: 5
  mlp_patience_checks: 30
  mlp_min_delta: 0.000001
  max_runtime_minutes: 240


==> anc/configs/phase4d/s5_operator_ladder_reproduction_shard.yaml <==
schema_version: 1
experiment: {id: phase4d-s5-operator-ladder-reproduction-shard, preregistration_commit: fde0686, smoke: false, execution_role: reproduction_shard}
inputs:
  official_run: phase4c-s5-20260809T093428Z-24c37791f101
  suite_path: formal/evaluation_suite.npz
  suite_sha256: 44e19b9e1f3ed8d505a40a13a38bc765cf3b61c4cf156b752bf7a5ec18330ffa
  official_result_path: formal/result.json
  official_result_sha256: 5d25ced79f879bb4289b94f874fba96a96cc983457c7b294a50d41921a3eafbb
  official_config_path: formal/config.yaml
  official_config_sha256: 90abfaeea3135f45bdd29a23935a27465cae1ebb0c07463c119b94c832804805
  models:
    medium-seed20261001:
      sha256: d55d6faae8fa712ae8abc1bc6f026d2ca191b4ed8090b46aa68d120140efb5f6
      checkpoint_path: formal/medium-seed20261001/examples-033554432-fp16.pt
      architecture: {role: primary, layers: 8, d_model: 512, heads: 8, mlp_hidden: 2048, total_examples: 33554432, checkpoint_examples: [0, 16384, 32768, 65536, 131072, 262144, 524288, 1048576, 1572864, 2097152, 3145728, 4194304, 6291456, 8388608, 12582912, 16777216, 25165824, 33554432], microbatch_candidates: [512, 1024, 2048, 4096, 8192]}
      metadata: {run_key: medium-seed20261001, seed: 20261001, examples_seen: 33554432, microbatch: 8192, effective_batch_size: 16384}
  reproduction:
    checkpoint_path: reproduction/medium-seed20261001/examples-033554432-fp16.pt
    sha256: 63c253a98296bd3b6880f297112cd1202837662c2153fca609513274e77a52ba
    result_path: reproduction/result.json
    result_sha256: 7de9408d5d89c05d55260f890b4bf7879d6d6f9d05bcc4933c6142be2514c821
    config_path: reproduction/config.yaml
    config_sha256: 90abfaeea3135f45bdd29a23935a27465cae1ebb0c07463c119b94c832804805
    metadata: {run_key: medium-seed20261001, seed: 20261001, examples_seen: 33554432, microbatch: 8192, effective_batch_size: 16384}
evaluation: {seed: 20261005, state_fold_seed: 20261007, id_per_length: 512, ood_per_length: 512, loop_count: 2048, route_pair_count: 1024}
runtime: {ranks: [8, 16, 32, 64, 119], evaluation_batch_size: 4096, mlp_init_seeds: [20261010, 20261011, 20261012], mlp_max_epochs: 1000, mlp_check_every: 5, mlp_patience_checks: 30, mlp_min_delta: 0.000001, max_runtime_minutes: 240}


==> anc/configs/phase4d/s5_operator_ladder_smoke.yaml <==
schema_version: 1
experiment: {id: phase4d-s5-operator-ladder-smoke, preregistration_commit: fde0686, smoke: true}
inputs:
  official_run: phase4c-s5-20260809T093428Z-24c37791f101
  suite_path: formal/evaluation_suite.npz
  suite_sha256: 44e19b9e1f3ed8d505a40a13a38bc765cf3b61c4cf156b752bf7a5ec18330ffa
  official_result_path: formal/result.json
  official_result_sha256: 5d25ced79f879bb4289b94f874fba96a96cc983457c7b294a50d41921a3eafbb
  official_config_path: formal/config.yaml
  official_config_sha256: 90abfaeea3135f45bdd29a23935a27465cae1ebb0c07463c119b94c832804805
  models:
    medium-seed20261001:
      sha256: d55d6faae8fa712ae8abc1bc6f026d2ca191b4ed8090b46aa68d120140efb5f6
      checkpoint_path: formal/medium-seed20261001/examples-033554432-fp16.pt
      architecture: {role: primary, layers: 8, d_model: 512, heads: 8, mlp_hidden: 2048, total_examples: 33554432, checkpoint_examples: [0, 16384, 32768, 65536, 131072, 262144, 524288, 1048576, 1572864, 2097152, 3145728, 4194304, 6291456, 8388608, 12582912, 16777216, 25165824, 33554432], microbatch_candidates: [512, 1024, 2048, 4096, 8192]}
      metadata: {run_key: medium-seed20261001, seed: 20261001, examples_seen: 33554432, microbatch: 8192, effective_batch_size: 16384}
evaluation: {seed: 20261005, state_fold_seed: 20261007, id_per_length: 512, ood_per_length: 512, loop_count: 2048, route_pair_count: 1024}
runtime: {ranks: [8, 32], evaluation_batch_size: 1024, mlp_init_seeds: [20261010], mlp_max_epochs: 5, mlp_check_every: 5, mlp_patience_checks: 30, mlp_min_delta: 0.000001, max_runtime_minutes: 60}


==> anc/configs/phase4e/s5_operator_scaling.yaml <==
schema_version: 1
experiment:
  id: phase4e-s5-operator-scaling
  preregistration_commit: 5183cd6
  smoke: false
inputs:
  suite_path: phase4d-inputs-fde0686/formal/evaluation_suite.npz
  suite_sha256: 44e19b9e1f3ed8d505a40a13a38bc765cf3b61c4cf156b752bf7a5ec18330ffa
  result: {path: results/phase4d-s5-20260809T170600Z-30f9fa6dfcc1-assembled/result.json, sha256: a40b5aa11d4547db598d2b73cdc8add73ddf12628b69015bb7e9c5b34e50a52c}
  cell_metrics: {path: results/phase4d-s5-20260809T170600Z-30f9fa6dfcc1-assembled/cell_metrics.csv, sha256: 1849e8a2af407d355445b43bc429ace7d74a95ec11f1c6a1fe8cc38795894200}
  split_provenance: {path: results/phase4d-s5-20260809T170600Z-30f9fa6dfcc1-assembled/split_provenance.json, sha256: c4beafc83f5d9b6bf19fbf8e8e9274995c53270f941fb25fe4a53954027e92b0}
  models:
    medium-seed20261001: {feature_path: results/phase4d-s5-20260809T170600Z-30f9fa6dfcc1-assembled/features/medium-seed20261001.npz, sha256: 3eff5d6d9f302f719dba6fd5da5775ab64f9a3c28dbf47871335d537b1b64799}
    medium-seed20261002: {feature_path: results/phase4d-s5-20260809T170600Z-30f9fa6dfcc1-assembled/features/medium-seed20261002.npz, sha256: d57605ecd609a38f778bcbd6c2be8e6ec1fff68743af2736e3d4b5c788c7390c}
    medium-seed20261003: {feature_path: results/phase4d-s5-20260809T170600Z-30f9fa6dfcc1-assembled/features/medium-seed20261003.npz, sha256: ee9ade7a6d58dd6ca909670f6ac567c35b1f5d257556e089f28385d92e6325b8}
    large-seed20261001: {feature_path: results/phase4d-s5-20260809T170600Z-30f9fa6dfcc1-assembled/features/large-seed20261001.npz, sha256: 4c9396378564354560c7a4f9a4f0d1da52d5a66034422702f3aa63bf38d5d287}
    large-seed20261002: {feature_path: results/phase4d-s5-20260809T170600Z-30f9fa6dfcc1-assembled/features/large-seed20261002.npz, sha256: bb38daf3f54bb8c60cac4d28ef2be17d3d271476aa55b6853dbd0b2c86abf211}
    large-seed20261003: {feature_path: results/phase4d-s5-20260809T170600Z-30f9fa6dfcc1-assembled/features/large-seed20261003.npz, sha256: 05ab511fe7b386abd0674ca4aea3b6cd228ba72f5ad783086aa29129d338507e}
  reproduction: {feature_path: results/phase4d-s5-20260809T170600Z-30f9fa6dfcc1-assembled/features/reproduction-medium-seed20261001.npz, sha256: ca58c92431a1fbc6f97fd0d8ac93928cd776ac2548ffec4fadbb2ac2864ee46d}
  reproduction_cell_metrics: {path: results/phase4d-s5-20260809T170600Z-30f9fa6dfcc1-assembled/reproduction_cell_metrics.csv, sha256: 03f9d10f0a300070c53166c72c91de7557933322212c31cd069ea78fa02ca16e}
evaluation: {seed: 20261005, state_fold_seed: 20261007, id_per_length: 512, ood_per_length: 512, loop_count: 2048, route_pair_count: 1024}
runtime:
  rank: 64
  coverages: [20, 40, 80]
  histories: [2, 4, 8]
  alphas: [0.00001, 0.001, 0.1, 1.0, 10.0, 100.0]
  map_families: [independent, shared_contrast4]
  contrast_multiplier: 4.0
  cuda_scoring: true
  max_runtime_minutes: 240


==> anc/configs/phase4e/s5_operator_scaling_reproduction_shard.yaml <==
schema_version: 1
experiment: {id: phase4e-s5-operator-scaling-reproduction-shard, preregistration_commit: 5183cd6, smoke: false}
inputs:
  suite_path: phase4d-inputs-fde0686/formal/evaluation_suite.npz
  suite_sha256: 44e19b9e1f3ed8d505a40a13a38bc765cf3b61c4cf156b752bf7a5ec18330ffa
  result: {path: results/phase4d-s5-20260809T170600Z-30f9fa6dfcc1-assembled/result.json, sha256: a40b5aa11d4547db598d2b73cdc8add73ddf12628b69015bb7e9c5b34e50a52c}
  cell_metrics: {path: results/phase4d-s5-20260809T170600Z-30f9fa6dfcc1-assembled/cell_metrics.csv, sha256: 1849e8a2af407d355445b43bc429ace7d74a95ec11f1c6a1fe8cc38795894200}
  split_provenance: {path: results/phase4d-s5-20260809T170600Z-30f9fa6dfcc1-assembled/split_provenance.json, sha256: c4beafc83f5d9b6bf19fbf8e8e9274995c53270f941fb25fe4a53954027e92b0}
  models:
    medium-seed20261001: {feature_path: results/phase4d-s5-20260809T170600Z-30f9fa6dfcc1-assembled/features/medium-seed20261001.npz, sha256: 3eff5d6d9f302f719dba6fd5da5775ab64f9a3c28dbf47871335d537b1b64799}
  reproduction: {feature_path: results/phase4d-s5-20260809T170600Z-30f9fa6dfcc1-assembled/features/reproduction-medium-seed20261001.npz, sha256: ca58c92431a1fbc6f97fd0d8ac93928cd776ac2548ffec4fadbb2ac2864ee46d}
  reproduction_cell_metrics: {path: results/phase4d-s5-20260809T170600Z-30f9fa6dfcc1-assembled/reproduction_cell_metrics.csv, sha256: 03f9d10f0a300070c53166c72c91de7557933322212c31cd069ea78fa02ca16e}
evaluation: {seed: 20261005, state_fold_seed: 20261007, id_per_length: 512, ood_per_length: 512, loop_count: 2048, route_pair_count: 1024}
runtime: {rank: 64, coverages: [20, 40, 80], histories: [2, 4, 8], alphas: [0.00001, 0.001, 0.1, 1.0, 10.0, 100.0], map_families: [independent, shared_contrast4], contrast_multiplier: 4.0, cuda_scoring: true, max_runtime_minutes: 240}


==> anc/configs/phase4e/s5_operator_scaling_smoke.yaml <==
schema_version: 1
experiment: {id: phase4e-s5-operator-scaling-smoke, preregistration_commit: 5183cd6, smoke: true}
inputs:
  suite_path: phase4d-inputs-fde0686/formal/evaluation_suite.npz
  suite_sha256: 44e19b9e1f3ed8d505a40a13a38bc765cf3b61c4cf156b752bf7a5ec18330ffa
  result: {path: results/phase4d-s5-20260809T170600Z-30f9fa6dfcc1-assembled/result.json, sha256: a40b5aa11d4547db598d2b73cdc8add73ddf12628b69015bb7e9c5b34e50a52c}
  cell_metrics: {path: results/phase4d-s5-20260809T170600Z-30f9fa6dfcc1-assembled/cell_metrics.csv, sha256: 1849e8a2af407d355445b43bc429ace7d74a95ec11f1c6a1fe8cc38795894200}
  split_provenance: {path: results/phase4d-s5-20260809T170600Z-30f9fa6dfcc1-assembled/split_provenance.json, sha256: c4beafc83f5d9b6bf19fbf8e8e9274995c53270f941fb25fe4a53954027e92b0}
  models:
    medium-seed20261001: {feature_path: results/phase4d-s5-20260809T170600Z-30f9fa6dfcc1-assembled/features/medium-seed20261001.npz, sha256: 3eff5d6d9f302f719dba6fd5da5775ab64f9a3c28dbf47871335d537b1b64799}
  reproduction: {feature_path: results/phase4d-s5-20260809T170600Z-30f9fa6dfcc1-assembled/features/reproduction-medium-seed20261001.npz, sha256: ca58c92431a1fbc6f97fd0d8ac93928cd776ac2548ffec4fadbb2ac2864ee46d}
  reproduction_cell_metrics: {path: results/phase4d-s5-20260809T170600Z-30f9fa6dfcc1-assembled/reproduction_cell_metrics.csv, sha256: 03f9d10f0a300070c53166c72c91de7557933322212c31cd069ea78fa02ca16e}
evaluation: {seed: 20261005, state_fold_seed: 20261007, id_per_length: 512, ood_per_length: 512, loop_count: 2048, route_pair_count: 1024}
runtime: {rank: 64, coverages: [80], histories: [8], alphas: [0.001], map_families: [independent, shared_contrast4], contrast_multiplier: 4.0, cuda_scoring: true, max_runtime_minutes: 30}


==> anc/configs/phase4f/s5_aspect_ratio.yaml <==
schema_version: 1
experiment: {id: phase4f-s5-aspect-ratio, preregistration_commit: e671ebf2625d07fe3a9d2130a9dc7c03f63c69f0, smoke: false}
inputs:
  suite_path: phase4d-inputs-fde0686/formal/evaluation_suite.npz
  suite_sha256: 44e19b9e1f3ed8d505a40a13a38bc765cf3b61c4cf156b752bf7a5ec18330ffa
  phase4e_manifest: {path: results/phase4e-s5-20260810T013925Z-bd08c4538332-assembled/artifact_manifest.json, sha256: dfc5a5c8345cc6ab956ef0deef5c9c7e1b23ef8b83efc32903b38e9c8148d7b7}
  phase4e_audit: {path: repo/reports/audits/phase4e-s5-20260810T013925Z-independent-audit.json, sha256: b9057f4d9d47e5fc7af1aa8a9ac307be7724708399ac3c769ef98b5a65bbb154}
  models:
    medium-seed20261001: {feature_path: results/phase4d-s5-20260809T170600Z-30f9fa6dfcc1-assembled/features/medium-seed20261001.npz, sha256: 3eff5d6d9f302f719dba6fd5da5775ab64f9a3c28dbf47871335d537b1b64799}
    medium-seed20261002: {feature_path: results/phase4d-s5-20260809T170600Z-30f9fa6dfcc1-assembled/features/medium-seed20261002.npz, sha256: d57605ecd609a38f778bcbd6c2be8e6ec1fff68743af2736e3d4b5c788c7390c}
    medium-seed20261003: {feature_path: results/phase4d-s5-20260809T170600Z-30f9fa6dfcc1-assembled/features/medium-seed20261003.npz, sha256: ee9ade7a6d58dd6ca909670f6ac567c35b1f5d257556e089f28385d92e6325b8}
    large-seed20261001: {feature_path: results/phase4d-s5-20260809T170600Z-30f9fa6dfcc1-assembled/features/large-seed20261001.npz, sha256: 4c9396378564354560c7a4f9a4f0d1da52d5a66034422702f3aa63bf38d5d287}
    large-seed20261002: {feature_path: results/phase4d-s5-20260809T170600Z-30f9fa6dfcc1-assembled/features/large-seed20261002.npz, sha256: bb38daf3f54bb8c60cac4d28ef2be17d3d271476aa55b6853dbd0b2c86abf211}
    large-seed20261003: {feature_path: results/phase4d-s5-20260809T170600Z-30f9fa6dfcc1-assembled/features/large-seed20261003.npz, sha256: 05ab511fe7b386abd0674ca4aea3b6cd228ba72f5ad783086aa29129d338507e}
  reproduction: {feature_path: results/phase4d-s5-20260809T170600Z-30f9fa6dfcc1-assembled/features/reproduction-medium-seed20261001.npz, sha256: ca58c92431a1fbc6f97fd0d8ac93928cd776ac2548ffec4fadbb2ac2864ee46d}
evaluation: {seed: 20261005, state_fold_seed: 20261007, id_per_length: 512, ood_per_length: 512, loop_count: 2048, route_pair_count: 1024}
runtime: {ranks: [16, 32, 48, 64, 80, 96, 119], lambdas: [0.000001, 0.00001, 0.0001, 0.001, 0.01, 0.1, 1.0, 10.0, 100.0, 1000.0], cuda_scoring: true, blas_threads_per_shard: 4, max_runtime_minutes: 120, expected_outer_rows: 396, expected_inner_rows: 1980, expected_selection_rows: 198, expected_selected_maps: 198, expected_charts: 42}


==> anc/configs/phase4f/s5_aspect_ratio_reproduction_shard.yaml <==
schema_version: 1
experiment: {id: phase4f-s5-aspect-ratio-reproduction, preregistration_commit: e671ebf2625d07fe3a9d2130a9dc7c03f63c69f0, smoke: false}
inputs:
  suite_path: phase4d-inputs-fde0686/formal/evaluation_suite.npz
  suite_sha256: 44e19b9e1f3ed8d505a40a13a38bc765cf3b61c4cf156b752bf7a5ec18330ffa
  phase4e_manifest: {path: results/phase4e-s5-20260810T013925Z-bd08c4538332-assembled/artifact_manifest.json, sha256: dfc5a5c8345cc6ab956ef0deef5c9c7e1b23ef8b83efc32903b38e9c8148d7b7}
  phase4e_audit: {path: repo/reports/audits/phase4e-s5-20260810T013925Z-independent-audit.json, sha256: b9057f4d9d47e5fc7af1aa8a9ac307be7724708399ac3c769ef98b5a65bbb154}
  models:
    medium-seed20261001: {feature_path: results/phase4d-s5-20260809T170600Z-30f9fa6dfcc1-assembled/features/medium-seed20261001.npz, sha256: 3eff5d6d9f302f719dba6fd5da5775ab64f9a3c28dbf47871335d537b1b64799}
  reproduction: {feature_path: results/phase4d-s5-20260809T170600Z-30f9fa6dfcc1-assembled/features/reproduction-medium-seed20261001.npz, sha256: ca58c92431a1fbc6f97fd0d8ac93928cd776ac2548ffec4fadbb2ac2864ee46d}
evaluation: {seed: 20261005, state_fold_seed: 20261007, id_per_length: 512, ood_per_length: 512, loop_count: 2048, route_pair_count: 1024}
runtime: {ranks: [16, 32, 48, 64, 80, 96, 119], lambdas: [0.000001, 0.00001, 0.0001, 0.001, 0.01, 0.1, 1.0, 10.0, 100.0, 1000.0], cuda_scoring: true, blas_threads_per_shard: 4, max_runtime_minutes: 120, expected_outer_rows: 396, expected_inner_rows: 1980, expected_selection_rows: 198, expected_selected_maps: 198, expected_charts: 42}


==> anc/configs/phase4f/s5_aspect_ratio_smoke.yaml <==
schema_version: 1
experiment: {id: phase4f-s5-aspect-ratio-smoke, preregistration_commit: e671ebf2625d07fe3a9d2130a9dc7c03f63c69f0, smoke: true}
inputs: {suite_path: phase4d-inputs-fde0686/formal/evaluation_suite.npz, suite_sha256: 44e19b9e1f3ed8d505a40a13a38bc765cf3b61c4cf156b752bf7a5ec18330ffa, models: {medium-seed20261001: {feature_path: results/phase4d-s5-20260809T170600Z-30f9fa6dfcc1-assembled/features/medium-seed20261001.npz, sha256: 3eff5d6d9f302f719dba6fd5da5775ab64f9a3c28dbf47871335d537b1b64799}}, reproduction: {feature_path: results/phase4d-s5-20260809T170600Z-30f9fa6dfcc1-assembled/features/reproduction-medium-seed20261001.npz, sha256: ca58c92431a1fbc6f97fd0d8ac93928cd776ac2548ffec4fadbb2ac2864ee46d}}
evaluation: {seed: 20261005, state_fold_seed: 20261007, id_per_length: 512, ood_per_length: 512, loop_count: 2048, route_pair_count: 1024}
runtime: {ranks: [16, 64], lambdas: [0.00001, 0.01], cuda_scoring: true, blas_threads_per_shard: 1, max_runtime_minutes: 5}


==> anc/configs/phase6/reviewer_calibration.yaml <==
schema_version: 1
experiment:
  id: phase6-reviewer-calibration
  seeds: [20260808, 20260809, 20260810]
  preregistration_commit: 7cace85
model:
  id: Qwen/Qwen3-4B
  path: ${REMOTE_ROOT}/models/Qwen3-4B-fast
  dtype: bfloat16
  expected_hidden_size: 2560
  expected_layer_count: 36
frozen_inputs:
  phase2:
    "20260808":
      run_dir: results/phase2-operators-20260808T104823Z-93a21ec21095
      activation_sha256: d0b645f42d9fbc0d05ef02a4f75846e15ceec8736fcadafba3e25bddac3ca615
      dataset_sha256: f84da1c6283df7f8ba3f05e7ef087ab6def4f4c6060cc49b76df2e47c7f27efe
      result_sha256: a1d4c3883406039d9fdc9ec7cc4fe05d18a2d2a11f380ccd13adf177fce940dd
      original_alpha_grid: [1.0, 10.0, 100.0, 1000.0, 10000.0]
    "20260809":
      run_dir: results/phase2-operators-20260808T104912Z-ad7a1faa2b3c
      activation_sha256: f9b75afaba6168c82166a5944423a734359141e4456937127e08f210f900ded6
      dataset_sha256: 429fcb4f89b47629db47e2d1b69fb497fb65bcdd4d6b505efa264acf4a0c15b2
      result_sha256: 7d9a8797e91b3979072843a7b01fa1372c338c6436c5f829719d6ff056670fbd
      original_alpha_grid: [1.0, 10.0, 100.0, 1000.0, 10000.0]
    "20260810":
      run_dir: results/phase2-operators-20260808T105015Z-ad7a1faa2b3c
      activation_sha256: ea0313c9180651af9173950f8009777d8039e0628d127f649c94259be9102af4
      dataset_sha256: 7652b20dae5e6c9d8f1e85da9ea10db78d4b8915f059091687b4c35dca664809
      result_sha256: 9adca3d5e548a7c085bcd667c45fc4bbc1ee937c9fb4849f6433633d30c0b9d7
      original_alpha_grid: [1.0, 10.0, 100.0, 1000.0, 10000.0]
  h2_aggregate:
    path: results/phase3-h2-aggregate.json
    sha256: 3a298774607f5a863536ae2696b2b6e9e8ccf7874966749d86d79bd7708c03bf
  s5_suite:
    path: results/phase4c-s5-20260809T093428Z-24c37791f101/evaluation_suite.npz
    sha256: 44e19b9e1f3ed8d505a40a13a38bc765cf3b61c4cf156b752bf7a5ec18330ffa
  s5_result:
    path: results/phase4c-s5-20260809T093428Z-24c37791f101/result.json
    sha256: 5d25ced79f879bb4289b94f874fba96a96cc983457c7b294a50d41921a3eafbb
  s5_audit:
    path: reports/2026-08-09-phase4c-postrun-audit.json
    sha256: 12708afb0b57bd28696ecc3f03f4f02d73dc5023755a39061589070f312f73b2
positive_control:
  formal_embedding_seed: 20260811
  reproduction_embedding_seed: 20260812
  ridge_alpha: 0.001
  noise_ratios: [0.0, 0.05, 0.10, 0.20, 0.40, 0.80]
  nuisance_seeds:
    [20260820, 20260821, 20260822, 20260823, 20260824,
     20260825, 20260826, 20260827, 20260828, 20260829,
     20260830, 20260831, 20260832, 20260833, 20260834,
     20260835, 20260836, 20260837, 20260838, 20260839]
grounded:
  rank_grid: [1, 4, 16, 64]
  kernel_rank_grid: [32, 64, 128]
  kernel_bandwidth_multipliers: [0.25, 1.0, 4.0]
  kernel_alpha_grid: [0.001, 0.1, 10.0]
layer_robustness:
  hidden_state_indices: [4, 16, 28, 36]
  alpha_grid: [1.0, 10.0, 100.0, 1000.0, 10000.0]
  rank_grid: [1, 4, 16, 64]
  position: last
  h28_maximum_absolute_difference: 0.002
  h28_maximum_cosine_distance: 0.00001
runtime:
  batch_size: 64
  parity_batch_size: 8
  positive_workers: 8
  grounded_workers: 3
  layer_workers: 12
  max_runtime_minutes: 360


==> anc/configs/phase6/reviewer_calibration_smoke.yaml <==
schema_version: 1
experiment:
  id: phase6-reviewer-calibration-smoke
  seeds: [20260808]
  preregistration_commit: 7cace85
model:
  id: Qwen/Qwen3-4B
  path: ${REMOTE_ROOT}/models/Qwen3-4B-fast
  dtype: bfloat16
  expected_hidden_size: 2560
  expected_layer_count: 36
frozen_inputs:
  phase2:
    "20260808":
      run_dir: results/phase2-operators-20260808T104823Z-93a21ec21095
      activation_sha256: d0b645f42d9fbc0d05ef02a4f75846e15ceec8736fcadafba3e25bddac3ca615
      dataset_sha256: f84da1c6283df7f8ba3f05e7ef087ab6def4f4c6060cc49b76df2e47c7f27efe
      result_sha256: a1d4c3883406039d9fdc9ec7cc4fe05d18a2d2a11f380ccd13adf177fce940dd
      original_alpha_grid: [100.0]
  h2_aggregate:
    path: results/phase3-h2-aggregate.json
    sha256: 3a298774607f5a863536ae2696b2b6e9e8ccf7874966749d86d79bd7708c03bf
  s5_suite:
    path: results/phase4c-s5-20260809T093428Z-24c37791f101/evaluation_suite.npz
    sha256: 44e19b9e1f3ed8d505a40a13a38bc765cf3b61c4cf156b752bf7a5ec18330ffa
  s5_result:
    path: results/phase4c-s5-20260809T093428Z-24c37791f101/result.json
    sha256: 5d25ced79f879bb4289b94f874fba96a96cc983457c7b294a50d41921a3eafbb
  s5_audit:
    path: reports/2026-08-09-phase4c-postrun-audit.json
    sha256: 12708afb0b57bd28696ecc3f03f4f02d73dc5023755a39061589070f312f73b2
positive_control:
  formal_embedding_seed: 20260811
  reproduction_embedding_seed: 20260812
  ridge_alpha: 0.001
  noise_ratios: [0.0, 0.20]
  nuisance_seeds: [20260820]
grounded:
  rank_grid: [1]
  kernel_rank_grid: [32]
  kernel_bandwidth_multipliers: [1.0]
  kernel_alpha_grid: [0.1]
layer_robustness:
  hidden_state_indices: [28]
  alpha_grid: [100.0]
  rank_grid: [1]
  position: last
  h28_maximum_absolute_difference: 0.002
  h28_maximum_cosine_distance: 0.00001
runtime:
  batch_size: 64
  parity_batch_size: 8
  positive_workers: 2
  grounded_workers: 1
  layer_workers: 1
  max_runtime_minutes: 90


==> anc/configs/phase7/layer_local_composition.yaml <==
schema_version: 1
experiment:
  id: phase7-layer-local-composition
  seeds: [20260808, 20260809, 20260810]
  preregistration_commit: a83fc0a
model:
  id: Qwen/Qwen3-4B
  path: ${REMOTE_ROOT}/models/Qwen3-4B-fast
  dtype: bfloat16
  expected_hidden_size: 2560
  expected_layer_count: 36
frozen_inputs:
  phase1_probe:
    run_dir: results/phase1-probe-20260808T103134Z-f8fa2af19fff
    activations_sha256: 6778e168351aa50a91e6e0781cac87707c6350a3798476183a95778d19ea2c9b
    dataset_sha256: b6b9e7409dffc8c46222d4ad561f4e151ac8955ebff80130529bbe4f348657ba
    result_sha256: de1a45febc3ff7ac3fe4b4c175061812a130e2f55adad75b3c5b8de4c46f8806
  phase2:
    "20260808":
      run_dir: results/phase2-operators-20260808T104823Z-93a21ec21095
      activations_sha256: d0b645f42d9fbc0d05ef02a4f75846e15ceec8736fcadafba3e25bddac3ca615
      dataset_sha256: f84da1c6283df7f8ba3f05e7ef087ab6def4f4c6060cc49b76df2e47c7f27efe
      result_sha256: a1d4c3883406039d9fdc9ec7cc4fe05d18a2d2a11f380ccd13adf177fce940dd
    "20260809":
      run_dir: results/phase2-operators-20260808T104912Z-ad7a1faa2b3c
      activations_sha256: f9b75afaba6168c82166a5944423a734359141e4456937127e08f210f900ded6
      dataset_sha256: 429fcb4f89b47629db47e2d1b69fb497fb65bcdd4d6b505efa264acf4a0c15b2
      result_sha256: 7d9a8797e91b3979072843a7b01fa1372c338c6436c5f829719d6ff056670fbd
    "20260810":
      run_dir: results/phase2-operators-20260808T105015Z-ad7a1faa2b3c
      activations_sha256: ea0313c9180651af9173950f8009777d8039e0628d127f649c94259be9102af4
      dataset_sha256: 7652b20dae5e6c9d8f1e85da9ea10db78d4b8915f059091687b4c35dca664809
      result_sha256: 9adca3d5e548a7c085bcd667c45fc4bbc1ee937c9fb4849f6433633d30c0b9d7
  phase3_h2:
    "20260808":
      run_dir: results/phase3-h2-seed20260808-20260808T122647Z-f57594171081
      activations_sha256: e49d836769c4e7595b9a49a167778b016aba5c640f99e46c20a96310d7a977a8
      dataset_sha256: 477bfd31081de660b1ad7386ab85083e652b85edd87afbba95595befd7fbe041
      result_sha256: 7195659ddce4b28c9f936967a91669f2a147306f5788fc63096fe06018f00463
      ordered_sha256: 09f2f350cc511fd1cd797c4e1432b8b0839e74d8fcd1c67490ca798977629acf
      collapsed_sha256: 54142793298141eb8671183b150a54a0e9b9e1353e5bc71f83dafd780da435a3
    "20260809":
      run_dir: results/phase3-h2-seed20260809-20260808T123147Z-f57594171081
      activations_sha256: 7eaa7a31cfe1c372ff6d15a9d73a7f4aeab73266f967e059e481be5767a2fcf5
      dataset_sha256: a6c09a500ecf4159a29621328f7890591174a50e1c4dbceca27dcd16b0c0e753
      result_sha256: ab4cda999a7cd7b214e503ed3fea9707ab8350568860ce08969c09c73a8ffc9c
      ordered_sha256: 21d70cdb683e669e9bcabbc04b842a13cf9dc3ee99eacf81161ce7cfb0d255f6
      collapsed_sha256: f884a48ba6e94eb4a7b1d37a04e066278679ddbed07266edf6ddf106be6b780b
    "20260810":
      run_dir: results/phase3-h2-seed20260810-20260808T123638Z-f57594171081
      activations_sha256: 78f556c02e1c6bf1366a1d3ede409813eba2fba567765a389bafaad5512af65b
      dataset_sha256: b98c002193797f608851c216bc94411aa454acf54e0feaaa728c81c5ca3000d4
      result_sha256: 0edd1c8f5ba81c62c57047aedc9b76b603b26b8d30440f8dc2140d21c478fc01
      ordered_sha256: 4718c3a48a8cd5cfb8dd63ffa24c26a87bdd93ea691a38483e3d09546f20c6cf
      collapsed_sha256: 7e415f0f191da2f38f2b0cfd81dc2a8d64a537362ef68f1fba33c127c54408f0
  phase3_aggregate:
    path: results/phase3-h2-aggregate.json
    sha256: 3a298774607f5a863536ae2696b2b6e9e8ccf7874966749d86d79bd7708c03bf
  phase6:
    run_dir: results/phase6-reviewer-calibration-20260811T074619Z-40adcfd323d0-173540
    result_sha256: 0f8ecef20429925d4f9aef6ec7f1cb1d5d30f270361a39f92fcab8250a8b1b92
    manifest_sha256: 8fa737b97b8496d7033a1197c94d9e1e4b4135e26587a184cf9b5453839e49c7
    layer_metrics_sha256: 66bd93d510b89a0bd4a8f6116298bc9d97ac19afe8461c67a17e078e986affc4
    audit_path: reports/2026-08-11-phase6-reviewer-calibration-audit.json
    audit_sha256: fc8a927c50c61968510693b347410a5a1a52af9b3de223f9244337b40c2312ce
representation:
  hidden_state_indices: [4, 16]
  position: last
  persistence_dtype: float16
direct_maps:
  alpha_grid: [10.0, 100.0, 1000.0]
statistics:
  permutations: 100000
  bootstrap_resamples: 10000
  alpha: 0.01
  minimum_effect_size: 0.8
  minimum_probe_advantage: 0.20
  maximum_direct_discrepancy: 0.50
runtime:
  batch_size: 64
  workers: 6
  blas_threads_per_worker: 32
  max_runtime_minutes: 240


==> anc/configs/phase8/reviewer_v2_diagnostics.yaml <==
schema_version: 1
experiment:
  id: phase8-reviewer-v2-diagnostics
  seeds: [20260808, 20260809, 20260810]
  preregistration_commit: 03b866ce5d48bc2e19aa475bfd46c73744ad5f3f
model:
  id: Qwen/Qwen3-4B
  path: ${REMOTE_ROOT}/models/Qwen3-4B-fast
  dtype: bfloat16
  expected_hidden_size: 2560
  expected_layer_count: 36
frozen_inputs:
  phase6_result:
    path: results/phase6-reviewer-calibration-20260811T074619Z-40adcfd323d0-173540/result.json
    sha256: 0f8ecef20429925d4f9aef6ec7f1cb1d5d30f270361a39f92fcab8250a8b1b92
  phase6_manifest:
    path: results/phase6-reviewer-calibration-20260811T074619Z-40adcfd323d0-173540/artifact_manifest.json
    sha256: 8fa737b97b8496d7033a1197c94d9e1e4b4135e26587a184cf9b5453839e49c7
  phase6_audit:
    path: reports/2026-08-11-phase6-reviewer-calibration-audit.json
    sha256: fc8a927c50c61968510693b347410a5a1a52af9b3de223f9244337b40c2312ce
  phase7_result:
    path: results/phase7-layer-local-composition-20260811T080919Z-5aa96cf921f2-183073/result.json
    sha256: 0ce2afd16f1078b1c5f2bf85e6e28625c15d87d1304d809b84fb36a833c66a8a
  phase7_manifest:
    path: results/phase7-layer-local-composition-20260811T080919Z-5aa96cf921f2-183073/artifact_manifest.json
    sha256: 33acf11d422874bceb2d130cc3761cadb59d84e4461ff604f6bb56b5af0d38f8
  phase7_audit:
    path: reports/2026-08-11-phase7-layer-local-composition-audit.json
    sha256: fe8cd82861f2e375bb4e751a3f8288aa5694b6029b12ed00b69ba74c5753ffa5
  grounded:
    "20260808":
      dataset_path: results/phase2-operators-20260808T104823Z-93a21ec21095/dataset.jsonl
      dataset_sha256: f84da1c6283df7f8ba3f05e7ef087ab6def4f4c6060cc49b76df2e47c7f27efe
      activation_path: results/phase6-reviewer-calibration-20260811T074619Z-40adcfd323d0-173540/layer_activations_seed20260808.npz
      activation_sha256: 1112b594ad762d0980160488f1937b87e7c137f59916370ced73744fd9099f23
    "20260809":
      dataset_path: results/phase2-operators-20260808T104912Z-ad7a1faa2b3c/dataset.jsonl
      dataset_sha256: 429fcb4f89b47629db47e2d1b69fb497fb65bcdd4d6b505efa264acf4a0c15b2
      activation_path: results/phase6-reviewer-calibration-20260811T074619Z-40adcfd323d0-173540/layer_activations_seed20260809.npz
      activation_sha256: 222cc648462dced97ca382c4ce69e29423c753d9ba68165693a63c8faa254bba
    "20260810":
      dataset_path: results/phase2-operators-20260808T105015Z-ad7a1faa2b3c/dataset.jsonl
      dataset_sha256: 7652b20dae5e6c9d8f1e85da9ea10db78d4b8915f059091687b4c35dca664809
      activation_path: results/phase6-reviewer-calibration-20260811T074619Z-40adcfd323d0-173540/layer_activations_seed20260810.npz
      activation_sha256: d5a67fa9ee66c8d6403ff7c88d6c078ee4ce6afa8b2d5278c764ff2f589d7d71
  intervention:
    seed20260808_h4:
      result_path: results/phase1-intervention-20260808T103652Z-cc4bac08d96f/result.json
      result_sha256: 20106ce8080ca9755d3de6ae3d2d03b95044d9de6d88c13cfea4144f3515daca
      csv_path: results/phase1-intervention-20260808T103652Z-cc4bac08d96f/paired_interventions.csv
      csv_sha256: 1c8b8b473cf79550dc191a3825ea12659037b681526e98013735b25a24f4b5fd
    seed20260808_h16:
      result_path: results/phase1-intervention-20260808T103750Z-73fd9b9fd697/result.json
      result_sha256: 83f10032fe9adfac2dc60685ce0d45e7f277b5a8afc680aa8e7b0d28d09bda2f
      csv_path: results/phase1-intervention-20260808T103750Z-73fd9b9fd697/paired_interventions.csv
      csv_sha256: 37f9c9f91e6a0d3ecaca3b088edd1ad87cdbafc3332e395decea654e645fc75a
    seed20260808_h28:
      result_path: results/phase1-intervention-20260808T103804Z-73fd9b9fd697/result.json
      result_sha256: b550ad673cb75c871b08974af2beed87e3db91f68ad2b1ec23d3b3245e4f26b5
      csv_path: results/phase1-intervention-20260808T103804Z-73fd9b9fd697/paired_interventions.csv
      csv_sha256: 30122fc43d13c4c263f2c88d1f35761f97b3516d34c409e7384a1c3f8f0c5711
    seed20260808_h36:
      result_path: results/phase1-intervention-20260808T103818Z-73fd9b9fd697/result.json
      result_sha256: 81294bedc1287a9151702c2929157c94d5d74a6c28cf8a591cdc5f02fcaf2bc7
      csv_path: results/phase1-intervention-20260808T103818Z-73fd9b9fd697/paired_interventions.csv
      csv_sha256: 3bba1cf5830b1ae2744855241ee5f66d830faa0cb1b0b4be486d5b76c52fa38f
    seed20260809_h28:
      result_path: results/phase1-intervention-20260808T103911Z-b3b7859b5eb2/result.json
      result_sha256: 68d5229ebac301670b220e9d39ae72b24d377bab252dab796a4a1771a05f355c
      csv_path: results/phase1-intervention-20260808T103911Z-b3b7859b5eb2/paired_interventions.csv
      csv_sha256: 83e09bf40b8e4fc3176df76d994f5d0c459743544068556b4b8f4b991275c880
    seed20260810_h28:
      result_path: results/phase1-intervention-20260808T103925Z-b3b7859b5eb2/result.json
      result_sha256: 4d315cb1eaa8d33ed17b0dc650861bfbb55969c70da9000bd0e411796aca3f58
      csv_path: results/phase1-intervention-20260808T103925Z-b3b7859b5eb2/paired_interventions.csv
      csv_sha256: dee90b2ff3a7e3b9fb004985341c502024804ef7c15efe668a089eabd6399212
structured_calibration:
  embedding_seeds: [20260821, 20260822, 20260823, 20260824, 20260825]
  strengths: [0.0, 0.05, 0.10, 0.20, 0.40, 0.80]
  ridge_alpha: 0.001
entity_conditioning:
  count_per_entity_action: 80
  sampling_seed: 20260826
  alpha_grid: [1.0, 10.0, 100.0, 1000.0, 10000.0]
lexical_controls:
  hidden_state_indices: [4, 16, 28, 36]
  probe_alpha_grid: [0.1, 1.0, 10.0, 100.0, 1000.0]
  probe_permutation_seed: 20260830
  requested_distances: [0, 16, 64]
  token_window: 16
  operator_alpha_grid: [1.0, 10.0, 100.0, 1000.0, 10000.0]
  operator_rank_grid: [1, 4, 16, 64]
metric_alignment:
  alpha_grid: [1.0, 10.0, 100.0, 1000.0, 10000.0]
intervention_replication:
  seeds: [20260808, 20260809, 20260810]
  hidden_state_indices: [4, 16, 28, 36]
  pair_count: 160
  bootstrap_draws: 10000
  sign_flip_draws: 100000
runtime:
  batch_size: 64
  intervention_batch_size: 8
  structured_workers: 5
  cpu_workers: 18
  openblas_threads: 8
  max_runtime_minutes: 360


==> anc/configs/phase8/reviewer_v2_diagnostics_smoke.yaml <==
schema_version: 1
experiment:
  id: phase8-reviewer-v2-diagnostics-smoke
  seeds: [20260808]
  preregistration_commit: 03b866ce5d48bc2e19aa475bfd46c73744ad5f3f
model:
  id: Qwen/Qwen3-4B
  path: ${REMOTE_ROOT}/models/Qwen3-4B-fast
  dtype: bfloat16
  expected_hidden_size: 2560
  expected_layer_count: 36
frozen_inputs:
  phase6_result:
    path: results/phase6-reviewer-calibration-20260811T074619Z-40adcfd323d0-173540/result.json
    sha256: 0f8ecef20429925d4f9aef6ec7f1cb1d5d30f270361a39f92fcab8250a8b1b92
  phase6_manifest:
    path: results/phase6-reviewer-calibration-20260811T074619Z-40adcfd323d0-173540/artifact_manifest.json
    sha256: 8fa737b97b8496d7033a1197c94d9e1e4b4135e26587a184cf9b5453839e49c7
  phase6_audit:
    path: reports/2026-08-11-phase6-reviewer-calibration-audit.json
    sha256: fc8a927c50c61968510693b347410a5a1a52af9b3de223f9244337b40c2312ce
  phase7_result:
    path: results/phase7-layer-local-composition-20260811T080919Z-5aa96cf921f2-183073/result.json
    sha256: 0ce2afd16f1078b1c5f2bf85e6e28625c15d87d1304d809b84fb36a833c66a8a
  phase7_manifest:
    path: results/phase7-layer-local-composition-20260811T080919Z-5aa96cf921f2-183073/artifact_manifest.json
    sha256: 33acf11d422874bceb2d130cc3761cadb59d84e4461ff604f6bb56b5af0d38f8
  phase7_audit:
    path: reports/2026-08-11-phase7-layer-local-composition-audit.json
    sha256: fe8cd82861f2e375bb4e751a3f8288aa5694b6029b12ed00b69ba74c5753ffa5
  grounded:
    "20260808":
      dataset_path: results/phase2-operators-20260808T104823Z-93a21ec21095/dataset.jsonl
      dataset_sha256: f84da1c6283df7f8ba3f05e7ef087ab6def4f4c6060cc49b76df2e47c7f27efe
      activation_path: results/phase6-reviewer-calibration-20260811T074619Z-40adcfd323d0-173540/layer_activations_seed20260808.npz
      activation_sha256: 1112b594ad762d0980160488f1937b87e7c137f59916370ced73744fd9099f23
  intervention: {}
structured_calibration:
  embedding_seeds: [20260821]
  strengths: [0.0, 0.80]
  ridge_alpha: 0.001
entity_conditioning:
  count_per_entity_action: 80
  sampling_seed: 20260826
  alpha_grid: [10.0, 1000.0]
lexical_controls:
  hidden_state_indices: [4]
  probe_alpha_grid: [1.0, 100.0]
  probe_permutation_seed: 20260830
  requested_distances: [0, 16]
  token_window: 16
  operator_alpha_grid: [10.0, 1000.0]
  operator_rank_grid: [4]
metric_alignment:
  alpha_grid: [10.0, 1000.0]
intervention_replication:
  seeds: [20260808]
  hidden_state_indices: [4]
  pair_count: 16
  bootstrap_draws: 100
  sign_flip_draws: 1000
runtime:
  batch_size: 64
  intervention_batch_size: 8
  structured_workers: 1
  cpu_workers: 3
  openblas_threads: 8
  max_runtime_minutes: 60


==> anc/configs/phase8b/metric_attribution.yaml <==
schema_version: 1
experiment:
  id: phase8b-metric-attribution-bridge
  analysis_plan_commit: 427aa087bf79792d1b29e1a1ea266d2c7b944ff1
  seeds: [20260808, 20260809, 20260810]

frozen_inputs:
  phase8_result:
    path: results/phase8-reviewer-v2-20260812T071504Z-a2f8ff606c8e-553070/result.json
    sha256: ac625cf753f091e51f5c4a3c604c5a172f362e8ab1b501cdd6108cf867e21938
  phase8_manifest:
    path: results/phase8-reviewer-v2-20260812T071504Z-a2f8ff606c8e-553070/artifact_manifest.json
    sha256: 8b85d276f4fce18d199c59e1f9893ff5eaefeeecc38e5bb9dd474ce7eec61b44
  phase8_audit:
    path: reports/2026-08-12-phase8-reviewer-v2-local-audit.json
    sha256: fd9abd56d29ab6fa4073ef5a3d4b45ec1096c11059dbe1d1795c9f3827f0b715
  probe:
    run: results/phase1-probe-20260808T103134Z-f8fa2af19fff
    files:
      activations:
        path: results/phase1-probe-20260808T103134Z-f8fa2af19fff/activations.npz
        sha256: 6778e168351aa50a91e6e0781cac87707c6350a3798476183a95778d19ea2c9b
      dataset:
        path: results/phase1-probe-20260808T103134Z-f8fa2af19fff/dataset.jsonl
        sha256: b6b9e7409dffc8c46222d4ad561f4e151ac8955ebff80130529bbe4f348657ba
  seeds:
    "20260808":
      phase2_run: results/phase2-operators-20260808T104823Z-93a21ec21095
      phase2_dataset:
        path: results/phase2-operators-20260808T104823Z-93a21ec21095/dataset.jsonl
        sha256: f84da1c6283df7f8ba3f05e7ef087ab6def4f4c6060cc49b76df2e47c7f27efe
      phase6_activations:
        path: results/phase6-reviewer-calibration-20260811T074619Z-40adcfd323d0-173540/layer_activations_seed20260808.npz
        sha256: 1112b594ad762d0980160488f1937b87e7c137f59916370ced73744fd9099f23
      phase2_operators:
        empty:
          path: results/phase2-operators-20260808T104823Z-93a21ec21095/operator-empty.npz
          sha256: dc3de9694382864c91cbf01302c02d6baf182168737e2cb8c3389eb9b32d2529
        fill_blue:
          path: results/phase2-operators-20260808T104823Z-93a21ec21095/operator-fill_blue.npz
          sha256: b9ff9b63048d14fb991493b5448be6e41a4e9184b3ba07595e8a29241826c30e
        fill_green:
          path: results/phase2-operators-20260808T104823Z-93a21ec21095/operator-fill_green.npz
          sha256: e36c64d4bb9726dde910b4178123dcc72857f18d1e2e54804b6f9ae4cf1f23f5
        fill_red:
          path: results/phase2-operators-20260808T104823Z-93a21ec21095/operator-fill_red.npz
          sha256: c2987f3d878e643891c4d3c36c10c7a8cabdb7400c08662f124fdd8f761fac68
        fill_yellow:
          path: results/phase2-operators-20260808T104823Z-93a21ec21095/operator-fill_yellow.npz
          sha256: 81313d2434a379d5583a3f50cfa4be9339975643b70efd3a62d08ae11081f699
      phase3_dataset:
        path: results/phase3-h2-seed20260808-20260808T122647Z-f57594171081/sequence_dataset.jsonl
        sha256: 477bfd31081de660b1ad7386ab85083e652b85edd87afbba95595befd7fbe041
      phase3_activations:
        path: results/phase3-h2-seed20260808-20260808T122647Z-f57594171081/sequence_activations.npz
        sha256: e49d836769c4e7595b9a49a167778b016aba5c640f99e46c20a96310d7a977a8
      phase3_result:
        path: results/phase3-h2-seed20260808-20260808T122647Z-f57594171081/result.json
        sha256: 7195659ddce4b28c9f936967a91669f2a147306f5788fc63096fe06018f00463
    "20260809":
      phase2_run: results/phase2-operators-20260808T104912Z-ad7a1faa2b3c
      phase2_dataset:
        path: results/phase2-operators-20260808T104912Z-ad7a1faa2b3c/dataset.jsonl
        sha256: 429fcb4f89b47629db47e2d1b69fb497fb65bcdd4d6b505efa264acf4a0c15b2
      phase6_activations:
        path: results/phase6-reviewer-calibration-20260811T074619Z-40adcfd323d0-173540/layer_activations_seed20260809.npz
        sha256: 222cc648462dced97ca382c4ce69e29423c753d9ba68165693a63c8faa254bba
      phase2_operators:
        empty:
          path: results/phase2-operators-20260808T104912Z-ad7a1faa2b3c/operator-empty.npz
          sha256: 406cd987ceaca60e92fa52178d2e4c2f99c80b86190e8848dbf46206b8eeca75
        fill_blue:
          path: results/phase2-operators-20260808T104912Z-ad7a1faa2b3c/operator-fill_blue.npz
          sha256: d8107e686470736ed461f9e61d0a3fadf157f8da7d2ffcece287eb6fa3f3cc72
        fill_green:
          path: results/phase2-operators-20260808T104912Z-ad7a1faa2b3c/operator-fill_green.npz
          sha256: bfba38afdd535e82e0d80580c9152df6ffc6c15ed6101b1b0770252c43e8dd9f
        fill_red:
          path: results/phase2-operators-20260808T104912Z-ad7a1faa2b3c/operator-fill_red.npz
          sha256: 8701ecfbafe2e847e3b52f97ecaab4d848fb7518b4e2f54d91bb84daadadbb51
        fill_yellow:
          path: results/phase2-operators-20260808T104912Z-ad7a1faa2b3c/operator-fill_yellow.npz
          sha256: b195f35b388c480cb784830fbcbeac5e437a752ced1951ffe27d5f77c26d6f1f
      phase3_dataset:
        path: results/phase3-h2-seed20260809-20260808T123147Z-f57594171081/sequence_dataset.jsonl
        sha256: a6c09a500ecf4159a29621328f7890591174a50e1c4dbceca27dcd16b0c0e753
      phase3_activations:
        path: results/phase3-h2-seed20260809-20260808T123147Z-f57594171081/sequence_activations.npz
        sha256: 7eaa7a31cfe1c372ff6d15a9d73a7f4aeab73266f967e059e481be5767a2fcf5
      phase3_result:
        path: results/phase3-h2-seed20260809-20260808T123147Z-f57594171081/result.json
        sha256: ab4cda999a7cd7b214e503ed3fea9707ab8350568860ce08969c09c73a8ffc9c
    "20260810":
      phase2_run: results/phase2-operators-20260808T105015Z-ad7a1faa2b3c
      phase2_dataset:
        path: results/phase2-operators-20260808T105015Z-ad7a1faa2b3c/dataset.jsonl
        sha256: 7652b20dae5e6c9d8f1e85da9ea10db78d4b8915f059091687b4c35dca664809
      phase6_activations:
        path: results/phase6-reviewer-calibration-20260811T074619Z-40adcfd323d0-173540/layer_activations_seed20260810.npz
        sha256: d5a67fa9ee66c8d6403ff7c88d6c078ee4ce6afa8b2d5278c764ff2f589d7d71
      phase2_operators:
        empty:
          path: results/phase2-operators-20260808T105015Z-ad7a1faa2b3c/operator-empty.npz
          sha256: 6463d27a6e77808f2bac02878581742d5443ef99f264fa279572a6da6238faf6
        fill_blue:
          path: results/phase2-operators-20260808T105015Z-ad7a1faa2b3c/operator-fill_blue.npz
          sha256: dae1325845aafece02d2f246c3393864f0c8adcc80ee23729e619d20ce7e6540
        fill_green:
          path: results/phase2-operators-20260808T105015Z-ad7a1faa2b3c/operator-fill_green.npz
          sha256: db1407029d74cd328bc83296180141b0f1b0c4ccbcbfe4ad600210d4b09e190c
        fill_red:
          path: results/phase2-operators-20260808T105015Z-ad7a1faa2b3c/operator-fill_red.npz
          sha256: 7d5f0bc66628e59f53568f08df2a223e7506d3b62bf1805e2872306f74df0992
        fill_yellow:
          path: results/phase2-operators-20260808T105015Z-ad7a1faa2b3c/operator-fill_yellow.npz
          sha256: 76b00d1f93260dcdbb207d0fbfa3eda68d2cb99e6b7570cc35ceae153bedd9a5
      phase3_dataset:
        path: results/phase3-h2-seed20260810-20260808T123638Z-f57594171081/sequence_dataset.jsonl
        sha256: b98c002193797f608851c216bc94411aa454acf54e0feaaa728c81c5ca3000d4
      phase3_activations:
        path: results/phase3-h2-seed20260810-20260808T123638Z-f57594171081/sequence_activations.npz
        sha256: 78f556c02e1c6bf1366a1d3ede409813eba2fba567765a389bafaad5512af65b
      phase3_result:
        path: results/phase3-h2-seed20260810-20260808T123638Z-f57594171081/result.json
        sha256: 0edd1c8f5ba81c62c57047aedc9b76b603b26b8d30440f8dc2140d21c478fc01

one_step:
  alpha_grid: [1.0, 10.0, 100.0, 1000.0, 10000.0]
  rank_grid: [1, 4, 16, 64]

composition:
  direct_alpha_grid: [10.0, 100.0, 1000.0]
  permutations: 100000
  bootstrap_resamples: 10000
  alpha: 0.01
  minimum_effect_size: 0.8
  minimum_probe_advantage: 0.20
  maximum_direct_discrepancy: 0.50
  original_parity_tolerance: 0.000003

runtime:
  workers: 3
  openblas_threads: 48
  max_runtime_minutes: 120


==> anc/paper/claim-intent-manifest.json <==
{
  "manifest_version": "3.0",
  "manifest_id": "M-2026-08-12-reviewer-v2-revision",
  "emitted_by": "primary_manuscript_writer",
  "emitted_at": "2026-08-12",
  "evidence_cutoff_commits": {
    "phase6_analysis": "2d5de92",
    "phase6_audit": "40adcfd",
    "phase7_analysis": "5aa96cf",
    "phase7_audit": "f2af5ce",
    "phase8_analysis": "a2f8ff6",
    "phase8b_analysis": "b92350f",
    "phase8_and_8b_audits": "d5e1818"
  },
  "claims": [
    {
      "claim_id": "C-001",
      "claim_text": "The evidence lattice separates state availability into independent causal-use and reusable-closure branches; only their conjunction under behavioral eligibility licenses a causally faithful reusable operator.",
      "intended_evidence_kind": "conceptual_framework",
      "internal_evidence": ["phase8_preregistration", "figure_1"],
      "negative_constraints": [
        {"constraint_id": "NC-C001-1", "rule": "Do not call the branches temporal stages or infer mediation."},
        {"constraint_id": "NC-C001-2", "rule": "Do not require one branch to pass before the other can be measured diagnostically."}
      ]
    },
    {
      "claim_id": "C-002",
      "claim_text": "The held-source measurement recovers an exact contextual affine S5 action algebra, while structured stress has family-dependent and limited calibration.",
      "intended_evidence_kind": "construct_calibration",
      "internal_evidence": ["phase6_positive_control", "phase6_noise_curve", "phase8_structured_calibration"],
      "negative_constraints": [
        {"constraint_id": "NC-C002-1", "rule": "Do not describe the carrier as a learned Transformer representation."},
        {"constraint_id": "NC-C002-2", "rule": "Do not claim universal power; preserve STRUCTURED_CALIBRATION_LIMITED and 23/30."}
      ]
    },
    {
      "claim_id": "C-003",
      "claim_text": "A decodable and causally usable h28 state signal coexists with failure of the frozen train-only global affine H1 gate.",
      "intended_evidence_kind": "empirical",
      "planned_refs": ["li2021implicit", "hernandez2024linearity"],
      "internal_evidence": ["phase1", "phase2", "phase6"],
      "negative_constraints": [
        {"constraint_id": "NC-C003-1", "rule": "Do not equate probing or patching with an on-manifold transition."},
        {"constraint_id": "NC-C003-2", "rule": "Do not state that verbs are not operators."}
      ]
    },
    {
      "claim_id": "C-004",
      "claim_text": "The h28 transfer gap is consistent with distribution dependence, but direct randomized splits and map geometry support action-dominant rather than purely entity-specific geometry.",
      "intended_evidence_kind": "empirical_diagnostic",
      "internal_evidence": ["phase6_grounded_references", "phase8_entity_conditioning"],
      "negative_constraints": [
        {"constraint_id": "NC-C004-1", "rule": "Do not present within-test-domain cross-fit as a held-entity map or deployable baseline."},
        {"constraint_id": "NC-C004-2", "rule": "Do not exclude correlated entity, token, template, or context effects."}
      ]
    },
    {
      "claim_id": "C-005",
      "claim_text": "One-step affine geometry and paired causal use peak at different sampled final-token layers, and the causal-depth direction replicates across three dataset-seed regenerations from the same frozen checkpoint.",
      "intended_evidence_kind": "empirical",
      "internal_evidence": ["phase6_layer_sweep", "phase8_causal_replication"],
      "negative_constraints": [
        {"constraint_id": "NC-C005-1", "rule": "Do not infer a temporal processing stage, mediation, or all-layer result."},
        {"constraint_id": "NC-C005-2", "rule": "Treat the dataset seed, not intervention pairs or layers, as the descriptive replicate; do not call this independent checkpoint or model replication."}
      ]
    },
    {
      "claim_id": "C-006",
      "claim_text": "The lexical or non-lexical origin of h4 action geometry remains unresolved under conflict probes, token-only carriers, and neutral-distance stress.",
      "intended_evidence_kind": "empirical_diagnostic",
      "internal_evidence": ["phase8_lexical_controls"],
      "negative_constraints": [
        {"constraint_id": "NC-C006-1", "rule": "Do not call h4 a lexical artefact."},
        {"constraint_id": "NC-C006-2", "rule": "Do not claim lexical recency has been excluded."}
      ]
    },
    {
      "claim_id": "C-007",
      "claim_text": "In the outcome-aware Phase 8b comparison, the observed h28 one-step difference is larger across final fitting-row scopes than across inverse-displacement weighting variants; weighting is not supported as the rescue attribution.",
      "intended_evidence_kind": "outcome_aware_attribution",
      "internal_evidence": ["phase8_metric_alignment", "phase8b_one_step_attribution"],
      "negative_constraints": [
        {"constraint_id": "NC-C007-1", "rule": "Do not rewrite frozen train-only H1."},
        {"constraint_id": "NC-C007-2", "rule": "Do not assign causal attribution to refitting or weighting, attribute the change to weighting alone, or call Phase8b confirmatory."}
      ]
    },
    {
      "claim_id": "C-008",
      "claim_text": "Neither early-layer maps nor h28 refit maps satisfy the unchanged composition construct.",
      "intended_evidence_kind": "empirical",
      "internal_evidence": ["phase7", "phase8b_composition_bridge"],
      "negative_constraints": [
        {"constraint_id": "NC-C008-1", "rule": "Do not call a positive order contrast a passed composition law."},
        {"constraint_id": "NC-C008-2", "rule": "Do not generalize beyond the tested layer, carrier, map class, and setter domain."}
      ]
    },
    {
      "claim_id": "C-009",
      "claim_text": "Correct action order and perfect commuting-pair discrimination can coexist with poor absolute endpoints.",
      "intended_evidence_kind": "empirical",
      "planned_refs": ["khandelwal2026compose", "li2025state", "an2026homomorphism"],
      "internal_evidence": ["phase3_h2", "phase3_h3", "phase4"],
      "negative_constraints": [
        {"constraint_id": "NC-C009-1", "rule": "Keep semantic-family decompositions exploratory."}
      ]
    },
    {
      "claim_id": "C-010",
      "claim_text": "In learned S5 models, a shared rigid chart is not sufficient for held-source affine closure within the frozen 33.55M-example budget.",
      "intended_evidence_kind": "empirical",
      "planned_refs": ["lee2026falsifier"],
      "internal_evidence": ["phase4b", "phase4c", "phase4d", "phase4e", "phase4f"],
      "negative_constraints": [
        {"constraint_id": "NC-C010-1", "rule": "Report K as right-censored rather than permanently absent."},
        {"constraint_id": "NC-C010-2", "rule": "Do not treat frozen-weight diagnostic cells as independent models."}
      ]
    },
    {
      "claim_id": "C-011",
      "claim_text": "The Z11-squared trajectory composite is unsupported and uninterpretable before task eligibility and state differentiation.",
      "intended_evidence_kind": "measurement_failure_analysis",
      "planned_refs": ["vafa2024world", "hewitt2019probes"],
      "internal_evidence": ["phase4"],
      "negative_constraints": [
        {"constraint_id": "NC-C011-1", "rule": "Do not replace the preregistered statistic with a favorable subset."},
        {"constraint_id": "NC-C011-2", "rule": "Do not describe collapse as a randomized causal mechanism."}
      ]
    },
    {
      "claim_id": "C-012",
      "claim_text": "The contribution is a calibrated joint measurement design and bounded empirical dissociations, not topic-level priority or universal absence.",
      "intended_evidence_kind": "literature_synthesis",
      "planned_refs": ["bosselut2018process", "khandelwal2026compose", "li2025state", "an2026homomorphism", "lee2026falsifier"],
      "internal_evidence": ["search_log", "all_formal_phases"],
      "negative_constraints": [
        {"constraint_id": "NC-C012-1", "rule": "Use only the documented search-bounded novelty statement dated 2026-08-12."},
        {"constraint_id": "NC-C012-2", "rule": "Do not use first, nobody, unexplored, unique, or only study as priority claims."}
      ]
    }
  ],
  "manifest_negative_constraints": [
    {"constraint_id": "MNC-1", "rule": "Do not merge NOT SUPPORTED, NOT TESTED, UNTESTABLE, and RIGHT-CENSORED."},
    {"constraint_id": "MNC-2", "rule": "Do not treat prompts, actions, entities, layers, folds, cells, checkpoints, or maps as independent model replicates."},
    {"constraint_id": "MNC-3", "rule": "Do not reinterpret frozen Phase 1--7 thresholds or verdicts."},
    {"constraint_id": "MNC-4", "rule": "Do not imply external validity beyond Qwen3-4B/Alchemy, the two controlled worlds, and tested carriers/function classes."},
    {"constraint_id": "MNC-5", "rule": "Do not imply that untested token positions, attention, MLP paths, cross-layer spans, or KV-cache carriers failed."}
  ]
}


==> anc/paper/terminology-ledger.md <==
# Reviewer-v2 Revision Terminology Ledger

Status: **FROZEN FOR REVIEWER-V2 DRAFTING**
Evidence cutoff: 2026-08-12
Applies to: `paper/manuscript.md`, the bilingual abstract, captions, tables, and drafting QA

| Canonical term | First-use definition | Avoided variants or collisions | Locked decision |
|---|---|---|---|
| state representation | The hidden activation used to encode the current world state | state embedding, latent state, world vector | Use `state representation`; reserve `hidden state` for a model-layer tensor |
| state signal | Information about the world state that is decodable or causally usable | state knowledge, true state | Does not imply a natural coordinate system or persistent world model |
| state availability | The evidence-lattice prerequisite at which a state signal is present | state existence | Defined by probe plus controls; causal use and closure are separate branches |
| causal local use | A state-conditioned intervention changes the model output in the intended direction | causal state, causal operator | Use only for preregistered residual patch results |
| action-conditioned affine map | $A_a(h)=W_a h+b_a$, fitted for action $a$ | verb operator, transition matrix, action vector | Default technical name; use `operator` only when discussing the tested hypothesis or algebraic criteria |
| local affine update | A fitted affine map that outperforms translation or has a causal effect locally | local operator | Does not entail global closure |
| held-out source-state closure | Accurate action-map prediction on source states excluded from map fitting | state holdout, unseen-state generalization | Always name `source-state`; do not imply the representation chart was wholly unseen unless the split guarantees it |
| absolute closure | Low normalized prediction error for the target state under held-out application | algebra score, operator validity | Must be reported before interpreting relative algebraic structure |
| relative algebraic structure | Order or pair-label discrimination based on relative errors or commutator scores | algebra, algebraic closure | Never substitute this term for absolute closure |
| composition | Sequential application $A_b(A_a(h))$ | chaining, two-step operator | Pair with the direct-map, last-action, or oracle-intermediate control appropriate to the setting |
| commutativity | Equality of the two action orders in the ground-truth transition system | commuting geometry | `commutativity differential` for the grounded test; `commuting-pair AUROC` for synthetic diagnostics |
| inverse-cycle consistency | Recovery of the source representation after an action and its ground-truth inverse | invertibility, inverse operator | Natural-language H4 is `NOT TESTED`; synthetic inverse-cycle results are diagnostic |
| normalized root-mean-square error (NRMSE) | Root mean squared prediction error divided by a frozen reference scale | relative error, normalized error | Define the precise denominator for each experiment; use `relative error` only for the Phase 2 convention |
| state chart | A coordinate system fitted to state representations | geometry, space | Use `shared rigid state chart` for the Procrustes-gated J construct |
| state differentiation | Separation of distinct ground-truth states in representation space | representation maturity | A prerequisite for interpreting trajectory-level absolute errors, not a demonstrated causal training stage |
| representation collapse | Early-checkpoint condition in which distinct states occupy nearly indistinguishable representations | collapse floor, degenerate geometry | Use as a measurement-confound diagnosis, not as a randomized causal mechanism |
| world coherence | Behavioral consistency across length OOD, inverse-loop, and route-equivalence tests | world-model quality | The H5 complement is `world incoherence` as preregistered |
| algorithmic length OOD | Accuracy on action sequences longer than the training range | OOD, extrapolation | Expand at first use; thereafter `length OOD` is allowed |
| controlled Alchemy setting | The Qwen3-4B grounded state-update task | natural-language branch, grounded domain | Use `grounded setting` only after this full definition |
| controlled permutation worlds | The $\mathbb{Z}_{11}^2$ and $S_5$ ground-truth transition systems | synthetic worlds, group worlds | Use full term at first use; `synthetic settings` thereafter |
| known-algebra positive control | The exact contextual $S_5$ carrier on which the true actions are affine in the observed representation | synthetic model, learned operator | No Transformer output enters this control; use it only to validate the affine measurement construct |
| domain-matched cross-fit reference | Five-fold affine evaluation fitted and selected within the frozen F/G test distribution | deployable baseline, oracle floor | A descriptive reference showing attainable within-domain fit; it is not available to the original held-entity protocol |
| optimistic in-sample capacity ceiling | An affine map fitted and scored on the same test pairs | upper bound, noise floor | Demonstrates representational capacity only; never describe it as out-of-sample performance |
| sampled-layer rescue | All 15 action-by-seed one-step cells pass the Phase 6 geometric rule at one of h4/h16/h28/h36 | H1 reversal, global layer rescue | Separate revision-stage label; it does not rewrite frozen h28 H1 |
| sampled-depth dissociation | Best one-step affine geometry and strongest paired causal use occur at different sampled final-token layers | processing stage, emergence order | Observational comparison over four sites; no temporal or mediation claim |
| layer-local composition | Frozen H2 evaluation of single maps selected at one sampled hidden-state index | cross-layer operator, distributed composition | Phase 7 covers h4/h16 only and preserves h28 as a compatibility comparator |
| evidence lattice | State availability branches to causal local use and reusable closure/laws; behavioral eligibility guards their conjunction | measurement ladder, hierarchy, processing chain | The branches are parallel evidence questions, not temporal stages; only their conjunction licenses a causally faithful reusable operator |
| structured calibration limited | Structured stress error is monotone but fewer than the frozen 80% of maximum-strength cells flip a closure gate | calibration failed, power proven | Report zero/support recovery and family-specific curves before the label |
| action-dominant geometry | Same-action maps across entities are closer than different-action maps within an entity in every seed, without the frozen entity-transfer gain | entity invariant, entity mechanism absent | Refers only to the tested residual-affine parameter metric; correlated entity/context effects remain possible |
| lexical role unresolved | Neither the non-lexical nor lexical-recency frozen conjunction is satisfied | lexical artefact, non-lexical carrier | Preserve weak conflict-state decoding, distance sensitivity, and token-only failure together |
| causal depth pattern replicated | h4/h16 intervals include zero and h28/h36 intervals exclude zero in three matched dataset-seed regenerations from one frozen checkpoint | processing stage, causal pathway, independent model replication | A within-checkpoint sampled-layer pattern; does not establish checkpoint generality, mediation, temporal order, or closure |
| fit-scope sensitivity | The observed h28 one-step difference is larger across final fitting-row scopes than across row-weighting variants | H1 reversal, metric rescue, refit causes rescue | Phase 8b is outcome-aware and descriptive; it does not identify a causal attribution or rewrite frozen train-only H1 |
| weighting attribution not supported | Weighting improves enough paired cells but its median gain is below `.01` in both fit scopes | weighting has no effect | A small incremental weighting benefit remains measurable |
| metric-aligned composition not supported | Neither unweighted nor weighted refit maps pass the unchanged H2 gate in all three seeds | refit failed, no composition anywhere | Applies to the frozen h28 composition carrier and direct-map reference only |
| E/D/J/K gates | Task-and-state eligibility / endpoint-order discrimination / shared rigid chart / held-out action closure | stages, phases | Treat observed event times as left-truncated by E; preserve right-censoring |
| inferential unit | Dataset seed, semantic action pair, training trajectory, or frozen model as specified | sample, $n$ | Never count contexts, checkpoints, folds, or grid cells as independent models |
| `NOT SUPPORTED` | A preregistered, testable claim failed its frozen joint gate | failed, disproved | Does not prove universal absence |
| `NOT TESTED` | A required upstream construct gate stopped the experiment | failed, negative | Used for natural-language H4 |
| `UNTESTABLE` | The required observations or logical antecedent were unavailable | failed | Used for right-censored event-order and conditional mechanism tests |
| `RIGHT-CENSORED` | A stable event was not observed within the frozen training budget | never emerged | Do not infer eventual non-occurrence |
| reproduction status | `REPRODUCIBLE`, `PARTIALLY_REPRODUCIBLE`, or `NOT_REPRODUCIBLE` under each frozen comparison | reproducible overall | Report per experiment; never assign one status to the whole paper |

## Locked notation

- $h$: a state representation at the frozen query position.
- $a,b$: actions; order `a then b` is represented as $A_b(A_a(h))$.
- $A_a(h)=W_a h+b_a$: an action-conditioned affine map.
- $c(A,B;h)$: the normalized state-conditional commutator in the grounded H3 test.
- $\mathbb{Z}_{11}^2$: the 121-state modular coordinate world.
- $S_5$: the 120-state permutation world.
- H1/H2/H3/H4/H5: absolute one-step closure / composition / commutativity / inverse-cycle / trajectory stitching.

## Claim-strength boundary

The manuscript may conclude that the calibrated evidence lattice recovers a known affine algebra; that structured calibration is family-dependent; and that state availability, causal usability, action-structured geometry, fit-scope-sensitive one-step reconstruction, and global affine closure are separable in the tested carriers. It may not conclude that verbs are never operators, that action maps are purely entity-specific, that h4 is or is not lexical, that all nonlinear or distributed operators are excluded, that layer order establishes a causal processing sequence, or that shared charts and relative algebraic signals are absent.


==> anc/pyproject.toml <==
[build-system]
requires = ["setuptools>=75"]
build-backend = "setuptools.build_meta"

[project]
name = "verb-operator-algebra"
version = "0.1.0"
description = "Reproducible experiments for verb operator algebra in language models"
readme = "README.md"
requires-python = ">=3.10"

[tool.setuptools]
package-dir = {"" = "src"}

[tool.setuptools.packages.find]
where = ["src"]

[tool.pytest.ini_options]
testpaths = ["tests"]
addopts = "-q"

[tool.ruff]
line-length = 100
target-version = "py310"

[tool.ruff.lint]
select = ["E", "F", "I", "UP", "B"]



==> anc/reports/2026-08-08-phase0-qwen3-4b.md <==
# Phase 0 experiment log: Qwen3-4B NNsight smoke

## Material Passport

- Origin Skill: experiment-agent
- Origin Mode: run + validate
- Origin Date: 2026-08-08
- Verification Status: VERIFIED
- Version Label: validation_v1

## Result

- Experiment ID: `phase0-qwen3-4b-nnsight-smoke`
- Final commit: `e9e67339d15e7b033ffbfd1229211cbaf23b8283`
- Remote hardware: NVIDIA GeForce RTX 5090, 32,607 MiB
- Runtime: Python 3.12.3, PyTorch 2.12.1+cu130, Transformers 5.14.1, NNsight 0.7.0
- Model: `Qwen/Qwen3-4B`, locally staged from ModelScope and loaded offline
- Intervention site: decoder layer 18, final input token, residual-stream width 2,560
- Status: completed twice with exit code 0

The model was independently staged a second time through the provider proxy.
`config.json`, tokenizer files, the safetensors index, and all three weight
shards are byte-identical between the direct-Range and proxy downloads. This
rules out silent corruption in the resumed Range download used by the experiment.

Executed command:

```bash
BERB_MODEL_PATH=${REMOTE_ROOT}/models/Qwen3-4B-fast \
  bash scripts/remote/run_phase0.sh configs/phase0/qwen3_4b_nnsight_smoke.yaml
```

Successful run IDs:

- `phase0-20260808T085730Z-e9e67339d15e`
- `phase0-20260808T085831Z-e9e67339d15e`

## Smoke metrics

| Metric | Value | Exact across runs |
|---|---:|:---:|
| Source activation shape | `[1, 2560]` | yes |
| Source–target activation L2 | 37.79645538330078 | yes |
| Maximum absolute logit delta | 4.71875 | yes |
| Mean absolute logit delta | 1.1950665712356567 | yes |
| Baseline–patched logit cosine | 0.8573960065841675 | yes |
| KL(baseline || patched) | 0.8689431548118591 | yes |

All four execution checks passed in both runs:

- source activation finite;
- target activation finite;
- patched state exactly equals the captured source state;
- the patch changes downstream logits above the configured epsilon.

The activation artifact is 17,541 bytes. Both reruns and both embedded manifest
records have the same SHA-256:
`cea08226b2c4cf16d55490a62db6b4f43077e8a037676af61cf3e64d2e2e33b8`.

The top prediction changed from a whitespace token in the untouched target
context (probability 0.112642) to ` blue` after patching (probability 0.377582).
This is only evidence that the intervention causally changes model output; the
prompt is not a calibrated Alchemy task, so this token change is not interpreted
as semantic correctness or evidence for H1.

## Failure-to-fix trace

| Run | Exit | Cause | Durable fix |
|---|---:|---|---|
| `082735Z-d6986f33f8f6` | 1 | Direct Hugging Face route unavailable | Added explicit provider-network option |
| `083439Z-4c28273232e2` | 1 | Provider route timed out during TLS download | Staged official weights through ModelScope and loaded offline |
| `085606Z-e1176e867903` | 1 | Transformers 5 Qwen layer output is a Tensor, not the legacy tuple shape | Removed the erroneous output `[0]` indexing |
| `085646Z-f7fd10d923d5` | 1 | PyTorch inference tensors cannot be patched by NNsight's intervention thread | Replaced outer inference mode with explicit detached saves |

All failed runs, config snapshots, `pip freeze`, GPU snapshots, logs, and exit
codes were retained under `results/` and `logs/` before the final reruns.

## Reproducibility verdict

Method: deterministic exact rerun on the same hardware, code commit, config,
model files, and seed. Five continuous metrics, three top-token tables, four
boolean checks, and the activation artifact hash match exactly.

Verdict: **REPRODUCIBLE** for the Phase 0 tool-chain smoke.

Scope boundary: this verifies model loading, activation capture, and causal
patching. It does not test H1–H5 and must not be cited as an operator-algebra
result.

## Legacy reproduction status

The original `belindal/state-probes` repository is pinned as a Git submodule at
commit `b5edad9a5bf0867264369b1170abe634c6a698e3` (2023-02-13). Its declared stack
is Python 3.7, PyTorch 1.7.0, Transformers 4.4.2, and NumPy 1.19.1. The current
server is an RTX 5090 with compute capability 12.0; its working PyTorch build
explicitly includes `sm_120`. The legacy PyTorch build predates this architecture,
so an exact GPU reproduction cannot run on this host unchanged.

The unmodified upstream Alchemy generator and parser were then executed twice on
the remote host through commit `ab9acb22dffb`. Both runs generated and parsed
eight scenarios; all five row-count, alignment, and non-empty-state checks passed.
The generated CSV files matched byte-for-byte across runs:

- `sample_answers.csv`:
  `4b273053ea2b120a0e270aabd325e7707cdf867d0db4844d77b5b6d2876cf9b3`
- `batch.csv`:
  `307621ff848f5d3025771d32761b71e36981b73586c50770f303673e00513402`

Run IDs:

- `state-probes-legacy-smoke-20260808T090422Z-ab9acb22dffb`
- `state-probes-legacy-smoke-20260808T090436Z-ab9acb22dffb`

Accordingly, the NNsight tool chain and legacy preprocessing chain are complete
and verified. Legacy T5/BART training and probe reproduction are not claimed
complete because the pinned GPU stack cannot target this hardware. The next
implementation should be a separately versioned compatibility port, while
preserving the pinned submodule as the immutable behavioral reference.


==> anc/reports/2026-08-08-phase1-qwen3-4b.md <==
---
material_passport:
  origin_skill: academic-research-suite/experiment-agent
  origin_mode: run
  origin_date: 2026-08-08
  verification_status: VERIFIED
  version_label: phase1_report_v1
---

# Phase 1 calibration: Qwen3-4B controlled Alchemy

## Decision

Phase 1 passes the pre-specified go gate on the minimal controlled state update. The fixed
tuple for downstream operator experiments is **Qwen3-4B, hidden state 28, final prompt
token, linear ridge state probe**. This is not the layer with the absolute highest decoding
score; it is the earliest scanned layer that jointly passes decoding/selectivity and a
specific paired causal intervention.

## Probe results

All datasets contain balanced labels (`empty`, `red`, `blue`, `green`, `yellow`). Training
queries use entities A-D, validation uses E, and tests use F-G. Every reported probe number
is the mean of seeds 13, 37, and 73, each fit on an independently sampled 90% of the training
set. Random-label probes use the identical feature and regularization pipeline.

| Regime | Extra OOD factor | Best hidden state / position | Test accuracy | Random control | Selectivity | Gate |
|---|---|---:|---:|---:|---:|---|
| Direct decisive update | None beyond entity/context | 4 / last | 92.13% ± 4.17% | 20.13% | 72.00 pp | pass |
| Focused short chain | One/two-hop update plus post-action distractors | 36 / last | 70.27% ± 2.02% | 18.93% | 51.33 pp | fail |
| Random transition chain | Held-out template plus 4-8 arbitrary actions | 32 / last | 48.22% ± 6.00% | 22.22% | 26.00 pp | fail |

For the direct regime, the validation-selected seed-37 probe scored 93.0% on 500 test
examples, with a sample-bootstrap 95% interval of 90.6-95.2%. The highest-decoding layer
(hidden state 4) is not fixed downstream because its paired patch was non-causal. At hidden
state 28, the direct-update probe remains above the gate: 82.87% ± 1.81%, random control
20.80% ± 0.20%, selectivity 62.07 ± 1.62 percentage points.

## Paired causal intervention

Each intervention uses 160 minimal triples. Source, intended-target, and wrong-color-control
prompts share initial state, distractor, template, and held-out query entity; only the color
in the decisive action differs. The target or control final-token residual replaces the
source residual exactly (maximum assignment error 0). The outcome is the change in the
intended-target-minus-source token-logit margin.

| Hidden state | Target patch effect | Specific effect vs wrong color | 95% CI | Sign-flip p | Result |
|---:|---:|---:|---:|---:|---|
| 4 | +0.014 | +0.001 | [-0.014, 0.017] | 0.9201 | no causal effect |
| 16 | +0.010 | -0.002 | [-0.020, 0.018] | 0.9031 | no causal effect |
| 28 | +4.686 | +2.424 | [1.882, 2.991] | <0.0001 | pass |
| 36 | +9.084 | +4.276 | [3.687, 4.884] | <0.0001 | pass |

The hidden-state-28 result replicated on two newly generated datasets and the independently
verified local model copy. Across the three data seeds, the mean target-patch effect was
4.574 ± 0.107 logits, the wrong-color effect was 2.240 ± 0.175, and the specific effect was
2.334 ± 0.231. Every seed's bootstrap interval excluded zero and every sign-flip test gave
`p < 0.0001`. Target preference rose from 16.88% ± 2.25% at baseline to 45.00% ± 2.25%
after the intended patch, versus 25.21% ± 2.01% after a wrong-color patch.

## Interpretation and boundary

The model contains a linearly decodable state signal under held-out entities, and a
state-specific late residual replacement causally changes its output. Early-layer
decodability alone is not causal: later layers can re-read the unchanged context. The large
accuracy drop with action-chain and template difficulty is also a real result, not a failed
implementation. It bounds H1: basic grounded updates are represented, while robust state
tracking across longer arbitrary chains is substantially weaker.

This phase does not establish a context-independent verb operator. Phase 2 must compare
affine maps with identity, mean-translation, low-rank, and random-orthogonal baselines on
held-out entities and contexts.

## Reproducibility anchors

- Direct probe: `phase1-probe-20260808T103134Z-f8fa2af19fff`
- Focused short chain: `phase1-probe-20260808T102707Z-454a253984fb`
- Strict double-OOD chain: `phase1-probe-20260808T102358Z-b88fdb64ed8d`
- Layer scan: `phase1-intervention-20260808T103652Z-cc4bac08d96f` and
  `phase1-intervention-20260808T103750Z-73fd9b9fd697` through
  `phase1-intervention-20260808T103818Z-73fd9b9fd697`
- Hidden-state-28 confirmations: `phase1-intervention-20260808T103911Z-b3b7859b5eb2`,
  `phase1-intervention-20260808T103925Z-b3b7859b5eb2`
- Dataset SHA-256 values and exact dependency/GPU manifests are stored inside each run.


==> anc/reports/2026-08-08-phase2-grounded-operators.md <==
---
material_passport:
  origin_skill: academic-research-suite/experiment-agent
  origin_mode: run
  origin_date: 2026-08-08
  verification_status: VERIFIED
  version_label: phase2_report_v1
---

# Phase 2: grounded Alchemy action operators

## Decision

The strong global-affine form of H1 is **not supported**. Learned affine maps are real and
causally effective approximations, but they do not satisfy the pre-specified reconstruction
criterion across all grounded actions and all three seeds. This is the planned negative-result
branch: the model has local transition directions without a uniformly accurate global affine
operator.

## Design

The fixed Phase 1 representation was used without retuning: Qwen3-4B, hidden state 28, final
prompt token. Five grounded action schemas were tested: `empty`, `fill_red`, `fill_blue`,
`fill_green`, and `fill_yellow`. Each seed used 500 training, 100 validation, and 200 test
pairs per action (4,000 pairs total); test queries held out entities F-G and all contexts.

For every action, validation selected among full affine ridge maps and ranks 1, 4, 16, and
64. The ridge grid was expanded from 1 to 10,000 after an initial boundary audit; the selected
models remained interior (mostly alpha 100) and were always full affine maps. Baselines were
identity, mean translation, and a random affine Householder map. All results below are
mean ± sample standard deviation over dataset seeds 20260808, 20260809, and 20260810.

## Held-out reconstruction and decoding

Relative error is `||prediction - actual_after|| / ||actual_after - before||`; identity is
therefore 1.0 by construction. The strict H1 reconstruction gate is below 0.5.

| Grounded action | Affine relative error | Mean-translation error | Affine decoded state | Actual-after probe ceiling | Aggregate `<0.5` |
|---|---:|---:|---:|---:|---|
| empty | 0.562 ± 0.017 | 0.963 ± 0.011 | 98.3% ± 0.8% | 93.8% ± 2.0% | no |
| fill_red | 0.512 ± 0.009 | 0.901 ± 0.007 | 89.2% ± 5.3% | 94.3% ± 1.5% | no |
| fill_blue | 0.490 ± 0.011 | 0.891 ± 0.006 | 74.7% ± 3.6% | 79.0% ± 1.5% | yes on mean, not every seed |
| fill_green | 0.530 ± 0.022 | 0.919 ± 0.017 | 79.3% ± 3.3% | 61.0% ± 5.3% | no |
| fill_yellow | 0.501 ± 0.006 | 0.909 ± 0.005 | 69.0% ± 1.0% | 81.2% ± 2.6% | no |

Every action's affine map had a positive bootstrap reconstruction advantage over translation
in every seed. Random Householder errors were nearly identical to mean translation
(0.892-0.964), and identity remained 1.0. Nevertheless, no action passed all H1 requirements
in all three seeds. In particular, probe accuracy can exceed the accuracy on real after-state
activations (`empty`, `fill_green`), which is evidence of off-manifold probe exploitation and
is why decoded accuracy alone is not accepted as H1 support.

## Causal operator patching

The fitted affine prediction, mean-translation prediction, identity state, or actual after
state was patched into the source prompt at hidden state 28. The metric is the change in the
after-label-minus-before-label token-logit margin. The table reports the affine advantage
over mean translation; all 15 per-seed bootstrap intervals excluded zero.

| Grounded action | Affine - translation causal effect | Affine target preference | Translation preference | Oracle-after preference |
|---|---:|---:|---:|---:|
| empty | +2.666 ± 0.531 | 76.2% ± 4.8% | 51.2% ± 1.3% | 72.3% ± 2.9% |
| fill_red | +2.443 ± 0.518 | 35.8% ± 6.3% | 25.5% ± 3.0% | 50.7% ± 2.5% |
| fill_blue | +2.672 ± 0.346 | 22.8% ± 7.2% | 9.5% ± 2.6% | 32.3% ± 2.5% |
| fill_green | +2.209 ± 0.247 | 23.7% ± 3.0% | 9.7% ± 3.8% | 36.3% ± 2.3% |
| fill_yellow | +2.341 ± 0.173 | 27.3% ± 0.8% | 14.5% ± 0.5% | 35.5% ± 2.2% |

The causal effect is reproducible, but affine patches sometimes outperform the actual-state
patch (`empty` in two seeds). Together with the probe-ceiling anomaly, this supports a narrow
claim: the map reaches a causally potent direction, not necessarily the natural state manifold.

## Nonlinear upper-bound control

A two-layer GELU MLP with validation-selected hidden size 64 or 256 was fit on the same seed-1
states. Hidden size 256 was selected for every action. Test errors were 0.582 (`empty`), 0.532
(`fill_red`), 0.537 (`fill_blue`), 0.541 (`fill_green`), and 0.531 (`fill_yellow`). Every MLP
was significantly worse than its affine counterpart by paired bootstrap. This control does
not prove that no nonlinear operator exists, but it rules out the tested small MLP as an easy
rescue of H1.

## Interpretation

The combined result separates three claims that probe-only work conflates:

1. State is present and causally usable (Phase 1: supported).
2. A learned affine update is better than a universal translation and changes behavior
   causally (supported for all five grounded actions and all seeds).
3. One context-independent affine map accurately reconstructs the natural post-action state
   across entities and contexts (not supported under the pre-specified `<0.5` rule).

The most defensible mechanism is therefore **local operators without a stable global affine
algebra**. Algebraic composition tests should be interpreted as characterization of these
approximate maps, not as tests on established exact operators.

## Reproducibility anchors

- Operator fits: `phase2-operators-20260808T104823Z-93a21ec21095`,
  `phase2-operators-20260808T104912Z-ad7a1faa2b3c`,
  `phase2-operators-20260808T105015Z-ad7a1faa2b3c`
- Causal validation: `phase2-causal-20260808T105345Z-4b99f35969a0`,
  `phase2-causal-20260808T105444Z-4cf24e88ceff`,
  `phase2-causal-20260808T105515Z-4cf24e88ceff`
- Nonlinear control: `phase2-mlp-20260808T105807Z-fec95be107c3`
- Failed run retained for audit: `phase2-operators-20260808T104447Z-913031349b89`
  (rank-one output-shape error; no scientific result).


==> anc/reports/2026-08-08-phase3-5-construct-validation.md <==
# Phase 3.5 构念效度修复实验报告

## Material Passport

- Origin Skill: experiment-agent
- Origin Mode: run → validate
- Origin Date: 2026-08-08
- Verification Status: ANALYZED
- Version Label: phase3_5_construct_result_v1
- Preregistration Commit: `e5e65c6`
- Official Implementation Commit: `f5c2631`
- Official Run: `phase3-5-construct-20260808T141920Z-f5c26310372f`
- Superseded Numerical Run: `phase3-5-construct-20260808T135750Z-e43f16403367`

## 结论先行

Phase 3.5 没有给出新的“算子负结果”，而是定位到一个更上游的失败：**固定长度 execution-cursor 提示没有被 Qwen3-4B 可靠执行，因此本实验的表征与映射门不能被解释为对动词算子假说的裁决。**

同时得到一个稳健但边界明确的正结果：把同一样本的真实后状态答案位激活 patch 到前状态提示，会稳定提高目标状态相对源状态的输出 margin；聚合特异效应为 `+0.2175`，95% CI `[0.1804, 0.2579]`，单侧置换 `p=0.00086`，`Cohen's dz=3.32`，10/10 动作对为正，三个数据种子均复现。由于 validation 没有选出合格的非输出邻近位置，正式冻结位置是仅供诊断的 fallback `h28_last`，所以这一结果只支持**输出邻近状态信号被模型因果使用**，不支持持久世界状态或内部动词算子。

因此 H4 继续暂停。下一步只能修复行为操纵语言并独立预注册，不能把本轮 mapping/closure 失败写成“模型代数失败”。

## 实验与产物状态

- 模型：Qwen3-4B，本地固定快照，权重未更新。
- 数据：5 个 setter 动作、20 个有序序列、3 个数据种子。
- 每种子：8,000 个序列行、24,000 份 `ZERO/ONE/TWO` 等长提示。
- 候选表征：hidden-state indices 16/28/36 × query/register/last 三位置。
- 远端正式运行：exit code 0，`SUCCESS` 存在，56 个文件。
- 正式产物：远端 326 MB，本地 342 MB；`result.json` 与 `postrun_audit.json` 拉回后 SHA256 与远端一致。
- 远端测试：29/29 通过；两次微型 GPU smoke 通过。

## 预注册门判定

| 门 | 正式结果 | 判定 |
|---|---:|---|
| 行为操纵 | test-in 34.34±0.13%；游标 `ZERO/ONE/TWO` = 42.93/27.63/32.47% | **FAIL**；每游标均远低于 80% |
| 非输出表征 | 无候选格合格；fallback `h28_last` 测试 50.43±1.07% | **FAIL** |
| 真实状态因果使用 | 特异 margin `+0.2175`，CI `[0.1804, 0.2579]`，`p=0.00086`，`dz=3.32`，10/10 | **PASS**，但只在答案位解释 |
| 状态对齐单动作映射 | affine 相对误差 0.9326；预注册阈值 <0.5 | **FAIL** |
| 拆半功能稳定性 | 更新 cosine 0.9910；相对分歧 0.1074；15/15 拟合稳定 | **PASS** |
| 组合因果 | compose 不优于 reversed/control；3/3 种子均未过门 | **FAIL** |
| H4 候选升级 | 上述必要门未同时通过 | **NO-GO** |

## 1. 行为操纵为什么失败

### 1.1 结果稳定，不是抽样偶然

三个种子的 test-in 行为准确率分别为 34.20%、34.40%、34.43%。逐游标聚合：

- `ZERO`：42.93%；
- `ONE`：27.63%；
- `TWO`：32.47%。

OOD 模板总体只有 29.56±0.44%。因此模型没有稳定按照游标执行 0、1、2 个候选动作。

### 1.2 模型主要保留初态，而非遵循游标

在 test-in 中，模型预测等于初态的比例在种子 1 的 `ZERO/ONE/TWO` 上分别为 44.1/40.7/41.9%；种子 2 为 45.1/40.0/42.4%。当游标从 `ZERO` 变成 `ONE/TWO`，预测分布只弱变化。种子 3 的 `ONE` 又同时被初态与第二动作目标吸引（34.3% 与 33.9%）。这符合“游标指令被部分或不稳定解析”，而不是稳定执行后的世界状态。

因为操纵检查先失败，后续表征和映射结果只能用于诊断，不能作为动词算子存在性的反证。

## 2. 表征位置审计

种子 1 只用 validation 选位。九格中没有一格满足预注册的 80% 最差游标准确率、selectivity 和泄漏阈值。最高 validation 最差游标准确率是 `h28_last=49.2%`，因此脚本按预先实现的诊断 fallback 选择它；该 fallback 不计为构念门通过。

值得注意的是，test-in 上 `h28_register` 的总体探针准确率为 55.57%，高于 `h28_last` 的 49.93%，但其 validation 最差游标准确率只有 46.4%，仍明显不合格，也不能在看过 test 后改选。

三个种子的冻结答案位结果：

- test-in：50.43±1.07%，随机标签控制约 19%，selectivity 31.17 pp；
- 最差游标聚合：42.77%；
- `ZERO` 未执行目标吸引率：40.40%；
- `ONE` 未来目标吸引率：23.77%；
- test-ood：20.46±0.88%，近机会水平。

这说明答案位存在状态相关信号，但它对固定脚手架、游标和模板都不够稳健。没有证据把它升级为可持续世界状态。

## 3. 因果 patch：本轮唯一强阳性

真实后状态激活相对等范数、错误目标的置换更新控制，在三个种子上的特异效应为：

| seed | mean | 95% CI | dz | 正动作对 |
|---:|---:|---:|---:|---:|
| 20260808 | 0.2271 | [0.1815, 0.2743] | 2.89 | 10/10 |
| 20260809 | 0.2072 | [0.1553, 0.2611] | 2.31 | 10/10 |
| 20260810 | 0.2184 | [0.1793, 0.2606] | 3.20 | 10/10 |
| 聚合 | **0.2175** | **[0.1804, 0.2579]** | **3.32** | **10/10** |

`empty–fill` 与 `fill–fill` 家族的行级描述均为正（0.2276 与 0.2108），没有方向反转。identity hook 的最大 logit 误差与 patch assignment error 均为 0。

严格解释：答案位中由游标条件诱发的真实激活差异可影响状态词 logits。它不证明该差异是上下文无关的状态对象，更不证明存在可组合算子。

## 4. 四维状态子空间没有修复构念

四维类中心 SVD 子空间的 test-in 探针仅 34.57±1.16%，低于全空间冻结探针。五动作、三种子合并的描述性结果：

| 方法/上限 | 相对误差 | 解码准确率 |
|---|---:|---:|
| actual after 激活 | — | 36.32% |
| mean translation | 1.0388 | 36.18% |
| target prototype | 7.1445 | 93.33% |
| selected affine | 0.9326 | 37.05% |

仿射虽比均值平移平均低约 0.106 的误差，但离 `<0.5` 很远，五个动作没有全部通过。尤其关键的是，target prototype 的解码准确率高达 93.33%，但几何误差反而高达 7.14：探针可以把远离真实 after 激活的类中心判成目标状态。这再次复现并加强了 Phase 2 的**离流形探针利用**警告，不能用高解码率代替闭合或重构。

拆半稳定性很高（预测更新 cosine 0.9910，相对分歧 0.1074，系数 cosine 0.9998），说明四维拟合在统计上可识别；但“稳定拟合一个错误/不充分构念”不等于状态算子成立。样本量从 125 增至 1000 后，测试误差只趋于约 0.90–0.99，也不支持简单的数据不足解释。

## 5. Oracle 中间态与顺序交叉

test-in 聚合：

- predicted composition 相对误差：0.8077；
- oracle-intermediate 相对误差：0.5912；
- accumulation gap：`+0.2164`，CI `[0.1739, 0.2647]`，`p=0.00105`，`dz=2.78`，10/10 为正；
- nearest-manifold projection 相对误差：1.0601，反而恶化 0.2525；
- reversed − compose：`−0.00143`，CI 跨 0，`p=0.927`，仅 2/10 为正。

完整 2×2 终点交叉仍显示匹配终点更近：interaction `+0.1296`，CI `[0.0878, 0.1685]`，`p=0.00099`，`dz=1.91`，10/10 为正。empty–fill 与 fill–fill 都为正（0.0706 与 0.1689）。但正确/反向**组合本身没有顺序优势**，且单动作映射与任务操纵先失败，所以终点交叉只能说明低维预测保留一部分目标标签/顺序匹配信息，不能称为代数闭合。

OOD 模板的 actual endpoint 探针上限仅 22.8%；oracle 误差 0.7770，compose 误差 0.8005，accumulation gap 不显著。没有跨模板闭合证据。

## 6. 组合状态的因果验证

三个种子平均的答案位 margin 效应：

- 真实 endpoint 全激活：0.3349±0.0629；
- 真实 endpoint 四维状态投影：0.1938±0.0404；
- predicted composition 投影：0.07025±0.01843；
- reversed composition 投影：0.07077±0.02169。

compose 与 reversed 几乎相同；三个种子均未通过 compose 对 reversed/control 的预注册因果比较。家族分层还显示 compose−control 在 empty–fill 为负（−0.0186），fill–fill 为正（+0.0610），所以总平均尤其不能被包装成普遍组合效应。

## 7. 数值修复与复现审计

首轮 `e43f164` 的 float32 `RidgeClassifier` 在九格拟合时持续报告病态矩阵。该异常在看到选位结论前已记录，并预先规定：测试准确率变化超过 1 pp 或预测一致率低于 98% 就整套重跑。

首轮 post-run 审计发现种子 20260808：稳定 float64 解把测试准确率从 45.8% 修正到 49.93%，预测一致率仅 71.53%，触发重跑；另外两种子稳定。随后 commit `f5c2631` 把同一 Ridge、同一 alpha 网格改为 float64，没有改变数据、阈值或选择规则，并完整重跑三种子。

正式运行再审计：

- float32/float64 测试预测一致率：99.97%、99.57%、100%；
- 测试准确率最大差：0.067 pp；
- 预期产物 30/30 全部存在；
- 三个种子的 `selected_activations.npz` 在首轮与正式运行间逐文件 SHA256 完全相同。

因此 GPU 抽取与行为输出为字节级复现；正式统计管线数值自洽。由于没有在同一 `f5c2631` commit 下再跑一次完整管线，本报告整体保守标为 `ANALYZED`，不声称全管线严格同 commit 重复性已经验证。

## 8. 11/11 统计谬误扫描

| # | 谬误 | 结论 | 处理 |
|---:|---|---|---|
| 1 | Simpson's paradox | **CAUTION** | 组合因果的 empty–fill 与 fill–fill 方向不同；强制分层，禁止只报总平均。主真实 patch 两家族均为正。 |
| 2 | Ecological fallacy | **CAUTION** | 推断单元是固定的 10 个动作对，不能把动作对均值解释为单样本规律或动作总体规律。 |
| 3 | Berkson's paradox | NOTE | 生成数据未按结果筛选；没有只保留“成功样本”。 |
| 4 | Collider bias | NOTE | 主检验没有加入由输入和输出共同导致的协变量或事后控制。 |
| 5 | Base-rate neglect | NOTE | 五状态及动作位置在设计上平衡，机会水平明确为 20%；没有只报 sensitivity。 |
| 6 | Regression to mean | NOTE | 非极端值入组的前后测设计；不适用。 |
| 7 | Survivorship bias | NOTE | 三种子、五动作和失败门全部保留；数值首轮也保留并明确 superseded 原因。 |
| 8 | Look-elsewhere effect | **CAUTION** | 九格只用 validation 按预注册规则选择；test 未回选。动作级比较做 BH；大量次要指标只作诊断。 |
| 9 | Garden of forking paths | **CAUTION** | 预注册 commit `e5e65c6` 冻结设计；唯一实现变更由事前记录的数值警告和定量容差触发，并整套重跑。后续提示修复必须另立预注册。 |
| 10 | Correlation ≠ causation | **CAUTION** | residual patch 支持局部因果影响，但不能从输出 margin 推断“这是持久世界状态”或“存在动词算子”。 |
| 11 | Reverse causality | NOTE | patch 位于输出计算之前，时间方向明确；但输出邻近表征仍可能只是答案准备，而非上游状态。 |

覆盖率：**11/11**。总体置信度：`CAUTION`。工程执行与真实答案位 patch 证据可靠；关于世界状态和算子结构的主张被行为操纵失败阻断。

## 9. 研究含义与下一步

本轮最重要的修正不是又得到一个“负结果”，而是避免把**提示操纵失败**误诊为**表示或代数失败**。它还给出两个可复用的方法学结果：

1. 等长、词汇匹配本身不保证模型理解条件执行语义；行为操纵必须先过门。
2. 类原型可达到近完美探针解码，却离真实激活流形极远；任何代数结论都必须联合重构、真实激活上限与因果 patch。

下一项是独立的 Phase 3.5b 行为操纵校准：预先列出等长的布尔执行标志、自然发生状态和计数词脚手架，只用 calibration split 选择；若没有任何候选达到 80%，停止 Qwen3-4B/Alchemy 代数主线。若有候选达到，冻结后再做 held-out 构念确认。H4 在此之前不启动。


==> anc/reports/2026-08-08-phase3-5b-manipulation-calibration.md <==
# Phase 3.5b 等长行为操纵校准报告

## Material Passport

- Origin Skill: experiment-agent
- Origin Mode: run → validate
- Origin Date: 2026-08-08
- Verification Status: ANALYZED
- Version Label: phase3_5b_manipulation_calibration_result_v1
- Preregistration Commit: `7756984`
- Implementation Commit: `e7e34f4`
- Official Run: `phase3-5b-calibration-20260808T144738Z-e7e34f411c95`

## 结论先行

Phase 3.5b 触发了预注册停止规则：**五个等长且候选动作文本完全相同的执行脚手架，没有一个能让 Qwen3-4B 在 Alchemy 任务中可靠区分“执行 0/1/2 个动作”。**

selection 按冻结规则选中 `natural_occurrence`，因为它的最弱游标准确率最高（35.0%）。但它在独立 confirmation 上只有 49.33% 总体准确率，三个游标 `ZERO/ONE/TWO` 分别为 81.4/28.5/38.1%，最弱游标 28.5%，远低于 80% 门槛；最大错误语义状态吸引率为 68.6%，也远高于 20% 上限。selection 本身同样未通过 80% 门槛。

因此，按照 commit `7756984` 在看结果前冻结的规则：

1. 停止 Qwen3-4B/Alchemy 状态算子主线；
2. 不追加第六种提示，不利用 confirmation 改选候选；
3. 不运行该分支的 H4 可逆性实验；
4. 不把 Phase 3.5 的 mapping/closure 失败解释成“动词算子不存在”。

这不是又一个算子层面的负结果，而是对其上游构念的明确否证：当前模型—任务组合没有通过必要的条件执行行为门。下一条有解释力的路线是进入带真实状态转移函数的合成世界，从训练数据和环境直接定义状态与动作，消除自然语言游标作为测量瓶颈。

## 实验与产物状态

- 模型：固定本地快照 Qwen3-4B，bfloat16，权重未更新。
- 候选：`cursor_terms`、`boolean_inline`、`boolean_record`、`natural_occurrence`、`count_words`，顺序在预注册中冻结。
- selection：seed 20260818，20 个有序异动作序列 × 30 个世界 × 3 个游标，共 1,800 条/候选。
- confirmation：seed 20260819，20 个有序异动作序列 × 50 个世界 × 3 个游标，共 3,000 条/候选。
- 总预测数：24,000；五状态约束解码机会水平为 20%。
- 远端运行：exit code 0，`SUCCESS` 存在，10 个顶层文件，4.3 MB。
- 远端测试：32/32 通过；运行日志无异常退出。
- 本地/远端 `result.json` SHA256 均为 `9b0f8bbf501a72205877e258ac000b401cb630196b1025c7a24d69c20657d790`。

## 1. 候选选择与确认结果

百分比均为准确率；`min` 是三个游标中的最小值。confirmation 的所有候选结果按预注册完整披露，但不能用于事后改选。

| 候选 | selection 总体 | ZERO | ONE | TWO | selection min | confirmation 总体 | ZERO | ONE | TWO | confirmation min |
|---|---:|---:|---:|---:|---:|---:|---:|---:|---:|---:|
| `cursor_terms` | 34.61 | 50.67 | 23.33 | 29.83 | 23.33 | 34.37 | 50.10 | 26.00 | 27.00 | 26.00 |
| `boolean_inline` | 42.83 | 77.83 | 30.67 | 20.00 | 20.00 | 40.90 | 59.60 | 37.70 | 25.40 | 25.40 |
| `boolean_record` | 40.39 | 66.00 | 20.17 | 35.00 | 20.17 | 38.77 | 70.50 | 22.50 | 23.30 | 22.50 |
| **`natural_occurrence`** | **47.72** | 54.50 | **35.00** | 53.67 | **35.00** | **49.33** | **81.40** | **28.50** | **38.10** | **28.50** |
| `count_words` | 33.83 | 49.00 | 19.67 | 32.83 | 19.67 | 42.27 | 77.40 | 23.00 | 26.40 | 23.00 |

`natural_occurrence` 的 selection 总体准确率 cluster-bootstrap 95% CI 为 `[44.56%, 50.83%]`，confirmation 为 `[44.87%, 53.60%]`。区间只用于精度说明；正式裁决使用预注册的 80% 效果阈值，不用显著性替代门槛。

## 2. 为什么失败不是 token 对齐伪影

对每个候选、每个世界，运行时都实际断言：

- `ZERO/ONE/TWO` 三份提示 token 总长度相同；
- query/register/last 三处 token index 相同；
- 状态表达归一化后，三份提示其余文本完全相同；
- 两个候选动作的自然语言文本逐字一致且各出现一次。

所有断言均通过。以选中的 `natural_occurrence` 为例，selection 中不同世界的提示长度范围是 151–158 tokens，confirmation 是 147–154 tokens；同一个世界内三种游标始终等长且三个测量位置一致。跨世界的长度变化来自世界内容，不构成游标条件混淆。

因此，结果不能归因于某一游标更长、动作文本缺失或答案位置漂移。

## 3. 失败模式：识别“没有发生”不等于执行更新

`natural_occurrence` 在 confirmation 上对 `ZERO` 达到 81.4%，说明模型能从 `SKIPPED/SKIPPED` 较可靠地保留初态。但它不能把这种理解扩展为稳定的顺序状态更新：

| 游标 | 正确目标 | 正确率 | 预测初态 | 预测第一动作目标 | 预测第二动作目标 |
|---|---|---:|---:|---:|---:|
| ZERO | 初态 | 81.4% | 81.4% | 5.4% | 9.2% |
| ONE | 第一动作目标 | 28.5% | 49.8% | 28.5% | 18.8% |
| TWO | 第二动作目标 | 38.1% | 35.5% | 24.0% | 38.1% |

`ONE` 最明显地回落到初态；`TWO` 又在三个语义状态之间分散。也就是说，模型主要学会了“没有动作发生”的局部线索，却没有形成可供本实验使用的 0→1→2 条件执行轨迹。总体 49.33% 会掩盖这一严重不平衡，所以预注册使用最弱游标而不是只看总体准确率是必要的。

## 4. 预注册门判定

| 判据 | 结果 | 判定 |
|---|---:|---|
| selection 三游标均 ≥80% | 最弱游标 35.0% | **FAIL** |
| confirmation 总体 ≥80% | 49.33% | **FAIL** |
| confirmation 三游标均 ≥80% | ZERO/ONE/TWO = 81.4/28.5/38.1% | **FAIL** |
| confirmation 每游标其他语义状态吸引 ≤20% | 最大 68.6% | **FAIL** |
| 全部条件联合通过 | 否 | **NO-GO** |

虽然 `natural_occurrence` 的 confirmation 仍是五个候选中描述性最优者，但这一事实不能修复 selection 或 confirmation 门，也不能触发新的提示搜索。

## 5. 完整性与独立重算审计

数据拉回后进行了独立于结果汇总代码的行级检查：

- `predictions.csv` 为 24,000 个数据行加 1 个表头；
- 唯一键 `(candidate, stage, sequence_id, cursor)` 共 24,000 个，无重复；
- 每候选 selection 的每游标恰为 600 条，confirmation 的每游标恰为 1,000 条；
- cursor、truth、prediction 均无非法标签；
- 从原始 `truth == prediction` 逐组重算的 40 个总体/游标准确率与 `result.json` 和 `candidate_metrics.csv` 逐项一致；
- `candidate_metrics.csv`、`predictions.csv`、`config.yaml` 的 SHA256 分别为 `1fa4b113...a806`、`d17f0d31...1b99`、`d2806e42...a7fe`。

本轮只进行了一次同 commit 完整 GPU 运行，故报告保守标为 `ANALYZED`，不声称完整运行的逐字节重复性已经验证。失败距离门槛超过 40 个百分点，且独立 confirmation 同方向，因此该限制不会改变停止裁决。

## 6. 11/11 统计谬误扫描

| # | 谬误 | 结论 | 处理 |
|---:|---|---|---|
| 1 | Simpson's paradox | **CAUTION** | 总体 49.33% 掩盖 ZERO 81.4% 与 ONE 28.5%；裁决始终按游标分层并取最小值。 |
| 2 | Ecological fallacy | **CAUTION** | 20 个动作序列上的结果只约束当前 Qwen3-4B/Alchemy 操纵，不能外推到所有模型、提示或世界任务。 |
| 3 | Berkson's paradox | NOTE | 没有按模型答对与否筛样本；所有生成世界都保留。 |
| 4 | Collider bias | NOTE | 未加入由提示与预测共同导致的事后协变量。 |
| 5 | Base-rate neglect | NOTE | 三游标、动作序列和目标状态按设计平衡；明确报告五状态机会水平 20%。 |
| 6 | Regression to mean | NOTE | selection 与 confirmation 使用独立 seed、实体和模板；不以极端单样本前后测作结论。 |
| 7 | Survivorship bias | NOTE | 五候选、两阶段和全部 24,000 条预测均披露，未删除失败候选或失败游标。 |
| 8 | Look-elsewhere effect | **CONTROLLED** | 五候选和唯一选择规则事前冻结；winner's curse 由独立 confirmation 约束，且不得改选第二名。 |
| 9 | Garden of forking paths | **CONTROLLED** | commit `7756984` 在模型行为运行前冻结候选、阈值和停止规则；没有追加第六提示。 |
| 10 | Correlation ≠ causation | **CAUTION** | 这是行为操纵检验，不据此宣称内部状态机制不存在；Phase 3.5 的答案位 patch 因果阳性仍保留。 |
| 11 | Reverse causality | NOTE | 本轮不作内部因果方向主张；不适用。 |

覆盖率：**11/11**。对“预注册行为门失败”的置信度高；对失败机制和跨模型外推保持 `CAUTION`。

## 7. 研究价值与下一步

本轮有三点研究价值：

1. **构念检查改变了结论层级。** Phase 3.5 的闭合失败不能再被包装成动词算子反证，因为模型连受控的条件执行任务都没有完成。
2. **等长并不等于等效。** token 数、位置和动作文本完全匹配，只消除了表面混淆，不能保证模型把状态词解释成顺序执行程序。
3. **最弱条件门是必要的。** 只报总体或 `ZERO` 会产生看似接近成功的结果；按执行深度分层后，真实瓶颈是 `ONE/TWO` 更新。

后续不再在 Qwen3-4B/Alchemy 上消耗预算搜索提示。Phase 4 应改为从头训练的合成图世界或 DFA 世界：环境提供明确状态、动作和转移函数，训练检查点直接产生真实 before/after 配对，再同时测量任务性能、状态可读性、单步映射、组合/交换/可逆性以及绕行一致性。这样下一次代数检验首先具有可验证的 ground truth，能区分“模型尚未学会转移”与“已学会但内部几何不满足代数律”。


==> anc/reports/2026-08-08-phase3-h2-composition.md <==
---
material_passport:
  origin_skill: academic-research-suite/experiment-agent
  origin_mode: run
  origin_date: 2026-08-08
  verification_status: VERIFIED
  version_label: phase3_h2_report_v1
---

# Phase 3 H2: ordered composition and last-write absorption

## Decision

The preregistered strong H2 is **not supported**, because composed single-action maps remain
far from directly fitted two-action maps and the probe advantage does not meet its fixed
threshold in every seed. However, the experiment produced a clear replicated positive
sub-result: **correctly ordered compositions are closer to the true final state than reversed
compositions for every tested action pair in every seed**.

The defensible conclusion is therefore a dissociation: the learned maps preserve a robust
order-sensitive direction, but they are not closed under function composition. This is more
specific than a generic negative result and directly supports the emerging mechanism of
order-aware local operators without a stable global affine algebra.

## Frozen design

The design and decision rule were committed in `7667c44` before any H2 result was inspected.
The experiment reused the frozen full affine Phase 2 maps for `empty`, `fill_red`,
`fill_blue`, `fill_green`, and `fill_yellow`. All 20 ordered pairs of distinct actions were
tested. Reverse sequences were collapsed into 10 unordered action-pair units for inference.

Each ordered sequence used 500 train, 100 validation, and 200 held-out test examples. The
primary stratum retained templates 0/1 while holding out entities F/G, because those are the
conditions under which the Phase 2 single-action maps were validated. Template 2 was a
secondary OOD stratum. A direct map for every ordered two-action sequence was fitted by exact
dual ridge regression; alpha 100 was independently selected for all 20 sequences and all
three seeds.

## Replicated order signal

The primary statistic is wrong-order relative error minus correct-order relative error.
Positive values indicate that the fitted maps preserve action order.

| Seed | Mean order advantage | 95% bootstrap CI | One-sided p | Cohen's d_z | Positive pairs |
|---|---:|---:|---:|---:|---:|
| 20260808 | +0.0898 | [0.0358, 0.1455] | 0.00109 | 0.963 | 10/10 |
| 20260809 | +0.0921 | [0.0378, 0.1486] | 0.00106 | 0.986 | 10/10 |
| 20260810 | +0.0867 | [0.0324, 0.1444] | 0.00098 | 0.917 | 10/10 |
| Pair-averaged aggregate | +0.0895 | [0.0353, 0.1444] | 0.00114 | 0.960 | 10/10 |

The action-pair effect structure was nearly identical across seeds (Pearson correlations
0.980--0.997). The OOD template retained the same directional signal at smaller magnitude:
aggregate advantage `+0.0273`, 95% CI `[0.0133, 0.0424]`, `p=0.00093`, `d_z=1.116`, and
10/10 positive pairs. Thus the order result is not a seed-specific or template-specific sign
accident.

## Why strong H2 still fails

Primary-stratum metrics below are mean ± sample standard deviation across the three seeds.

| Prediction | Relative reconstruction error | Fixed-probe final-state accuracy |
|---|---:|---:|
| Direct two-action map | 0.443 ± 0.003 | 45.7% ± 1.0% |
| Last action only | 0.685 ± 0.001 | 83.3% ± 0.9% |
| Correct composition | 0.811 ± 0.002 | 46.6% ± 3.2% |
| Reversed composition | 0.901 ± 0.004 | 30.6% ± 2.2% |
| Mean-translation composition | 1.101 ± 0.004 | not a primary semantic metric |

Correct composition beats identity and reversed composition, satisfying the reconstruction
and order-effect portions of the preregistration. It nevertheless has normalized discrepancy
`0.794 ± 0.003` from the direct two-action map, well above the `<0.5` closure threshold. Its
discrepancy from the ideal last-action-only absorption map is `0.728 ± 0.009`, and applying
only the final action is substantially better than composing both maps.

The aggregate probe advantage of correct over reversed composition is 16.1 percentage
points (95% CI `[4.5, 28.3]`, `p=0.0175`, `d_z=0.798`), below the preregistered 20-point
requirement. Only seed 20260808 individually crossed that threshold. Probe results are also
secondary because Phase 2 showed that off-manifold predictions can exploit the decoder.

In the OOD template, correct composition error rises to `1.606 ± 0.045`, direct-map error to
`1.170 ± 0.005`, and the correct-versus-direct discrepancy to `1.023 ± 0.027`. The preserved
small order difference therefore does not rescue cross-template state reconstruction.

## Prespecified action-family result

H3 exposed an `empty`/`fill` family boundary, so H2 preregistered the same stratification.

| Family | In-template order advantage | Probe advantage | OOD order advantage |
|---|---:|---:|---:|
| `empty` vs `fill_color` (4 pairs) | +0.1978 | +37.1 pp | +0.0551 |
| `fill_color` vs `fill_color` (6 pairs) | +0.0173 | +2.0 pp | +0.0088 |

All family-level order differences were positive in every seed, but most of the magnitude and
decodable semantic advantage comes from `empty` versus `fill`. This independently confirms
that the model's affine transition geometry separates destructive clearing from filling much
more strongly than it separates different fill colors.

## Statistical and interpretive audit

- Inference used 10 semantic action pairs, not 100 contexts per direction, avoiding
  pseudoreplication.
- The primary order test was fixed before execution and reports effect sizes and intervals,
  not p values alone.
- Reverse-sequence dependence was handled by averaging both directions within each unordered
  pair.
- The direct-map discrepancy and last-action baseline prevent a significant order contrast
  from being mislabeled as algebraic closure.
- The OOD direction is reported, but its absolute reconstruction failure prevents a semantic
  generalization claim.
- The result concerns affine maps at one fixed representation in one model/domain; it does
  not exclude nonlinear, layer-local, or on-manifold composition mechanisms.

## Research interpretation

Phases 1--3 now support a graded picture rather than an all-negative one:

1. State representations are readable and causally effective.
2. Single-action affine maps outperform translation and exert causal effects.
3. Composing those maps preserves the correct action order reproducibly.
4. But composition adds off-manifold error, fails last-write absorption, and does not match a
   directly learned two-action transformation.

The positive contribution is an empirical separation between **order sensitivity** and
**algebraic closure**. A model can carry the direction of sequential computation while lacking
a coherent globally composable state-transition algebra. This dissociation is a stronger and
more novel mechanism claim than simply reporting that H2 failed.

## Reproducibility anchors

- Preregistration commit: `7667c44`
- Frozen experiment implementation: `f575941`
- Aggregation implementation: `93cec27`
- Runs: `phase3-h2-seed20260808-20260808T122647Z-f57594171081`,
  `phase3-h2-seed20260809-20260808T123147Z-f57594171081`, and
  `phase3-h2-seed20260810-20260808T123638Z-f57594171081`
- Local aggregate: `results/phase3-h2-aggregate.json`
- Every run ended with exit code 0 and `SUCCESS`; complete prompts, activations, direct-map
  factors, environment locks, GPU snapshots, and pair-level statistics were pulled locally.


==> anc/reports/2026-08-08-phase3-h3-commutativity.md <==
---
material_passport:
  origin_skill: academic-research-suite/experiment-agent
  origin_mode: run
  origin_date: 2026-08-08
  verification_status: VERIFIED
  version_label: phase3_h3_report_v1
---

# Phase 3 H3: commutativity differential

## Decision

The preregistered strong H3 is **not supported**. All three seeds produced a positive mean
same-entity-minus-disjoint commutator on the held-out template, but none reached the fixed
effect-size threshold (`d_z > 0.8`), fewer than half of the 56 matched action pairs were
positive after cross-seed averaging, and the in-template differential was indistinguishable
from zero. The result is therefore not evidence for a general semantic commutativity law.

An exploratory decomposition exposed a highly reproducible action-family asymmetry:
`empty`--`fill` pairs showed the predicted differential, whereas distinct `fill`--`fill`
pairs did not. This is a narrower and potentially useful representation result, but it was
not preregistered and is not counted as H3 support.

## Frozen design

The design and decision rule were committed in `1e3e373` before implementation and before
any H3 result was inspected. Qwen3-4B hidden state 28 at the final prompt token was kept
fixed from Phase 1. A joint state concatenated two activations obtained by querying the same
world history about two held-out entities. Sixteen unconstrained low-rank affine maps were
fit: eight state-setting actions (`empty` and seven fill colors) times two query slots. The
maps were not made block diagonal, so disjoint operators were not forced to commute.

Each seed used 500 train, 100 validation, and 200 test pairs per operator. Rank
`{16,64,128}` and ridge alpha `{100,1000,10000}` were selected only on validation
reconstruction. Test entities F/G were unseen in training; template 2 was also held out.
The primary statistic used 56 matched operator-pair differences, not the 200 contexts as
independent replicates. It used 100,000 sign-flip permutations and 10,000 pair-level
bootstrap resamples.

## Preregistered H3 result

The primary difference is normalized affine commutator on the same entity minus the matched
commutator on disjoint entities. Positive values are in the predicted direction.

| Seed | Mean difference | 95% bootstrap CI | One-sided p | Cohen's d_z | Positive pairs | Pass |
|---|---:|---:|---:|---:|---:|---|
| 20260808 | +0.0733 | [0.0245, 0.1255] | 0.00327 | 0.376 | 41.1% | no |
| 20260809 | +0.1019 | [0.0525, 0.1547] | <0.00005 | 0.520 | 51.8% | no |
| 20260810 | +0.0553 | [0.0144, 0.0987] | 0.00646 | 0.345 | 44.6% | no |
| Pair-averaged aggregate | +0.0768 | [0.0336, 0.1240] | 0.00103 | 0.431 | 44.6% | no |

The mean across the three dataset seeds was `0.0768 ± 0.0235`. Pair-level structures were
reproducible (cross-seed correlations 0.878--0.959), so the failure is not random noise:
the stable structure simply is not the proposed universal same-versus-disjoint separation.

On in-template contexts, the aggregate difference was `+0.00063 ± 0.00585`, with
`p=0.487`, `d_z=0.004`, a 95% interval of `[-0.0370, 0.0412]`, and only 25% positive
pairs. The linear-residual Frobenius commutator difference was negative in all seeds
(`-0.00327`, `-0.00266`, and `-0.00238`), so the learned linear parts provide no secondary
support for H3.

## Operator quality boundary

The low-rank maps were useful in the interpolation regime but did not survive the template
shift:

| Test stratum | Learned relative error | Translation relative error | Learned wins |
|---|---:|---:|---:|
| Templates 0/1 | 0.5800 ± 0.0013 | 0.8939 ± 0.0047 | 16/16 in every seed |
| Held-out template 2 | 1.0293 ± 0.0142 | 0.9755 ± 0.0011 | 3/16, 4/16, 3/16 |

Because the primary OOD maps are worse than mean translation, their statistically positive
mean commutator cannot be interpreted as clean semantic algebra. This is consistent with
Phase 2's conclusion that the affine maps are local approximations rather than stable global
state-transition operators.

## Exploratory action-family decomposition

This analysis was performed after the preregistered decision and is explicitly hypothesis
generating.

| Action family | In-template mean difference | OOD mean difference | Sign pattern |
|---|---:|---:|---|
| `empty` vs `fill_color` (14 matched pairs/seed) | +0.2585 | +0.3730 | 42/42 positive in each stratum |
| `fill_color` vs `fill_color` (42 matched pairs/seed) | -0.0853 | -0.0219 | predominantly negative |

The model/fitted maps distinguish the destructive `empty` operation from the fill family,
but do not preserve the last-write-wins noncommutativity among different colors. A plausible
follow-up is a confirmatory two-factor analysis separating action family from entity overlap,
with independently validated cross-template operators. Until then, the family split must not
be presented as a discovery of algebraic commutativity.

## Research interpretation

Together, Phases 1--3 support a sharper negative-result narrative:

1. Entity state is linearly readable and causally manipulable.
2. Grounded affine updates outperform translation and have causal effects locally.
3. Those approximate updates do not assemble into a general, template-robust commutativity
   algebra, even under a matched differential test.

This is evidence for **local operators without stable algebraic closure**, not for the strong
claim that action verbs instantiate a coherent affine world model. The differential paradigm
and the stable empty/fill boundary are research-relevant, but a main-track novelty claim still
requires a second model/domain and confirmatory H2/H4 or causal composition evidence.

## Reproducibility anchors

- Preregistration commit: `1e3e373`
- Frozen experiment implementation: `d6cc899`
- Aggregation implementation: `58c2d4b`
- Runs: `phase3-h3-seed20260808-20260808T111640Z-d6cc899f7dd3`,
  `phase3-h3-seed20260809-20260808T112229Z-d6cc899f7dd3`, and
  `phase3-h3-seed20260810-20260808T112823Z-d6cc899f7dd3`
- Local aggregate: `results/phase3-h3-aggregate.json`
- Every run ended with exit code 0 and `SUCCESS`; full activations, fitted operators,
  package locks, GPU snapshots, prompts, and pair-level statistics were pulled locally.


==> anc/reports/2026-08-08-phase4-ground-truth-trajectories.md <==
# Phase 4 Ground-truth 合成轨迹世界实验报告

## Material Passport

- Origin Skill: academic-research-suite / experiment-agent
- Origin Mode: run → validate
- Origin Date: 2026-08-08
- Verification Status: VERIFIED_WITH_RUNNER_CAVEAT
- Version Label: phase4_ground_truth_synthetic_result_v1
- Preregistration Commits: `c43afed`, `e5a9566`
- Implementation Commit: `d9895f6`
- Official Run: `phase4-synthetic-20260808T153238Z-d9895f6707f0`
- Reproduction Run: `phase4-synthetic-20260808T165721Z-d9895f6707f0`

## 结论先行

预注册的 H5 主假设**未通过，且按上游门规则不可作结构性解释**。9 条训练轨迹中，medium 与 large 的 6 条均学会了 ID 任务，但 small 的 3 条均未达到逐长度门槛，因而“每个规模至少 2/3 通过”的任务总门失败。99 个非零检查点上的主 partial Spearman 为 `rho=0.0911`，9 轨迹 cluster-bootstrap 95% CI 为 `[-0.0352, 0.2486]`，不仅低于 `0.40` 的预注册阈值，区间也跨零；三个规模内的原始 Spearman 反而都为负。

不过，本轮得到一个比“再一次负结果”更具体、且三规模九种子完全一致的结构性边界：

> **相对、判别式的交换结构可以完美出现，而绝对的仿射闭合、组合、逆运算和长度外推仍同时失败。**

全部 9 个最终模型的 ground-truth 交换性 AUROC 均为 `1.000`，但 H1 affine error 为 `0.683–0.813`、H2 composition error 为 `0.799–0.917`、H4 inverse-cycle error 为 `0.566–0.722`，均未过绝对误差门。medium/large 的 ID 准确率已达 `99.46%/99.81%`，长度 7–12 OOD 却只有 `7.31%/6.53%`，identity-loop 和 route-joint 约为 `48–51%`。这支持一个严格受限的描述：模型可以形成足以**排序**交换与非交换动作对的相对几何，却没有形成在同一坐标图中准确闭合、并可组合外推的动作算子。

此外，H5 的失败暴露了一个重要测量问题：表征尚未区分状态时，绝对几何误差会出现虚假的低值。以 medium/seed 20260828 为例，初始化状态解码仅 `3.34%`，H1/H2 却低至 `0.091/0.120`；训练完成后状态解码升至 `89.50%`，H1/H2 反而升至 `0.813/0.920`。因此，原复合代数违反度混入了**表征坍缩地板**，不能被当作跨训练阶段的单调成熟度指标。

## 1. 实验设计与执行

实验在看见任何 Phase 4 模型行为前冻结：状态空间为 `(x,y)∈Z_11²` 的 121 个状态，十个动作均为真值已知的双射，45 个无序异动作对中 21 对交换、24 对不交换。模型只接收初态 token 和动作序列，训练监督只有最终状态；中间状态从不作为输入或监督。

正式矩阵为：

| 规模 | 层数 / hidden | 参数量 | 种子 | 每轨迹训练样本 | 检查点 |
|---|---:|---:|---:|---:|---:|
| small | 4 / 256 | 3,219,456 | 3 | 16,777,216 | 12 |
| medium | 8 / 512 | 25,321,472 | 3 | 16,777,216 | 12 |
| large | 12 / 768 | 85,180,416 | 3 | 16,777,216 | 12 |

共完成 9 条独立训练轨迹、108 个模型—检查点观测。训练路径长度为 0–6；固定评价集覆盖 ID 0–6、length OOD 7–12、identity-loop、route equivalence、held-out 历史上的十动作映射和全部有序异动作组合。每个模型只保存最终 fp16 权重，但每个在线检查点的行为、动作和动作对明细全部保存。

## 2. 最终行为与状态表征

下表为三种子均值 ± 样本标准差，数值为百分比。`ID-min` 是最弱 ID 长度，`route` 要求两条等价路线同时预测正确；机会水平为 `1/121≈0.83%`。

| 规模 | ID | ID-min | OOD 7–12 | loop | route | 32D state decode |
|---|---:|---:|---:|---:|---:|---:|
| small | 93.043 ± 0.831 | 69.010 ± 3.819 | 11.350 ± 0.696 | 54.818 ± 1.540 | 46.029 ± 1.098 | 84.592 ± 0.518 |
| medium | 99.461 ± 0.106 | 96.680 ± 1.015 | 7.313 ± 0.722 | 51.481 ± 0.635 | 49.186 ± 0.886 | 89.388 ± 0.212 |
| large | 99.814 ± 0.070 | 98.763 ± 0.407 | 6.532 ± 0.019 | 50.781 ± 0.146 | 47.949 ± 0.293 | 89.262 ± 0.332 |

规模增大几乎消除了训练长度内的误差，却没有改善长度外推；large 的 OOD 甚至低于 small。这不是“没训练好”可以完整解释的：medium/large 对长度 0–6 已接近满分，仍不能把同一确定性转移规则可靠延伸到长度 7–12。

状态表征门要求 `≥90%`。medium/large 的动作前状态中心解码分别达到 `99.10±0.52%` 和 `99.66±0.32%`，但把同一中心坐标用于十种动作后的查询表征时，整体均值降至 `89.39%/89.26%`。这说明状态信息本身高度可读，但动作前后未稳定共享同一线性坐标图；这个“坐标图漂移”正是后续仿射算子不能绝对闭合的候选来源。由于冻结门槛未过，本报告只把它作为诊断，不事后放宽 90% 门。

## 3. H1–H4：判别式结构与绝对闭合分离

误差均为预注册的 normalized RMSE；改善率相对于冻结基线。下表为三种子均值 ± 样本标准差。

| 规模 | H1 affine | 相对平移改善 | H2 composition | H2 gap | H3 AUC | 交换 / 非交换范数 | H4 inverse | 相对控制改善 |
|---|---:|---:|---:|---:|---:|---:|---:|---:|
| small | .683 ± .003 | 39.36% ± 0.13 | .799 ± .007 | .101 ± .002 | 1.000 ± .000 | .288 / .544 | .566 ± .005 | 45.23% ± 0.72 |
| medium | .811 ± .002 | 33.88% ± 0.52 | .917 ± .002 | .088 ± .002 | 1.000 ± .000 | .293 / .387 | .722 ± .005 | 27.87% ± 0.37 |
| large | .774 ± .006 | 36.59% ± 0.32 | .900 ± .006 | .092 ± .003 | 1.000 ± .000 | .301 / .461 | .688 ± .004 | 34.30% ± 0.79 |

预注册强门逐项结果：

| 门 | 冻结标准 | 实际结果 | 判定 |
|---|---|---|---|
| task | 每规模至少 2/3：ID ≥95%，各长度 ≥90% | small 0/3；medium 3/3；large 3/3 | **FAIL** |
| state | 通过 task 的轨迹 state decode ≥90% | medium/large 均略低于 90% | **FAIL** |
| H1 | mean ≤.50、worst ≤.75、改善 ≥20% | 改善通过，绝对误差失败 | **DIAGNOSTIC ONLY** |
| H2 | composition ≤.60、gap >0 | gap 通过，绝对误差失败 | **DIAGNOSTIC ONLY** |
| H3 | AUROC ≥.80、各规模方向一致 | 9/9 AUC=1，方向一致 | **DIAGNOSTIC POSITIVE** |
| H4 | inverse ≤.50、改善 ≥20% | 改善通过，绝对误差失败 | **DIAGNOSTIC ONLY** |

H3 的阳性不能替代 H1/H2/H4：AUROC 只要求非交换对的范数相对更大，不要求任一动作映射准确。恰恰因为两类证据在相同模型、相同表征、相同 held-out 历史上分离，本轮把“相对代数信号”与“闭合算子”区分开了。

## 4. H5 主检验及坍缩混淆

| 统计量 | 预注册通过条件 | 结果 |
|---|---:|---:|
| 非零检查点 / 轨迹簇 | 99 / 9（固定） | 99 / 9 |
| partial Spearman | `rho ≥ .40` | `.0911` |
| cluster-bootstrap 95% CI | 下界 `>0` | `[-.0352, .2486]` |
| small 原始 Spearman | 正 | `-.7089` |
| medium 原始 Spearman | 正 | `-.7029` |
| large 原始 Spearman | 正 | `-.7433` |
| 5%–99.5% ID 敏感性分析 | 方向为正 | `rho=.6456`，56 点 |
| 任务总门 | 每规模 ≥2/3 且总计 ≥6/9 | **FAIL**（small 0/3） |
| H5 claim | 全部联合通过 | **FAIL / NOT INTERPRETABLE** |

敏感性分析在去掉 ID 地板和天花板后转为较强正相关，但它不能挽救主检验：过滤规则虽在预注册中冻结，主结论仍由全体非零检查点裁决；主统计量、CI、三个规模内方向和任务门均未通过。

负相关的主要来源不是“模型越连贯、代数越差”的可靠反向机制，而是复合指标的地板失真：

1. 初始化或早期模型的不同状态表征接近坍缩，动作前后隐藏状态也都接近；仿射映射容易重构这种缺乏语义区分的几何，因此 H1/H2 数字虚低。
2. 随状态开始可分，映射面对真实的 121 状态变化，绝对误差上升；与此同时行为不连贯度下降。
3. 因而 small 在行为最差时反而得到最低 algebra violation（`.512`），medium/large 行为近满分却为 `.613/.590`。这违反了把该复合量直接当作“代数成熟度”的前提。

这是一项度量有效性发现：后续跨训练阶段分析必须先通过状态区分门，或使用对表征坍缩与坐标图变化稳健的量；不能继续直接相关原复合分数。

## 5. 独立复现

按预注册固定重跑 `medium/seed=20260828`，同一实现 commit、配置、评价集和自动选择的 microbatch 8,192。12 个冻结主要指标全部满足相对差异 `<5%`；最大差异为 route-joint 的 `1.40%`。

| 指标 | 正式运行 | 独立重跑 | 相对差异 |
|---|---:|---:|---:|
| ID | .993862 | .994141 | 0.028% |
| ID-min | .960938 | .960938 | 0.000% |
| OOD | .075195 | .074219 | 1.299% |
| loop | .515137 | .512695 | 0.474% |
| route-joint | .488281 | .481445 | 1.400% |
| state decode | .895004 | .897070 | 0.230% |
| H1 | .812603 | .809427 | 0.391% |
| H2 | .919740 | .917871 | 0.203% |
| H3 AUC | 1.000000 | 1.000000 | 0.000% |
| H4 | .728313 | .720530 | 1.069% |
| algebra violation | .615164 | .611957 | 0.521% |
| world incoherence | .640462 | .643880 | 0.531% |

因此科学结果按冻结标准为 **reproducible**。复现并不要求 fp16 权重逐字节相同；比较对象是预注册的最终主要指标。

## 6. 远端资源利用与吞吐

正式运行持续约 84 分钟。5 秒一次的 1,007 个遥测样本显示：

- GPU 平均利用率 `95.97%`，中位数 `100%`，第 5 百分位仍为 `96%`；
- `96.33%` 的采样点利用率 ≥90%，`95.63%` 的采样点 ≥95%；
- 平均显存 `21,526 MiB`，峰值 `23,697 MiB`；
- 平均功耗 `557.4 W`，记录峰值 `581.2 W`；
- 编译后吞吐调优分别选择 small 16,384、medium 8,192、large 4,096 microbatch，对应约 198k、49.2k、17.6k examples/s。

显存没有为了“看起来占满”而无意义分配；选择依据是冻结的实测吞吐最大化。GPU 计算单元和功耗已接近持续满载，满足本轮“不浪费远端资源”的工程目标。

## 7. 完整性审计与 runner caveat

独立审计程序逐项完成：

- 正式运行 53 个 manifest 条目共 683,842,444 bytes 全部通过大小与 SHA256；
- 9 个最终权重哈希逐项匹配，108 个 trajectory、1,080 个 action、4,860 个 pair 行完整；
- 每轨迹严格包含 `0, 2^14, ..., 2^24` 的 12 个检查点；
- 从 CSV 重算 108 个 `algebra_violation` 与 `world_incoherence` 均逐项一致；
- 用 CSV 独立重跑 10,000 次 cluster bootstrap，H5 点估计、CI、规模内相关和敏感性结果逐项一致；
- 正式与复现 `result.json` SHA256 分别为 `c9371365...c496` 与 `3bec4ba3...802c`；
- post-run 代码修复后远端测试 `40/40` 通过。

发现并保留了一个不影响科学指标的 runner race：旧 wrapper 在遥测进程停止前由训练进程写 manifest，随后才写 `exit_code.txt` 和复制 `run.log`。正式运行恰好没有晚到的遥测行；复现运行在 manifest 后追加了 61 bytes。审计验证这 61 bytes 是已签名文件的**严格尾部追加**：manifest 声明的前 4,795 bytes 哈希仍精确匹配，不是篡改或损坏。

原始产物没有被改写。runner 已修为先停止背景遥测、写入退出码和日志，再原子重建完整 manifest；新增测试覆盖稳定 manifest 的文件选择与哈希逻辑，shell 语法检查通过。由于旧复现的 manifest 并未覆盖最终遥测尾部和 wrapper 后生成文件，本报告保守标为 `VERIFIED_WITH_RUNNER_CAVEAT`，而不是无条件 `VERIFIED`。科学指标复现判据仍完整通过。

## 8. 11/11 统计谬误扫描

| # | 谬误 | 结论 | 本轮处理 |
|---:|---|---|---|
| 1 | Simpson's paradox | **CAUTION** | 聚合 partial rho 接近零，三个规模内原始 rho 均为负；完整分层披露，未用聚合掩盖异质性。 |
| 2 | Ecological fallacy | **CAUTION** | 结论只适用于该 `Z_11²` 世界和 3.2M–85M decoder-only Transformer，不外推为所有语言模型。 |
| 3 | Berkson's paradox | CONTROLLED | 主分析保留全部 99 个非零检查点，不按成功轨迹筛选；敏感性过滤独立标注。 |
| 4 | Collider bias | **CAUTION** | ID 与表征成熟度共同随训练变化；控制 ID rank 不能自动消除坍缩/阶段 collider，因此不作因果解释。 |
| 5 | Base-rate neglect | CONTROLLED | 明报 121 类机会水平、21/24 交换标签分布，并用 AUROC 而非准确率评价 H3。 |
| 6 | Regression to mean | CONTROLLED | 没有按极端检查点早停或选模；三独立种子和独立固定重跑完整披露。 |
| 7 | Survivorship bias | CONTROLLED | 9/9 轨迹、108/108 检查点均保留，small 失败没有删除。 |
| 8 | Look-elsewhere effect | CONTROLLED | H5 只有一个冻结主统计量；H1–H4、维度、层、alpha 和阈值均未看结果后搜索。 |
| 9 | Garden of forking paths | CONTROLLED | commits `c43afed/e5a9566` 先于模型训练；敏感性分析不能替代主分析。 |
| 10 | Correlation ≠ causation | **CAUTION** | 检查点相关只说明共同变化；不声称代数误差导致世界不连贯。 |
| 11 | Reverse causality | **CAUTION** | 代数几何与行为可能共同由表征分化驱动；本设计不能确定方向。 |

覆盖率：**11/11**。最重要的新风险不是多重检验，而是表征坍缩使绝对几何指标产生虚假低值。

## 9. 研究价值、创新边界与下一项

本轮不能写成“H5 得证”，也不能把 9/9 的 H3 AUROC 包装成“模型拥有完整算子代数”。真正有研究价值的是三个可区分的发现：

1. **任务插值与算法连贯性分离。** medium/large 在训练长度内近乎完美，却在更长路径、逆环和等价路线测试上失败。
2. **相对代数与绝对闭合分离。** 交换/非交换关系可以被内部映射的相对范数完美判别，同时准确单步、组合和逆算子均不成立。
3. **代数轨迹指标存在坍缩混淆。** 未分化表征会让仿射重构“看似容易”，足以翻转跨检查点相关方向；任何类似工作都应把状态辨识门置于相关分析之前。

第二、第三点具有候选创新性，但在完成专门文献审计和第二个合成世界复验前，只应表述为“本设定中的新证据”，不声称领域首创。

下一项实验应另立预注册，围绕更精确的假设展开：**判别式交换结构是否系统性地先于共享坐标图和绝对算子闭合出现**。新设计需保存可重放的中间权重、先保证各规模任务/状态门通过，并把坐标图对齐误差与算子律误差分开；不得用新指标回头改判本轮 H5。

## 10. 产物位置

- 冻结预注册：`reports/phase4-ground-truth-trajectories-preregistration.md`
- 正式结果：`results/phase4-synthetic-20260808T153238Z-d9895f6707f0/`
- 独立复现：`results/phase4-synthetic-20260808T165721Z-d9895f6707f0/`
- 机器可读审计：`reports/2026-08-08-phase4-postrun-audit.json`
- 审计程序：`scripts/analyze_phase4.py`


==> anc/reports/2026-08-08-phase4-postrun-audit.json <==
{
  "final_scale_summary": {
    "large": {
      "metrics": {
        "algebra_violation": {
          "mean": 0.5903840597272386,
          "sample_sd": 0.0038729198114008673
        },
        "h1_affine_error": {
          "mean": 0.7742228164579843,
          "sample_sd": 0.005723260956118797
        },
        "h1_improvement_over_translation": {
          "mean": 0.36592553076273426,
          "sample_sd": 0.00323566413835278
        },
        "h2_accumulation_gap": {
          "mean": 0.09186473988082544,
          "sample_sd": 0.0033952071558973514
        },
        "h2_composition_error": {
          "mean": 0.899657670385951,
          "sample_sd": 0.005956542945711511
        },
        "h3_commutativity_auc": {
          "mean": 1.0,
          "sample_sd": 0.0
        },
        "h3_mean_commuting_norm": {
          "mean": 0.30147894531967884,
          "sample_sd": 0.002009061985821121
        },
        "h3_mean_noncommuting_norm": {
          "mean": 0.4608833083771809,
          "sample_sd": 0.006913414562267696
        },
        "h4_improvement_over_control": {
          "mean": 0.34300646819453734,
          "sample_sd": 0.00790115540715053
        },
        "h4_inverse_cycle_error": {
          "mean": 0.6876557520650195,
          "sample_sd": 0.003913657518904955
        },
        "id_accuracy": {
          "mean": 0.9981398809523809,
          "sample_sd": 0.0007021795419708753
        },
        "id_minimum_length_accuracy": {
          "mean": 0.9876302083333334,
          "sample_sd": 0.00406575390520729
        },
        "loop_accuracy": {
          "mean": 0.5078125,
          "sample_sd": 0.00146484375
        },
        "ood_accuracy": {
          "mean": 0.06532118055555555,
          "sample_sd": 0.00018793954075182863
        },
        "route_pair_joint_accuracy": {
          "mean": 0.4794921875,
          "sample_sd": 0.0029296875
        },
        "state_decode_accuracy": {
          "mean": 0.8926245930378163,
          "sample_sd": 0.003319488139697365
        },
        "world_incoherence": {
          "mean": 0.6491247106481483,
          "sample_sd": 0.000816209787065744
        }
      },
      "parameter_count": 85180416,
      "seed_count": 3,
      "state_representation_pass_count": 0,
      "task_pass_count": 3
    },
    "medium": {
      "metrics": {
        "algebra_violation": {
          "mean": 0.6125025819925565,
          "sample_sd": 0.002305596686082131
        },
        "h1_affine_error": {
          "mean": 0.8106385328126164,
          "sample_sd": 0.0018016776368126072
        },
        "h1_improvement_over_translation": {
          "mean": 0.33875452247460985,
          "sample_sd": 0.005184893622809911
        },
        "h2_accumulation_gap": {
          "mean": 0.08782678165029086,
          "sample_sd": 0.0021178943331803778
        },
        "h2_composition_error": {
          "mean": 0.9173716412665719,
          "sample_sd": 0.0022965544899155883
        },
        "h3_commutativity_auc": {
          "mean": 1.0,
          "sample_sd": 0.0
        },
        "h3_mean_commuting_norm": {
          "mean": 0.29255726169200946,
          "sample_sd": 0.0035077771262686324
        },
        "h3_mean_noncommuting_norm": {
          "mean": 0.3869235697060841,
          "sample_sd": 0.003599937940482308
        },
        "h4_improvement_over_control": {
          "mean": 0.27870481883386694,
          "sample_sd": 0.0037465577881629014
        },
        "h4_inverse_cycle_error": {
          "mean": 0.7220001538910378,
          "sample_sd": 0.005470011606824664
        },
        "id_accuracy": {
          "mean": 0.9946056547619048,
          "sample_sd": 0.0010563445583705762
        },
        "id_minimum_length_accuracy": {
          "mean": 0.966796875,
          "sample_sd": 0.01014873520059889
        },
        "loop_accuracy": {
          "mean": 0.5148111979166666,
          "sample_sd": 0.006353913182273156
        },
        "ood_accuracy": {
          "mean": 0.07313368055555555,
          "sample_sd": 0.007222846892640023
        },
        "route_pair_joint_accuracy": {
          "mean": 0.4918619791666667,
          "sample_sd": 0.008861105201052212
        },
        "state_decode_accuracy": {
          "mean": 0.8938767843726522,
          "sample_sd": 0.0021167219514621645
        },
        "world_incoherence": {
          "mean": 0.640064380787037,
          "sample_sd": 0.007223933525246264
        }
      },
      "parameter_count": 25321472,
      "seed_count": 3,
      "state_representation_pass_count": 0,
      "task_pass_count": 3
    },
    "small": {
      "metrics": {
        "algebra_violation": {
          "mean": 0.511942173257578,
          "sample_sd": 0.003645848064601547
        },
        "h1_affine_error": {
          "mean": 0.6825267656064216,
          "sample_sd": 0.0034267485997862015
        },
        "h1_improvement_over_translation": {
          "mean": 0.393591725087816,
          "sample_sd": 0.001328326030697406
        },
        "h2_accumulation_gap": {
          "mean": 0.10058243761124235,
          "sample_sd": 0.002150303817983096
        },
        "h2_composition_error": {
          "mean": 0.7993670427935307,
          "sample_sd": 0.006584206855520593
        },
        "h3_commutativity_auc": {
          "mean": 1.0,
          "sample_sd": 0.0
        },
        "h3_mean_commuting_norm": {
          "mean": 0.2881674638969099,
          "sample_sd": 0.00252032204758683
        },
        "h3_mean_noncommuting_norm": {
          "mean": 0.5438390235656608,
          "sample_sd": 0.00881943722148228
        },
        "h4_improvement_over_control": {
          "mean": 0.45226522865848623,
          "sample_sd": 0.007154361804502949
        },
        "h4_inverse_cycle_error": {
          "mean": 0.5658748846303597,
          "sample_sd": 0.005183453722851058
        },
        "id_accuracy": {
          "mean": 0.9304315476190477,
          "sample_sd": 0.008306738527316409
        },
        "id_minimum_length_accuracy": {
          "mean": 0.6901041666666666,
          "sample_sd": 0.038190128583496005
        },
        "loop_accuracy": {
          "mean": 0.5481770833333334,
          "sample_sd": 0.015396997775107122
        },
        "ood_accuracy": {
          "mean": 0.1134982638888889,
          "sample_sd": 0.006961378008830486
        },
        "route_pair_joint_accuracy": {
          "mean": 0.4602864583333333,
          "sample_sd": 0.010976377148494379
        },
        "state_decode_accuracy": {
          "mean": 0.8459178562484349,
          "sample_sd": 0.005182620106830741
        },
        "world_incoherence": {
          "mean": 0.6260127314814815,
          "sample_sd": 0.010301351994828145
        }
      },
      "parameter_count": 3219456,
      "seed_count": 3,
      "state_representation_pass_count": 0,
      "task_pass_count": 0
    }
  },
  "official": {
    "checkpoint_observation_count": 108,
    "failures": [],
    "git_commit": "d9895f6707f040cb6f3362786524761ae2adf829",
    "h5_recomputed": {
      "bootstrap_valid_resamples": 10000,
      "cluster_bootstrap_95ci": [
        -0.035240352955387515,
        0.24862651583557407
      ],
      "cluster_count": 9,
      "observation_count": 99,
      "partial_spearman": 0.09108357121081818,
      "passed": false,
      "scale_raw_spearman": {
        "large": -0.7433155080213905,
        "medium": -0.7028743315508021,
        "small": -0.7089496139066621
      },
      "sensitivity_observation_count": 56,
      "sensitivity_partial_spearman": 0.6455751475108771
    },
    "manifest": {
      "append_only_updates": {},
      "checked_bytes": 683842444,
      "entry_count": 53,
      "manifest_sha256": "53800afe80cb62e309974737271bf1d2fbc0b4903dba3037b92f3500d17a3563",
      "result_sha256": "c9371365f1ab80beab01d30ec6c088d80b811d0b220eaa2103a8920c44d8c496"
    },
    "passed": true,
    "per_run": {
      "large-seed20260828": {
        "action_rows": 120,
        "final_model_sha256": "9fc2e346017b2f8bfa4e2770062e53422bfdca020c4fab2de6de30a963f41aea",
        "pair_rows": 540,
        "trajectory_rows": 12
      },
      "large-seed20260829": {
        "action_rows": 120,
        "final_model_sha256": "ca7f0d2b767dd194fa1e7c646af8d8c29b661e674f2f10f3c0bc113166afa821",
        "pair_rows": 540,
        "trajectory_rows": 12
      },
      "large-seed20260830": {
        "action_rows": 120,
        "final_model_sha256": "7eebc40cd6d4edc72fee5f0bd2449cf54a5c2f9e55aef7b4eacccb1bd1a7c8e9",
        "pair_rows": 540,
        "trajectory_rows": 12
      },
      "medium-seed20260828": {
        "action_rows": 120,
        "final_model_sha256": "be658f0d02effa3bd8d1d58c346b85b560180e465119a3408d9beee8a26213e0",
        "pair_rows": 540,
        "trajectory_rows": 12
      },
      "medium-seed20260829": {
        "action_rows": 120,
        "final_model_sha256": "50a283521d388ba0e3441722fa68e77042197c2bfcf661f9281e9491fda836c5",
        "pair_rows": 540,
        "trajectory_rows": 12
      },
      "medium-seed20260830": {
        "action_rows": 120,
        "final_model_sha256": "167de26ed431736f135d44848d419a8829c2ca140da2660927a03403a1467931",
        "pair_rows": 540,
        "trajectory_rows": 12
      },
      "small-seed20260828": {
        "action_rows": 120,
        "final_model_sha256": "72625614346b300511788ef6b1f9bc812651c87592fb30bc2ca6a0b07d0ca085",
        "pair_rows": 540,
        "trajectory_rows": 12
      },
      "small-seed20260829": {
        "action_rows": 120,
        "final_model_sha256": "84a167a3ccae2073e13a4b14021cacda425009a9f42359ca68226d1f1861b7ec",
        "pair_rows": 540,
        "trajectory_rows": 12
      },
      "small-seed20260830": {
        "action_rows": 120,
        "final_model_sha256": "d04a8bc6b6cc9e91c33b8c9e1b1a2fc465f174ff30a2d0c5adb029360201b90d",
        "pair_rows": 540,
        "trajectory_rows": 12
      }
    },
    "preregistration_commit": "e5a9566",
    "run_dir": "${REMOTE_ROOT}/results/phase4-synthetic-20260808T153238Z-d9895f6707f0",
    "training_run_count": 9,
    "warnings": []
  },
  "reproduction": {
    "checkpoint_observation_count": 12,
    "failures": [],
    "git_commit": "d9895f6707f040cb6f3362786524761ae2adf829",
    "h5_recomputed": null,
    "manifest": {
      "append_only_updates": {
        "gpu_telemetry.csv": {
          "appended_bytes": 61,
          "final_bytes": 4856,
          "final_sha256": "954912ef19f662b81fd154db1f821b609cfe0dd99878b91d3b621370eb27ac4b",
          "manifest_bytes": 4795,
          "manifest_prefix_sha256": "ef460c3d50704619a13850feddd8aee7ae469182e8709d191ed76a7dff834782"
        }
      },
      "checked_bytes": 50951033,
      "entry_count": 13,
      "manifest_sha256": "65ba88ac5a420954296e60fa6d9de8793954f3bd47f07e2360e93688249d28c1",
      "result_sha256": "3bec4ba3fcece3f7d7587440467ba6bc6767d1891d599a6944d01ee32ec0802c"
    },
    "passed": true,
    "per_run": {
      "medium-seed20260828": {
        "action_rows": 120,
        "final_model_sha256": "9d14de0c9aafe4f3edb284b1c342c3c35ec36e18c9f076c91856d3fb051b88b8",
        "pair_rows": 540,
        "trajectory_rows": 12
      }
    },
    "preregistration_commit": "e5a9566",
    "run_dir": "${REMOTE_ROOT}/results/phase4-synthetic-20260808T165721Z-d9895f6707f0",
    "training_run_count": 1,
    "warnings": [
      "gpu_telemetry.csv received an append-only tail after the in-process manifest was written"
    ]
  },
  "reproduction_comparison": {
    "all_primary_metrics_passed": true,
    "failed_metrics": [],
    "maximum_relative_difference": 0.014,
    "metrics": {
      "algebra_violation": {
        "absolute_difference": 0.0032069277319674017,
        "official": 0.6151638705841046,
        "passed_5_percent": true,
        "relative_difference": 0.005213127567004853,
        "reproduction": 0.6119569428521372
      },
      "h1_affine_error": {
        "absolute_difference": 0.003175697732618943,
        "official": 0.8126030793929848,
        "passed_5_percent": true,
        "relative_difference": 0.003908055252499402,
        "reproduction": 0.8094273816603659
      },
      "h2_composition_error": {
        "absolute_difference": 0.0018692139985064804,
        "official": 0.9197398234797457,
        "passed_5_percent": true,
        "relative_difference": 0.002032329090018623,
        "reproduction": 0.9178706094812392
      },
      "h3_commutativity_auc": {
        "absolute_difference": 0.0,
        "official": 1.0,
        "passed_5_percent": true,
        "relative_difference": 0.0,
        "reproduction": 1.0
      },
      "h4_inverse_cycle_error": {
        "absolute_difference": 0.0077827991967444055,
        "official": 0.7283125794636879,
        "passed_5_percent": true,
        "relative_difference": 0.01068606998725118,
        "reproduction": 0.7205297802669435
      },
      "id_accuracy": {
        "absolute_difference": 0.0002790178571429047,
        "official": 0.9938616071428571,
        "passed_5_percent": true,
        "relative_difference": 0.0002806623631771458,
        "reproduction": 0.994140625
      },
      "id_minimum_length_accuracy": {
        "absolute_difference": 0.0,
        "official": 0.9609375,
        "passed_5_percent": true,
        "relative_difference": 0.0,
        "reproduction": 0.9609375
      },
      "loop_accuracy": {
        "absolute_difference": 0.00244140625,
        "official": 0.51513671875,
        "passed_5_percent": true,
        "relative_difference": 0.004739336492890996,
        "reproduction": 0.5126953125
      },
      "ood_accuracy": {
        "absolute_difference": 0.0009765625,
        "official": 0.0751953125,
        "passed_5_percent": true,
        "relative_difference": 0.012987012987012988,
        "reproduction": 0.07421875
      },
      "route_pair_joint_accuracy": {
        "absolute_difference": 0.0068359375,
        "official": 0.48828125,
        "passed_5_percent": true,
        "relative_difference": 0.014,
        "reproduction": 0.4814453125
      },
      "state_decode_accuracy": {
        "absolute_difference": 0.0020661157024792765,
        "official": 0.8950037565740044,
        "passed_5_percent": true,
        "relative_difference": 0.00230318257956442,
        "reproduction": 0.8970698722764837
      },
      "world_incoherence": {
        "absolute_difference": 0.00341796875,
        "official": 0.6404622395833333,
        "passed_5_percent": true,
        "relative_difference": 0.005308392315470173,
        "reproduction": 0.6438802083333333
      }
    },
    "threshold_relative_difference": 0.05
  },
  "resource_telemetry": {
    "gpu_utilization_at_least_90_fraction": 0.9632571996027806,
    "gpu_utilization_at_least_95_fraction": 0.9563058589870904,
    "gpu_utilization_mean_percent": 95.96722939424032,
    "gpu_utilization_median_percent": 100.0,
    "gpu_utilization_p05_percent": 96.0,
    "memory_max_mib": 23697.0,
    "memory_mean_mib": 21526.21052631579,
    "power_max_watts": 581.16,
    "power_mean_watts": 557.4085898709037,
    "sample_count": 1007,
    "sampling_seconds": 5
  },
  "schema_version": 1,
  "verification_status": "VERIFIED_WITH_RUNNER_CAVEAT"
}


==> anc/reports/2026-08-09-phase4b-postrun-audit.json <==
{
  "official": {
    "checks": [
      {
        "detail": {
          "checked_bytes": 12804848912,
          "entry_count": 368,
          "failures": [],
          "manifest_sha256": "bedab96e6f761333dacad09b679668d25f29160ce5a50400eea7c35fcd088421",
          "passed": true
        },
        "name": "manifest hashes and file set",
        "passed": true
      },
      {
        "detail": {
          "SUCCESS": "ok\n",
          "exit_code": "0",
          "git_commit": "dd8f4eceb6f6646d043d643de088d462492dee8a"
        },
        "name": "root completion markers",
        "passed": true
      },
      {
        "detail": {
          "git_commit": "dd8f4eceb6f6646d043d643de088d462492dee8a",
          "preregistration_commit": "c040ae6"
        },
        "name": "frozen commit and preregistration ancestry",
        "passed": true
      },
      {
        "detail": {
          "selected_microbatches": {
            "large": 4096,
            "medium": 8192,
            "small": 16384
          },
          "training_run_count": 9
        },
        "name": "official run count and throughput-selected microbatches",
        "passed": true
      },
      {
        "detail": {
          "config_sha256": "d1dbf4c95830750f8217c223c9b2147402715786d7435b4e06bd873e02000cdd",
          "evaluation_suite_sha256": "3e23a83f86cd276b5976ab74090d38250d60544e653c27fa9718f4f44575a699"
        },
        "name": "persisted config/evaluation hashes",
        "passed": true
      },
      {
        "detail": {
          "expected": [
            "large-seed20260910",
            "large-seed20260911",
            "large-seed20260912",
            "medium-seed20260910",
            "medium-seed20260911",
            "medium-seed20260912",
            "small-seed20260910",
            "small-seed20260911",
            "small-seed20260912"
          ],
          "observed": [
            "large-seed20260910",
            "large-seed20260911",
            "large-seed20260912",
            "medium-seed20260910",
            "medium-seed20260911",
            "medium-seed20260912",
            "small-seed20260910",
            "small-seed20260911",
            "small-seed20260912"
          ]
        },
        "name": "official run-key matrix",
        "passed": true
      },
      {
        "detail": {
          "checkpoint_count": 18,
          "checkpoint_examples_match": true,
          "expected_count": 18
        },
        "name": "large-seed20260910: markers and frozen checkpoints",
        "passed": true
      },
      {
        "detail": "results/phase4b-stage-ordering-20260809T044547Z-dd8f4eceb6f6/large-seed20260910/result.json",
        "name": "large-seed20260910: root/sub-result identity",
        "passed": true
      },
      {
        "detail": {
          "examples": [
            0,
            16384,
            32768,
            65536,
            131072,
            262144,
            524288,
            1048576,
            1572864,
            2097152,
            3145728,
            4194304,
            6291456,
            8388608,
            12582912,
            16777216,
            25165824,
            33554432
          ],
          "rows": 18
        },
        "name": "large-seed20260910: trajectory completeness",
        "passed": true
      },
      {
        "detail": {
          "expected": 810,
          "rows": 810
        },
        "name": "large-seed20260910: all 45 action pairs at each checkpoint",
        "passed": true
      },
      {
        "detail": {
          "diagnostics": 18,
          "weights": 18
        },
        "name": "large-seed20260910: weight/diagnostic file counts",
        "passed": true
      },
      {
        "detail": [],
        "name": "large-seed20260910: checkpoint hash contracts",
        "passed": true
      },
      {
        "detail": {
          "checkpoint_count": 18,
          "checkpoint_examples_match": true,
          "expected_count": 18
        },
        "name": "large-seed20260911: markers and frozen checkpoints",
        "passed": true
      },
      {
        "detail": "results/phase4b-stage-ordering-20260809T044547Z-dd8f4eceb6f6/large-seed20260911/result.json",
        "name": "large-seed20260911: root/sub-result identity",
        "passed": true
      },
      {
        "detail": {
          "examples": [
            0,
            16384,
            32768,
            65536,
            131072,
            262144,
            524288,
            1048576,
            1572864,
            2097152,
            3145728,
            4194304,
            6291456,
            8388608,
            12582912,
            16777216,
            25165824,
            33554432
          ],
          "rows": 18
        },
        "name": "large-seed20260911: trajectory completeness",
        "passed": true
      },
      {
        "detail": {
          "expected": 810,
          "rows": 810
        },
        "name": "large-seed20260911: all 45 action pairs at each checkpoint",
        "passed": true
      },
      {
        "detail": {
          "diagnostics": 18,
          "weights": 18
        },
        "name": "large-seed20260911: weight/diagnostic file counts",
        "passed": true
      },
      {
        "detail": [],
        "name": "large-seed20260911: checkpoint hash contracts",
        "passed": true
      },
      {
        "detail": {
          "checkpoint_count": 18,
          "checkpoint_examples_match": true,
          "expected_count": 18
        },
        "name": "large-seed20260912: markers and frozen checkpoints",
        "passed": true
      },
      {
        "detail": "results/phase4b-stage-ordering-20260809T044547Z-dd8f4eceb6f6/large-seed20260912/result.json",
        "name": "large-seed20260912: root/sub-result identity",
        "passed": true
      },
      {
        "detail": {
          "examples": [
            0,
            16384,
            32768,
            65536,
            131072,
            262144,
            524288,
            1048576,
            1572864,
            2097152,
            3145728,
            4194304,
            6291456,
            8388608,
            12582912,
            16777216,
            25165824,
            33554432
          ],
          "rows": 18
        },
        "name": "large-seed20260912: trajectory completeness",
        "passed": true
      },
      {
        "detail": {
          "expected": 810,
          "rows": 810
        },
        "name": "large-seed20260912: all 45 action pairs at each checkpoint",
        "passed": true
      },
      {
        "detail": {
          "diagnostics": 18,
          "weights": 18
        },
        "name": "large-seed20260912: weight/diagnostic file counts",
        "passed": true
      },
      {
        "detail": [],
        "name": "large-seed20260912: checkpoint hash contracts",
        "passed": true
      },
      {
        "detail": {
          "checkpoint_count": 18,
          "checkpoint_examples_match": true,
          "expected_count": 18
        },
        "name": "medium-seed20260910: markers and frozen checkpoints",
        "passed": true
      },
      {
        "detail": "results/phase4b-stage-ordering-20260809T044547Z-dd8f4eceb6f6/medium-seed20260910/result.json",
        "name": "medium-seed20260910: root/sub-result identity",
        "passed": true
      },
      {
        "detail": {
          "examples": [
            0,
            16384,
            32768,
            65536,
            131072,
            262144,
            524288,
            1048576,
            1572864,
            2097152,
            3145728,
            4194304,
            6291456,
            8388608,
            12582912,
            16777216,
            25165824,
            33554432
          ],
          "rows": 18
        },
        "name": "medium-seed20260910: trajectory completeness",
        "passed": true
      },
      {
        "detail": {
          "expected": 810,
          "rows": 810
        },
        "name": "medium-seed20260910: all 45 action pairs at each checkpoint",
        "passed": true
      },
      {
        "detail": {
          "diagnostics": 18,
          "weights": 18
        },
        "name": "medium-seed20260910: weight/diagnostic file counts",
        "passed": true
      },
      {
        "detail": [],
        "name": "medium-seed20260910: checkpoint hash contracts",
        "passed": true
      },
      {
        "detail": {
          "checkpoint_count": 18,
          "checkpoint_examples_match": true,
          "expected_count": 18
        },
        "name": "medium-seed20260911: markers and frozen checkpoints",
        "passed": true
      },
      {
        "detail": "results/phase4b-stage-ordering-20260809T044547Z-dd8f4eceb6f6/medium-seed20260911/result.json",
        "name": "medium-seed20260911: root/sub-result identity",
        "passed": true
      },
      {
        "detail": {
          "examples": [
            0,
            16384,
            32768,
            65536,
            131072,
            262144,
            524288,
            1048576,
            1572864,
            2097152,
            3145728,
            4194304,
            6291456,
            8388608,
            12582912,
            16777216,
            25165824,
            33554432
          ],
          "rows": 18
        },
        "name": "medium-seed20260911: trajectory completeness",
        "passed": true
      },
      {
        "detail": {
          "expected": 810,
          "rows": 810
        },
        "name": "medium-seed20260911: all 45 action pairs at each checkpoint",
        "passed": true
      },
      {
        "detail": {
          "diagnostics": 18,
          "weights": 18
        },
        "name": "medium-seed20260911: weight/diagnostic file counts",
        "passed": true
      },
      {
        "detail": [],
        "name": "medium-seed20260911: checkpoint hash contracts",
        "passed": true
      },
      {
        "detail": {
          "checkpoint_count": 18,
          "checkpoint_examples_match": true,
          "expected_count": 18
        },
        "name": "medium-seed20260912: markers and frozen checkpoints",
        "passed": true
      },
      {
        "detail": "results/phase4b-stage-ordering-20260809T044547Z-dd8f4eceb6f6/medium-seed20260912/result.json",
        "name": "medium-seed20260912: root/sub-result identity",
        "passed": true
      },
      {
        "detail": {
          "examples": [
            0,
            16384,
            32768,
            65536,
            131072,
            262144,
            524288,
            1048576,
            1572864,
            2097152,
            3145728,
            4194304,
            6291456,
            8388608,
            12582912,
            16777216,
            25165824,
            33554432
          ],
          "rows": 18
        },
        "name": "medium-seed20260912: trajectory completeness",
        "passed": true
      },
      {
        "detail": {
          "expected": 810,
          "rows": 810
        },
        "name": "medium-seed20260912: all 45 action pairs at each checkpoint",
        "passed": true
      },
      {
        "detail": {
          "diagnostics": 18,
          "weights": 18
        },
        "name": "medium-seed20260912: weight/diagnostic file counts",
        "passed": true
      },
      {
        "detail": [],
        "name": "medium-seed20260912: checkpoint hash contracts",
        "passed": true
      },
      {
        "detail": {
          "checkpoint_count": 16,
          "checkpoint_examples_match": true,
          "expected_count": 16
        },
        "name": "small-seed20260910: markers and frozen checkpoints",
        "passed": true
      },
      {
        "detail": "results/phase4b-stage-ordering-20260809T044547Z-dd8f4eceb6f6/small-seed20260910/result.json",
        "name": "small-seed20260910: root/sub-result identity",
        "passed": true
      },
      {
        "detail": {
          "examples": [
            0,
            16384,
            32768,
            65536,
            131072,
            262144,
            524288,
            1048576,
            1572864,
            2097152,
            3145728,
            4194304,
            6291456,
            8388608,
            12582912,
            16777216
          ],
          "rows": 16
        },
        "name": "small-seed20260910: trajectory completeness",
        "passed": true
      },
      {
        "detail": {
          "expected": 720,
          "rows": 720
        },
        "name": "small-seed20260910: all 45 action pairs at each checkpoint",
        "passed": true
      },
      {
        "detail": {
          "diagnostics": 16,
          "weights": 16
        },
        "name": "small-seed20260910: weight/diagnostic file counts",
        "passed": true
      },
      {
        "detail": [],
        "name": "small-seed20260910: checkpoint hash contracts",
        "passed": true
      },
      {
        "detail": {
          "checkpoint_count": 16,
          "checkpoint_examples_match": true,
          "expected_count": 16
        },
        "name": "small-seed20260911: markers and frozen checkpoints",
        "passed": true
      },
      {
        "detail": "results/phase4b-stage-ordering-20260809T044547Z-dd8f4eceb6f6/small-seed20260911/result.json",
        "name": "small-seed20260911: root/sub-result identity",
        "passed": true
      },
      {
        "detail": {
          "examples": [
            0,
            16384,
            32768,
            65536,
            131072,
            262144,
            524288,
            1048576,
            1572864,
            2097152,
            3145728,
            4194304,
            6291456,
            8388608,
            12582912,
            16777216
          ],
          "rows": 16
        },
        "name": "small-seed20260911: trajectory completeness",
        "passed": true
      },
      {
        "detail": {
          "expected": 720,
          "rows": 720
        },
        "name": "small-seed20260911: all 45 action pairs at each checkpoint",
        "passed": true
      },
      {
        "detail": {
          "diagnostics": 16,
          "weights": 16
        },
        "name": "small-seed20260911: weight/diagnostic file counts",
        "passed": true
      },
      {
        "detail": [],
        "name": "small-seed20260911: checkpoint hash contracts",
        "passed": true
      },
      {
        "detail": {
          "checkpoint_count": 16,
          "checkpoint_examples_match": true,
          "expected_count": 16
        },
        "name": "small-seed20260912: markers and frozen checkpoints",
        "passed": true
      },
      {
        "detail": "results/phase4b-stage-ordering-20260809T044547Z-dd8f4eceb6f6/small-seed20260912/result.json",
        "name": "small-seed20260912: root/sub-result identity",
        "passed": true
      },
      {
        "detail": {
          "examples": [
            0,
            16384,
            32768,
            65536,
            131072,
            262144,
            524288,
            1048576,
            1572864,
            2097152,
            3145728,
            4194304,
            6291456,
            8388608,
            12582912,
            16777216
          ],
          "rows": 16
        },
        "name": "small-seed20260912: trajectory completeness",
        "passed": true
      },
      {
        "detail": {
          "expected": 720,
          "rows": 720
        },
        "name": "small-seed20260912: all 45 action pairs at each checkpoint",
        "passed": true
      },
      {
        "detail": {
          "diagnostics": 16,
          "weights": 16
        },
        "name": "small-seed20260912: weight/diagnostic file counts",
        "passed": true
      },
      {
        "detail": [],
        "name": "small-seed20260912: checkpoint hash contracts",
        "passed": true
      },
      {
        "detail": {
          "expected_checkpoint_observations": 156,
          "pair_rows": 7020,
          "result_checkpoint_observations": 156,
          "stage_rows": 156
        },
        "name": "aggregate checkpoint/pair counts",
        "passed": true
      },
      {
        "detail": {
          "gate_mismatches": [],
          "persistence_failures": []
        },
        "name": "independent gate/event/decision recomputation",
        "passed": true
      },
      {
        "detail": {
          "claim_boundary": "D is endpoint-order discriminability, not operator commutativity; persistent separation is not proof of strict temporal precedence.",
          "construct_boundary": "K extrapolates to held-out source states, while the canonical B chart and centroids are calibrated using all states.",
          "main_events": {
            "large-seed20260910": {
              "D": 16777216,
              "E": 16777216,
              "J": null,
              "K": null
            },
            "large-seed20260911": {
              "D": 25165824,
              "E": 25165824,
              "J": null,
              "K": null
            },
            "large-seed20260912": {
              "D": 16777216,
              "E": 16777216,
              "J": null,
              "K": null
            },
            "medium-seed20260910": {
              "D": 25165824,
              "E": 25165824,
              "J": null,
              "K": null
            },
            "medium-seed20260911": {
              "D": 25165824,
              "E": 25165824,
              "J": null,
              "K": null
            },
            "medium-seed20260912": {
              "D": 16777216,
              "E": 16777216,
              "J": null,
              "K": null
            }
          },
          "p1_interpretation": "not testable because J/K events are right-censored",
          "p1_passed": false,
          "p1_testable": false,
          "p2_budget_limited_persistent_separation": true,
          "p2_run_keys": [
            "large-seed20260910",
            "large-seed20260911",
            "large-seed20260912",
            "medium-seed20260910",
            "medium-seed20260911",
            "medium-seed20260912"
          ]
        },
        "name": "preregistered Phase 4b decision boundary",
        "passed": true
      }
    ],
    "manifest": {
      "checked_bytes": 12804848912,
      "entry_count": 368,
      "failures": [],
      "manifest_sha256": "bedab96e6f761333dacad09b679668d25f29160ce5a50400eea7c35fcd088421",
      "passed": true
    },
    "passed": true,
    "recomputed_stage_analysis": {
      "d_before_j": {
        "bonferroni_p": null,
        "observations": 0,
        "p_value": null,
        "successes": 0
      },
      "d_before_k": {
        "bonferroni_p": null,
        "observations": 0,
        "p_value": null,
        "successes": 0
      },
      "expected_main_run_keys": [
        "large-seed20260910",
        "large-seed20260911",
        "large-seed20260912",
        "medium-seed20260910",
        "medium-seed20260911",
        "medium-seed20260912"
      ],
      "gate_mismatches": [],
      "main_matrix_complete": true,
      "main_run_count": 6,
      "observed_main_run_keys": [
        "large-seed20260910",
        "large-seed20260911",
        "large-seed20260912",
        "medium-seed20260910",
        "medium-seed20260911",
        "medium-seed20260912"
      ],
      "p1_passed": false,
      "p1_testability_gate": false,
      "p2_persistent_separation_run_keys": [
        "large-seed20260910",
        "large-seed20260911",
        "large-seed20260912",
        "medium-seed20260910",
        "medium-seed20260911",
        "medium-seed20260912"
      ],
      "pair_row_count": 7020,
      "run_count": 9,
      "runs": [
        {
          "events": {
            "D": 16777216,
            "E": 16777216,
            "J": null,
            "K": null
          },
          "final_gates": {
            "gate_d": true,
            "gate_e": true,
            "gate_j": false,
            "gate_k": false
          },
          "is_main": true,
          "right_censored": {
            "D": false,
            "E": false,
            "J": true,
            "K": true
          },
          "run_key": "large-seed20260910",
          "scale": "large"
        },
        {
          "events": {
            "D": 25165824,
            "E": 25165824,
            "J": null,
            "K": null
          },
          "final_gates": {
            "gate_d": true,
            "gate_e": true,
            "gate_j": false,
            "gate_k": false
          },
          "is_main": true,
          "right_censored": {
            "D": false,
            "E": false,
            "J": true,
            "K": true
          },
          "run_key": "large-seed20260911",
          "scale": "large"
        },
        {
          "events": {
            "D": 16777216,
            "E": 16777216,
            "J": null,
            "K": null
          },
          "final_gates": {
            "gate_d": true,
            "gate_e": true,
            "gate_j": false,
            "gate_k": false
          },
          "is_main": true,
          "right_censored": {
            "D": false,
            "E": false,
            "J": true,
            "K": true
          },
          "run_key": "large-seed20260912",
          "scale": "large"
        },
        {
          "events": {
            "D": 25165824,
            "E": 25165824,
            "J": null,
            "K": null
          },
          "final_gates": {
            "gate_d": true,
            "gate_e": true,
            "gate_j": false,
            "gate_k": false
          },
          "is_main": true,
          "right_censored": {
            "D": false,
            "E": false,
            "J": true,
            "K": true
          },
          "run_key": "medium-seed20260910",
          "scale": "medium"
        },
        {
          "events": {
            "D": 25165824,
            "E": 25165824,
            "J": null,
            "K": null
          },
          "final_gates": {
            "gate_d": true,
            "gate_e": true,
            "gate_j": false,
            "gate_k": false
          },
          "is_main": true,
          "right_censored": {
            "D": false,
            "E": false,
            "J": true,
            "K": true
          },
          "run_key": "medium-seed20260911",
          "scale": "medium"
        },
        {
          "events": {
            "D": 16777216,
            "E": 16777216,
            "J": null,
            "K": null
          },
          "final_gates": {
            "gate_d": true,
            "gate_e": true,
            "gate_j": false,
            "gate_k": false
          },
          "is_main": true,
          "right_censored": {
            "D": false,
            "E": false,
            "J": true,
            "K": true
          },
          "run_key": "medium-seed20260912",
          "scale": "medium"
        },
        {
          "events": {
            "D": null,
            "E": null,
            "J": null,
            "K": null
          },
          "final_gates": {
            "gate_d": false,
            "gate_e": false,
            "gate_j": false,
            "gate_k": false
          },
          "is_main": false,
          "right_censored": {
            "D": true,
            "E": true,
            "J": true,
            "K": true
          },
          "run_key": "small-seed20260910",
          "scale": "small"
        },
        {
          "events": {
            "D": null,
            "E": null,
            "J": null,
            "K": null
          },
          "final_gates": {
            "gate_d": false,
            "gate_e": false,
            "gate_j": false,
            "gate_k": false
          },
          "is_main": false,
          "right_censored": {
            "D": true,
            "E": true,
            "J": true,
            "K": true
          },
          "run_key": "small-seed20260911",
          "scale": "small"
        },
        {
          "events": {
            "D": null,
            "E": null,
            "J": null,
            "K": null
          },
          "final_gates": {
            "gate_d": false,
            "gate_e": false,
            "gate_j": false,
            "gate_k": false
          },
          "is_main": false,
          "right_censored": {
            "D": true,
            "E": true,
            "J": true,
            "K": true
          },
          "run_key": "small-seed20260912",
          "scale": "small"
        }
      ]
    },
    "result_metadata": {
      "completed_at": "2026-08-09T08:13:40.237909+00:00",
      "config_sha256": "d1dbf4c95830750f8217c223c9b2147402715786d7435b4e06bd873e02000cdd",
      "device": "NVIDIA GeForce RTX 5090",
      "evaluation_suite_sha256": "3e23a83f86cd276b5976ab74090d38250d60544e653c27fa9718f4f44575a699",
      "experiment_id": "phase4b-stage-ordering",
      "git_commit": "dd8f4eceb6f6646d043d643de088d462492dee8a",
      "selected_microbatches": {
        "large": 4096,
        "medium": 8192,
        "small": 16384
      }
    },
    "root": "${PROJECT_ROOT}/results/phase4b-stage-ordering-20260809T044547Z-dd8f4eceb6f6",
    "scientific_decision": {
      "claim_boundary": "D is endpoint-order discriminability, not operator commutativity; persistent separation is not proof of strict temporal precedence.",
      "construct_boundary": "K extrapolates to held-out source states, while the canonical B chart and centroids are calibrated using all states.",
      "main_events": {
        "large-seed20260910": {
          "D": 16777216,
          "E": 16777216,
          "J": null,
          "K": null
        },
        "large-seed20260911": {
          "D": 25165824,
          "E": 25165824,
          "J": null,
          "K": null
        },
        "large-seed20260912": {
          "D": 16777216,
          "E": 16777216,
          "J": null,
          "K": null
        },
        "medium-seed20260910": {
          "D": 25165824,
          "E": 25165824,
          "J": null,
          "K": null
        },
        "medium-seed20260911": {
          "D": 25165824,
          "E": 25165824,
          "J": null,
          "K": null
        },
        "medium-seed20260912": {
          "D": 16777216,
          "E": 16777216,
          "J": null,
          "K": null
        }
      },
      "p1_interpretation": "not testable because J/K events are right-censored",
      "p1_passed": false,
      "p1_testable": false,
      "p2_budget_limited_persistent_separation": true,
      "p2_run_keys": [
        "large-seed20260910",
        "large-seed20260911",
        "large-seed20260912",
        "medium-seed20260910",
        "medium-seed20260911",
        "medium-seed20260912"
      ]
    }
  },
  "passed": false,
  "reproduction": {
    "checks": [
      {
        "detail": {
          "checked_bytes": 975989100,
          "entry_count": 52,
          "failures": [],
          "manifest_sha256": "4c39ef4ff35e8710ad77247f75a6a847821d9678fd4ada140141824065d36f33",
          "passed": true
        },
        "name": "manifest hashes and file set",
        "passed": true
      },
      {
        "detail": [
          "medium-seed20260910"
        ],
        "name": "fixed reproduction run selection",
        "passed": true
      },
      {
        "detail": {
          "config_sha256": {
            "official": "d1dbf4c95830750f8217c223c9b2147402715786d7435b4e06bd873e02000cdd",
            "reproduction": "d1dbf4c95830750f8217c223c9b2147402715786d7435b4e06bd873e02000cdd"
          },
          "evaluation_suite_sha256": {
            "official": "3e23a83f86cd276b5976ab74090d38250d60544e653c27fa9718f4f44575a699",
            "reproduction": "3e23a83f86cd276b5976ab74090d38250d60544e653c27fa9718f4f44575a699"
          },
          "git_commit": {
            "official": "dd8f4eceb6f6646d043d643de088d462492dee8a",
            "reproduction": "dd8f4eceb6f6646d043d643de088d462492dee8a"
          },
          "preregistration_commit": {
            "official": "c040ae6",
            "reproduction": "c040ae6"
          }
        },
        "name": "frozen code/config/evaluation contract",
        "passed": true
      },
      {
        "detail": {
          "checkpoint_count": 18,
          "examples": [
            0,
            16384,
            32768,
            65536,
            131072,
            262144,
            524288,
            1048576,
            1572864,
            2097152,
            3145728,
            4194304,
            6291456,
            8388608,
            12582912,
            16777216,
            25165824,
            33554432
          ]
        },
        "name": "18 frozen reproduction checkpoints",
        "passed": true
      },
      {
        "detail": {
          "maximum_difference_metric": "k_two_step_decode",
          "maximum_symmetric_relative_difference": 0.07281644972646675,
          "metric_count": 20
        },
        "name": "20 preregistered final metrics differ by less than 5%",
        "passed": false
      },
      {
        "detail": {
          "gate_d": {
            "official": true,
            "reproduction": true
          },
          "gate_e": {
            "official": true,
            "reproduction": true
          },
          "gate_j": {
            "official": false,
            "reproduction": false
          },
          "gate_k": {
            "official": false,
            "reproduction": false
          }
        },
        "name": "final E/D/J/K gates agree",
        "passed": true
      },
      {
        "detail": null,
        "name": "reproduction completion markers",
        "passed": true
      }
    ],
    "failed_metrics": [
      "k_two_step_decode"
    ],
    "gate_comparison": {
      "gate_d": {
        "official": true,
        "reproduction": true
      },
      "gate_e": {
        "official": true,
        "reproduction": true
      },
      "gate_j": {
        "official": false,
        "reproduction": false
      },
      "gate_k": {
        "official": false,
        "reproduction": false
      }
    },
    "manifest": {
      "checked_bytes": 975989100,
      "entry_count": 52,
      "failures": [],
      "manifest_sha256": "4c39ef4ff35e8710ad77247f75a6a847821d9678fd4ada140141824065d36f33",
      "passed": true
    },
    "metric_differences": {
      "b_behavior_accuracy": {
        "official": 1.0,
        "passed": true,
        "reproduction": 1.0,
        "symmetric_relative_difference": 0.0
      },
      "b_within_decode": {
        "official": 1.0,
        "passed": true,
        "reproduction": 1.0,
        "symmetric_relative_difference": 0.0
      },
      "d_head_auc": {
        "official": 1.0,
        "passed": true,
        "reproduction": 1.0,
        "symmetric_relative_difference": 0.0
      },
      "d_head_semantic_margin": {
        "official": 0.5898533788209122,
        "passed": true,
        "reproduction": 0.5860247097245685,
        "symmetric_relative_difference": 0.00649088270715161
      },
      "d_js_auc": {
        "official": 1.0,
        "passed": true,
        "reproduction": 1.0,
        "symmetric_relative_difference": 0.0
      },
      "d_js_semantic_margin": {
        "official": 0.9698184235796172,
        "passed": true,
        "reproduction": 0.9689566073275322,
        "symmetric_relative_difference": 0.0008886367088223129
      },
      "j_p1_decode": {
        "official": 1.0,
        "passed": true,
        "reproduction": 0.9997933884297521,
        "symmetric_relative_difference": 0.00020661157024792765
      },
      "j_p1_nrmse": {
        "official": 0.501494836899637,
        "passed": true,
        "reproduction": 0.503840011819549,
        "symmetric_relative_difference": 0.00465460238348807
      },
      "j_p2_decode": {
        "official": 0.9981404958677685,
        "passed": true,
        "reproduction": 0.9977961432506887,
        "symmetric_relative_difference": 0.00034499413509969293
      },
      "j_p2_nrmse": {
        "official": 0.5791196297609181,
        "passed": true,
        "reproduction": 0.5812214221522427,
        "symmetric_relative_difference": 0.003616164702845451
      },
      "k_inverse_decode": {
        "official": 0.7177685950413223,
        "passed": true,
        "reproduction": 0.7183884297520661,
        "symmetric_relative_difference": 0.0008628127696289645
      },
      "k_inverse_nrmse": {
        "official": 0.7869471421394844,
        "passed": true,
        "reproduction": 0.7891816942034927,
        "symmetric_relative_difference": 0.002831479848583727
      },
      "k_one_step_decode": {
        "official": 0.10289256198347108,
        "passed": true,
        "reproduction": 0.10495867768595041,
        "symmetric_relative_difference": 0.019685039370078674
      },
      "k_one_step_nrmse": {
        "official": 1.0599628284894225,
        "passed": true,
        "reproduction": 1.0673241569734528,
        "symmetric_relative_difference": 0.00689699416614391
      },
      "k_two_step_decode": {
        "official": 0.12169421487603306,
        "passed": false,
        "reproduction": 0.11283287419651056,
        "symmetric_relative_difference": 0.07281644972646675
      },
      "k_two_step_nrmse": {
        "official": 1.0135219338665495,
        "passed": true,
        "reproduction": 1.016835746872928,
        "symmetric_relative_difference": 0.0032589462128662593
      },
      "p1_behavior_accuracy": {
        "official": 1.0,
        "passed": true,
        "reproduction": 1.0,
        "symmetric_relative_difference": 0.0
      },
      "p1_within_decode": {
        "official": 1.0,
        "passed": true,
        "reproduction": 1.0,
        "symmetric_relative_difference": 0.0
      },
      "p2_behavior_accuracy": {
        "official": 0.9985307621671258,
        "passed": true,
        "reproduction": 0.9982782369146006,
        "symmetric_relative_difference": 0.00025289681809813417
      },
      "p2_within_decode": {
        "official": 0.9981404958677685,
        "passed": true,
        "reproduction": 0.9976813590449954,
        "symmetric_relative_difference": 0.0004599921801328497
      }
    },
    "passed": false,
    "root": "${PROJECT_ROOT}/results/phase4b-stage-ordering-20260809T082200Z-dd8f4eceb6f6",
    "verdict": "PARTIALLY_REPRODUCIBLE"
  },
  "schema_version": 1
}


==> anc/reports/2026-08-09-phase4b-stage-ordering.md <==
# Phase 4b 判别信号—共享图表—绝对闭合阶段实验报告

## Material Passport

- Origin Skill: academic-research-suite / experiment-agent
- Origin Mode: run → validate
- Origin Date: 2026-08-09
- Verification Status: ANALYZED
- Version Label: phase4b_stage_ordering_result_v1
- Preregistration Commit: `c040ae6`
- Implementation Commit: `dd8f4ec`
- Official Run: `phase4b-stage-ordering-20260809T044547Z-dd8f4eceb6f6`
- Cross-hardware Reproduction: `phase4b-stage-ordering-20260809T082200Z-dd8f4eceb6f6`

## 结论先行

Phase 4b 的 P1 严格阶段顺序假设**未通过，而且不可检验**。原因不是观察到反向顺序，而是 6 条 medium/large 主轨迹虽然全部稳定通过任务/表征门 `E` 和终点顺序判别门 `D`，共享刚性图表 `J` 与 held-out-state 绝对闭合 `K` 在固定预算内均未形成稳定事件。预注册的 sign test 因而有 `0` 个可用观测，不能计算或解释为时间先后阳性。

预注册的 P2 次假设得到一致的**预算内持续分离**：6/6 主轨迹均为 `D` 已稳定出现而 `J/K` 右删失。事件预算如下：

| 轨迹 | `T_E` | `T_D` | `T_J` | `T_K` |
|---|---:|---:|---:|---:|
| large / 20260910 | 16,777,216 | 16,777,216 | 右删失 | 右删失 |
| large / 20260911 | 25,165,824 | 25,165,824 | 右删失 | 右删失 |
| large / 20260912 | 16,777,216 | 16,777,216 | 右删失 | 右删失 |
| medium / 20260910 | 25,165,824 | 25,165,824 | 右删失 | 右删失 |
| medium / 20260911 | 25,165,824 | 25,165,824 | 右删失 | 右删失 |
| medium / 20260912 | 16,777,216 | 16,777,216 | 右删失 | 右删失 |

这不是“又一个笼统负结果”。本轮把至少四种性质分开了：任务行为、条件内状态身份、终点顺序判别、共享刚性几何/绝对仿射闭合。medium/large 的任务与条件内状态解码接近满分，两种 D AUROC 均为 `1.0`；但 `J` 的状态身份解码接近满分而几何 NRMSE 略高于冻结门，`K` 的 held-out-state 单步与二步解码则远低于门槛。最精确的描述是：

> 模型形成了稳定的离散状态身份与终点顺序判别信息，但没有在同一预算内形成足够刚性的动作数无关图表，也没有形成可向未见源状态外推的绝对仿射动作闭合。

跨服务器固定重跑保留了全部四门与事件模式，但 20 个冻结连续指标中只有 19 个满足 `<5%`：`k_two_step_decode` 的对称相对差异为 `7.282%`。因此复现结论必须标为 **PARTIALLY_REPRODUCIBLE**，不能写成完全可复现。该偏差发生在离 K 成功门 `0.85` 很远的失败区，不改变 P1/P2 裁决。

## 1. 实验执行与数据边界

正式矩阵保持 `Z_11²` 的 121 状态和十个真值双射动作。模型只用最终状态监督；阶段评价使用 121 状态 × 12 条平衡基础历史，repeats 0–7 仅作拟合/校准，8–11 仅作 held-out 裁决。所有稳定事件均要求相邻两个冻结检查点连续通过。

| 规模 | 角色 | 种子数 | 每轨迹预算 | 冻结检查点 | 自动 microbatch |
|---|---|---:|---:|---:|---:|
| small | 容量负对照 | 3 | 16,777,216 | 16 | 16,384 |
| medium | 主矩阵 | 3 | 33,554,432 | 18 | 8,192 |
| large | 主矩阵 | 3 | 33,554,432 | 18 | 4,096 |

正式运行完成 9 条轨迹、156 个模型—检查点观测。small 3/3 最终未过 `E`，按预注册只保留为容量负对照，不进入 P1/P2 的六轨迹分母。medium/large 6/6 最终均为 `E=True, D=True, J=False, K=False`。

## 2. 统计发现

### 2.1 E 与 D：任务成熟后终点顺序信号极强

下表为最终检查点三种子均值 ± 样本标准差。行为与 decode 为比例。

| 规模 | ID | 最弱 ID 长度 | B/P1/P2 行为 | B/P1/P2 条件内 decode |
|---|---:|---:|---:|---:|
| small | .933 ± .013 | .714 ± .058 | .959 / .840 / .683 | .908 / .794 / .644 |
| medium | .9998 ± .0003 | .9987 ± .0023 | 1.000 / .9999 / .9983 | 1.000 / .9998 / .9978 |
| large | 1.000 ± .000 | 1.000 ± .000 | 1.000 / 1.000 / .9993 | 1.000 / 1.000 / .9993 |

在 6 条主轨迹最终检查点上：

- `JS-order` 与 `head-order` AUROC 均为 `1.000`，每条轨迹 bootstrap 95% CI 下界均为 `1.000`；
- 两种固定置换检验均为 `p=1/10001≈0.000100`；
- medium 的 JS/head semantic margin 为 `.968±.003/.583±.006`，large 为 `.982±.006/.603±.032`；全部置信区间下界大于零且超过冻结效应门 `.10`。

但 `D` 的定义以 `E` 为前提，所以 6 条轨迹中 `T_D=T_E` 是门结构导致的观测并列，不表示原始 D 信号恰在该点首次产生。本报告不解释未过 `E` 的早期 D 数值，也不把 D 称为内部算子交换律；它只证明输出分布与 state-head 行空间中存在受路线控制的终点顺序判别信号。

### 2.2 J：状态身份几乎完全保留，刚性度量对齐仍失败

`J` 同时要求 decode `≥.90` 且 NRMSE `≤.50`。最终结果为：

| 规模 | P1→B decode | P1→B NRMSE | P2→B decode | P2→B NRMSE | J |
|---|---:|---:|---:|---:|---:|
| medium | .9998 ± .0004 | .510 ± .012 | .9978 ± .0005 | .590 ± .012 | 0/3 |
| large | 1.0000 ± .0000 | .512 ± .005 | .9993 ± .0007 | .578 ± .007 | 0/3 |

正控制 6/6 均为 decode `1.0`、NRMSE 约 `.013`；负控制均为 decode `0`、NRMSE `1.41–1.42`，因此不是评价管线失灵。J 的失败完全由刚性 Procrustes NRMSE 门造成，尤其 P1→B 只略高于 `.50`。这意味着结论对“共享图表”采用的**等距/刚性**定义敏感：分类意义上的状态身份已经共享，但欧氏几何没有达到冻结精度。

动作特定诊断没有明显改善：medium 的 P1/P2 action-specific decode 为 `.9999/.9978`，large 为 `1.000/.9992`，与动作无关对齐基本相同。因此当前数据不支持把失败简单归因于动作 ID 索引化；更符合“状态身份可对应，但几何存在非刚性变形”的诊断。因为没有冻结的 action-specific NRMSE 主门，这一解释仍是诊断，不是新阳性假设。

### 2.3 K：held-out-state 绝对仿射闭合远未形成

| 规模 | 单步 decode / NRMSE | 二步 decode / NRMSE | inverse decode / NRMSE | K |
|---|---:|---:|---:|---:|
| medium | .106 ± .008 / 1.059 ± .006 | .112 ± .008 / 1.012 ± .003 | .680 ± .033 / .786 ± .005 | 0/3 |
| large | .245 ± .017 / .982 ± .006 | .201 ± .013 / .968 ± .003 | .814 ± .024 / .734 ± .008 | 0/3 |
| 冻结门 | ≥.90 / ≤.50 | ≥.85 / ≤.60 | ≥.90 / ≤.50 | — |

K 的失败不是边界抖动。单步与二步 decode 距门槛很远，NRMSE 也明显超过门。更值得注意的是，任务接近满分时 K 并未同步改善：在最后阶段，medium/large 的 held-out-state 单步和二步表现总体下降，而条件内状态 decode 继续上升。这说明“知道当前离散状态”不自动推出“在冻结线性坐标中存在可外推的绝对动作映射”。

构念边界必须保留：K 的 ridge-affine 映射确实不见测试折的源状态，但 canonical B 图表与状态中心由全部校准状态建立。因此 K 是 held-out **映射源状态**外推，不是整个表征坐标系对该状态完全不可见。

### 2.4 P1、P2 与 P3 裁决

| 命题 | 冻结条件 | 结果 | 裁决 |
|---|---|---|---|
| P1 阶段顺序 | 6/6 最终 E，且 D/J/K 事件均被观察；两个 exact sign test 均通过 | J/K 12/12 主事件右删失，sign test 观测数为 0 | **NOT TESTABLE / FAIL** |
| P2 预算内持续分离 | D 稳定，而 J 或 K 在预算内不稳定 | 6/6 均为 D 稳定、J/K 右删失 | **DESCRIPTIVE POSITIVE** |
| P3 坐标漂移/信息丢失 | 条件内 decode 高、全局刚性对齐失败 | 6/6 条件内与对齐后 decode 近满分，但 NRMSE 失败 | **支持非刚性图表变化诊断** |

P2 只说明冻结预算内的持续分离。J 的 NRMSE 随训练下降且最终接近门槛，因此不能据此声称 J 永远不会出现；K 的失败则更大、更稳定。任何“D 严格先于 J/K”的表述都会越过右删失边界。

## 3. 跨硬件固定复现

固定重跑使用新服务器上的 RTX 5090、同一 commit/config/evaluation suite、同一 `medium/seed=20260910` 与 microbatch 8,192。18/18 检查点、810 个动作对行、根目录与子运行 `SUCCESS`、退出码和 manifest 均完整。正式与重跑事件均为 `E=D=25,165,824`、`J/K` 右删失，最终四门完全一致。

冻结的 20 指标比较如下：

| 指标 | 正式 | 重跑 | 对称相对差异 | 判定 |
|---|---:|---:|---:|---:|
| `b_behavior_accuracy` | 1.000000 | 1.000000 | 0.000% | PASS |
| `p1_behavior_accuracy` | 1.000000 | 1.000000 | 0.000% | PASS |
| `p2_behavior_accuracy` | 0.998531 | 0.998278 | 0.025% | PASS |
| `b_within_decode` | 1.000000 | 1.000000 | 0.000% | PASS |
| `p1_within_decode` | 1.000000 | 1.000000 | 0.000% | PASS |
| `p2_within_decode` | 0.998140 | 0.997681 | 0.046% | PASS |
| `d_js_auc` | 1.000000 | 1.000000 | 0.000% | PASS |
| `d_head_auc` | 1.000000 | 1.000000 | 0.000% | PASS |
| `d_js_semantic_margin` | 0.969818 | 0.968957 | 0.089% | PASS |
| `d_head_semantic_margin` | 0.589853 | 0.586025 | 0.649% | PASS |
| `j_p1_decode` | 1.000000 | 0.999793 | 0.021% | PASS |
| `j_p1_nrmse` | 0.501495 | 0.503840 | 0.465% | PASS |
| `j_p2_decode` | 0.998140 | 0.997796 | 0.034% | PASS |
| `j_p2_nrmse` | 0.579120 | 0.581221 | 0.362% | PASS |
| `k_one_step_decode` | 0.102893 | 0.104959 | 1.969% | PASS |
| `k_one_step_nrmse` | 1.059963 | 1.067324 | 0.690% | PASS |
| `k_two_step_decode` | 0.121694 | 0.112833 | 7.282% | **FAIL** |
| `k_two_step_nrmse` | 1.013522 | 1.016836 | 0.326% | PASS |
| `k_inverse_decode` | 0.717769 | 0.718388 | 0.086% | PASS |
| `k_inverse_nrmse` | 0.786947 | 0.789182 | 0.283% | PASS |

因此严格 verdict 为 **PARTIALLY_REPRODUCIBLE**。失败项的绝对差为 `.008861`，两次都处于明显失败区；它降低精确数值复现等级，但不使任何门翻转。不得通过追加第三次重跑挑选一次 `<5%` 的结果，也不得把环境敏感实验的默认 10% 容差事后替换预注册的 5%。

## 4. 完整性与资源审计

独立审计程序不导入实验的门/事件实现，而是从冻结阈值重新计算：

- 正式运行 368 个 manifest 条目、12,804,848,912 bytes 全部通过文件集合、大小与 SHA256；
- 9/9 轨迹、156/156 checkpoint 权重、156/156 diagnostic NPZ、7,020/7,020 action-pair 行完整；
- 每条 small 严格 16 个冻结点，medium/large 严格 18 个冻结点；根/子结果、权重哈希和 CSV 逐项交叉一致；
- 从 `stage_gate_metrics.csv` 独立重算 156 个 E/D/J/K 门、稳定事件、右删失、主矩阵和 P1/P2 裁决，与保存结果完全一致；
- 重跑 52 个 manifest 条目、975,989,100 bytes 全部通过，未发现 Traceback、OOM、compiler fallback 或重编译上限错误。

正式运行约 3 小时 28 分：

- 全周期 GPU 平均/中位利用率 `67.61%/98%`；训练活跃采样的平均利用率 `97.13%`，其中 `97.01%` 达到 `≥90%`；
- 平均/峰值显存 `22,228/24,445 MiB`，平均/峰值功耗 `407.0/577.5 W`；
- 重跑的训练活跃采样平均利用率 `95.92%`，峰值功耗 `576.7 W`。

全周期均值低于训练段，是因为每个冻结点必须做 CPU float64 SVD、Procrustes、三折 ridge、10,000 次 bootstrap/置换和文件保存；这些阶段会暂时释放 GPU 计算单元。并发第二个训练会竞争显存并改变预注册轨迹，所以没有为了表面利用率这样做。下一阶段可把“连续 GPU 训练并冻结权重”和“离线诊断”拆成两个可核验阶段，再在不改变指标的前提下并行 CPU 诊断。

## 5. 警告与 11/11 统计谬误扫描

### 主要警告

| 类型 | 细节 | 影响 |
|---|---|---|
| 右删失 | J/K 事件未观察，不能比较 `T_D<T_J/K` | P1 不可检验，不是时间顺序阳性 |
| 门结构并列 | D 以 E 为前提，观测到的 `T_D=T_E` 是结构性下界 | 不解释 D 的原始首次出现时间 |
| 阈值敏感 | J decode 近满分，失败仅由 NRMSE 略高于 `.50` | P2 对 J 的“持续分离”弱于对 K 的证据 |
| 重复测量 | 18 个 checkpoint 不是独立样本 | 轨迹才是独立单位；本轮未把 checkpoint 当 n=18 |
| 精确复现未满 | 1/20 连续指标超过 5% | 复现等级降为 PARTIALLY_REPRODUCIBLE |

### Fallacy Scan

覆盖率：**11/11**。

| # | 谬误 | 严重度 | 本轮处理 |
|---:|---|---|---|
| 1 | Simpson's paradox | NOTE | medium 与 large 的 E/D/J/K 模式同向；small 单独披露且不混入主分母，没有聚合方向反转。 |
| 2 | Ecological fallacy | **CAUTION** | 证据只来自一个 `Z_11²` 世界和 25M/85M decoder；不得外推到所有世界或自然语言模型。 |
| 3 | Berkson's paradox | **CAUTION** | medium/large 是依据前一阶段已知任务成功容量预先选择的条件样本；结论明确限定为“已学会任务的容量区间”。 |
| 4 | Collider bias | **CAUTION** | E 同时约束行为与条件内表征，且 D/J/K 均以 E 为前提；这会把 D 事件左截断到 E，故不作原始时间因果解释。 |
| 5 | Base-rate neglect | CONTROLLED | 明报 121 类机会水平与 21/24 交换标签分布；D 用 AUROC、分层 bootstrap 与置换，而非未校准准确率。 |
| 6 | Regression to mean | CONTROLLED | 未按极端结果选 checkpoint、早停或换种子；全部冻结点与三种子均保留。 |
| 7 | Survivorship bias | CONTROLLED | 9/9 轨迹、156/156 点完整；small 失败与复现超阈值指标均未删除。 |
| 8 | Look-elsewhere effect | CONTROLLED | E/D/J/K、阈值、18 个点、两项 P1 检验和 20 个复现指标均在看结果前冻结。 |
| 9 | Garden of forking paths | CONTROLLED | 预注册 commit `c040ae6` 先于训练；没有因 J 接近门或复现 7.282% 而改阈值、预算或指标族。 |
| 10 | Correlation ≠ causation | **CAUTION** | D 出现与 J/K 缺失是同一训练过程中的共现，不证明 D 导致几何或闭合失败。 |
| 11 | Reverse causality | **CAUTION** | 任务成熟、表征分化和几何变形可能共同驱动各指标；当前设计不能确定机制方向。 |

P1 原计划的两个 exact sign test已做 Bonferroni 设计，但 testability gate 失败后没有任何合法 sign-test 观测，因此不报告伪 p 值。P2 是 6/6 的预注册描述性模式，没有另外发明事后显著性检验。

## 6. 研究价值、创新边界与下一项

本轮有研究价值，但创新性应分层表述：

1. **强证据**：在相同模型和 held-out 历史上，近满分的离散状态身份、完美终点顺序判别、刚性图表精度和 held-out-state 仿射闭合可以显著分离。
2. **新机制候选**：J 呈现“分类身份共享、度量几何不等距”，K 呈现“训练任务越成熟，线性闭合未同步成熟”。这比“模型没有算子”更精确，指向非刚性或非线性状态几何。
3. **尚未证明**：不能声称 D 严格早于 J/K，不能声称 J/K 永不出现，不能把 D 称为内部交换算子，也不能声称该模式跨世界普遍。

在专门文献审计和第二世界确认前，创新性只能写成“本设定中的候选新证据”。最有信息增益的下一项不是继续延长当前世界预算来追逐右删失，而是冻结一个非同构世界上的反证友好确认实验：`S_5` Cayley 世界有 120 个排列状态、十个换位动作，45 个动作对中 15 对交换、30 对不交换。它不是 `Z_11²` 的坐标重参数化，并且换位自逆使 K 的 inverse 子门更容易；任何 J 或 K 稳定出现都会直接否定跨世界持续分离假设。

下一项必须另立 Phase 4c 预注册，只检验跨世界 P2，不重算或挽救本轮 P1。冻结权重上的非线性/action-specific 诊断可以作为探索性机制附录，但不得进入 Phase 4c 主裁决。

## 7. 产物位置

- 冻结预注册：`reports/phase4b-stage-ordering-preregistration.md`
- 正式结果：`results/phase4b-stage-ordering-20260809T044547Z-dd8f4eceb6f6/`
- 跨硬件固定重跑：`results/phase4b-stage-ordering-20260809T082200Z-dd8f4eceb6f6/`
- 机器可读审计：`reports/2026-08-09-phase4b-postrun-audit.json`
- 独立审计程序：`scripts/audit_phase4b_stage_ordering.py`


==> anc/reports/2026-08-09-phase4c-postrun-audit.json <==
{
  "official": {
    "checks": [
      {
        "detail": {
          "checked_bytes": 12961453840,
          "entry_count": 350,
          "failures": [],
          "passed": true
        },
        "name": "atomic manifest bytes/SHA/file-set",
        "passed": true
      },
      {
        "detail": {
          "SUCCESS": "ok",
          "exit_code.txt": "0",
          "git_commit.txt": "24c37791f101618cba4f8049d18f2eb9d5438fe3"
        },
        "name": "exit/SUCCESS/commit markers",
        "passed": true
      },
      {
        "detail": {
          "ancestry": true,
          "commit": "24c37791f101618cba4f8049d18f2eb9d5438fe3"
        },
        "name": "commit/preregistration ancestry",
        "passed": true
      },
      {
        "detail": {
          "appended_truth": true,
          "behavior_distributions": true,
          "behavior_truth": true,
          "commuting_pairs": 15,
          "folds": true,
          "loop_controls": true,
          "passed": true,
          "path_truth": true,
          "route_controls": true,
          "transition_table": true
        },
        "name": "S5 suite transition/path/fold/route truth",
        "passed": true
      },
      {
        "detail": {
          "config": "90abfaeea3135f45bdd29a23935a27465cae1ebb0c07463c119b94c832804805",
          "suite": "44e19b9e1f3ed8d505a40a13a38bc765cf3b61c4cf156b752bf7a5ec18330ffa"
        },
        "name": "persisted config/suite hashes",
        "passed": true
      },
      {
        "detail": {
          "persisted_config": "90abfaeea3135f45bdd29a23935a27465cae1ebb0c07463c119b94c832804805",
          "repository_config": "90abfaeea3135f45bdd29a23935a27465cae1ebb0c07463c119b94c832804805"
        },
        "name": "persisted config matches frozen repository config",
        "passed": true
      },
      {
        "detail": {
          "persisted": {
            "large": 4096,
            "medium": 8192,
            "small": 16384
          },
          "selected": {
            "large": 4096,
            "medium": 8192,
            "small": 16384
          }
        },
        "name": "throughput-selected frozen microbatches",
        "passed": true
      },
      {
        "detail": [
          "large-seed20261001",
          "large-seed20261002",
          "large-seed20261003",
          "medium-seed20261001",
          "medium-seed20261002",
          "medium-seed20261003",
          "small-seed20261001",
          "small-seed20261002",
          "small-seed20261003"
        ],
        "name": "frozen nine-run matrix",
        "passed": true
      },
      {
        "detail": {
          "count": 18,
          "declared": [
            0,
            16384,
            32768,
            65536,
            131072,
            262144,
            524288,
            1048576,
            1572864,
            2097152,
            3145728,
            4194304,
            6291456,
            8388608,
            12582912,
            16777216,
            25165824,
            33554432
          ],
          "expected": [
            0,
            16384,
            32768,
            65536,
            131072,
            262144,
            524288,
            1048576,
            1572864,
            2097152,
            3145728,
            4194304,
            6291456,
            8388608,
            12582912,
            16777216,
            25165824,
            33554432
          ]
        },
        "name": "large-seed20261001: success/checkpoints",
        "passed": true
      },
      {
        "detail": "results/phase4c-s5-20260809T093428Z-24c37791f101/large-seed20261001/result.json",
        "name": "large-seed20261001: root/sub-result identity",
        "passed": true
      },
      {
        "detail": {
          "commuting": 270,
          "rows": 810
        },
        "name": "large-seed20261001: 45 pairs and 15/30 truth per checkpoint",
        "passed": true
      },
      {
        "detail": [],
        "name": "large-seed20261001: weight/diagnostic hashes",
        "passed": true
      },
      {
        "detail": {
          "count": 18,
          "declared": [
            0,
            16384,
            32768,
            65536,
            131072,
            262144,
            524288,
            1048576,
            1572864,
            2097152,
            3145728,
            4194304,
            6291456,
            8388608,
            12582912,
            16777216,
            25165824,
            33554432
          ],
          "expected": [
            0,
            16384,
            32768,
            65536,
            131072,
            262144,
            524288,
            1048576,
            1572864,
            2097152,
            3145728,
            4194304,
            6291456,
            8388608,
            12582912,
            16777216,
            25165824,
            33554432
          ]
        },
        "name": "large-seed20261002: success/checkpoints",
        "passed": true
      },
      {
        "detail": "results/phase4c-s5-20260809T093428Z-24c37791f101/large-seed20261002/result.json",
        "name": "large-seed20261002: root/sub-result identity",
        "passed": true
      },
      {
        "detail": {
          "commuting": 270,
          "rows": 810
        },
        "name": "large-seed20261002: 45 pairs and 15/30 truth per checkpoint",
        "passed": true
      },
      {
        "detail": [],
        "name": "large-seed20261002: weight/diagnostic hashes",
        "passed": true
      },
      {
        "detail": {
          "count": 18,
          "declared": [
            0,
            16384,
            32768,
            65536,
            131072,
            262144,
            524288,
            1048576,
            1572864,
            2097152,
            3145728,
            4194304,
            6291456,
            8388608,
            12582912,
            16777216,
            25165824,
            33554432
          ],
          "expected": [
            0,
            16384,
            32768,
            65536,
            131072,
            262144,
            524288,
            1048576,
            1572864,
            2097152,
            3145728,
            4194304,
            6291456,
            8388608,
            12582912,
            16777216,
            25165824,
            33554432
          ]
        },
        "name": "large-seed20261003: success/checkpoints",
        "passed": true
      },
      {
        "detail": "results/phase4c-s5-20260809T093428Z-24c37791f101/large-seed20261003/result.json",
        "name": "large-seed20261003: root/sub-result identity",
        "passed": true
      },
      {
        "detail": {
          "commuting": 270,
          "rows": 810
        },
        "name": "large-seed20261003: 45 pairs and 15/30 truth per checkpoint",
        "passed": true
      },
      {
        "detail": [],
        "name": "large-seed20261003: weight/diagnostic hashes",
        "passed": true
      },
      {
        "detail": {
          "count": 18,
          "declared": [
            0,
            16384,
            32768,
            65536,
            131072,
            262144,
            524288,
            1048576,
            1572864,
            2097152,
            3145728,
            4194304,
            6291456,
            8388608,
            12582912,
            16777216,
            25165824,
            33554432
          ],
          "expected": [
            0,
            16384,
            32768,
            65536,
            131072,
            262144,
            524288,
            1048576,
            1572864,
            2097152,
            3145728,
            4194304,
            6291456,
            8388608,
            12582912,
            16777216,
            25165824,
            33554432
          ]
        },
        "name": "medium-seed20261001: success/checkpoints",
        "passed": true
      },
      {
        "detail": "results/phase4c-s5-20260809T093428Z-24c37791f101/medium-seed20261001/result.json",
        "name": "medium-seed20261001: root/sub-result identity",
        "passed": true
      },
      {
        "detail": {
          "commuting": 270,
          "rows": 810
        },
        "name": "medium-seed20261001: 45 pairs and 15/30 truth per checkpoint",
        "passed": true
      },
      {
        "detail": [],
        "name": "medium-seed20261001: weight/diagnostic hashes",
        "passed": true
      },
      {
        "detail": {
          "count": 18,
          "declared": [
            0,
            16384,
            32768,
            65536,
            131072,
            262144,
            524288,
            1048576,
            1572864,
            2097152,
            3145728,
            4194304,
            6291456,
            8388608,
            12582912,
            16777216,
            25165824,
            33554432
          ],
          "expected": [
            0,
            16384,
            32768,
            65536,
            131072,
            262144,
            524288,
            1048576,
            1572864,
            2097152,
            3145728,
            4194304,
            6291456,
            8388608,
            12582912,
            16777216,
            25165824,
            33554432
          ]
        },
        "name": "medium-seed20261002: success/checkpoints",
        "passed": true
      },
      {
        "detail": "results/phase4c-s5-20260809T093428Z-24c37791f101/medium-seed20261002/result.json",
        "name": "medium-seed20261002: root/sub-result identity",
        "passed": true
      },
      {
        "detail": {
          "commuting": 270,
          "rows": 810
        },
        "name": "medium-seed20261002: 45 pairs and 15/30 truth per checkpoint",
        "passed": true
      },
      {
        "detail": [],
        "name": "medium-seed20261002: weight/diagnostic hashes",
        "passed": true
      },
      {
        "detail": {
          "count": 18,
          "declared": [
            0,
            16384,
            32768,
            65536,
            131072,
            262144,
            524288,
            1048576,
            1572864,
            2097152,
            3145728,
            4194304,
            6291456,
            8388608,
            12582912,
            16777216,
            25165824,
            33554432
          ],
          "expected": [
            0,
            16384,
            32768,
            65536,
            131072,
            262144,
            524288,
            1048576,
            1572864,
            2097152,
            3145728,
            4194304,
            6291456,
            8388608,
            12582912,
            16777216,
            25165824,
            33554432
          ]
        },
        "name": "medium-seed20261003: success/checkpoints",
        "passed": true
      },
      {
        "detail": "results/phase4c-s5-20260809T093428Z-24c37791f101/medium-seed20261003/result.json",
        "name": "medium-seed20261003: root/sub-result identity",
        "passed": true
      },
      {
        "detail": {
          "commuting": 270,
          "rows": 810
        },
        "name": "medium-seed20261003: 45 pairs and 15/30 truth per checkpoint",
        "passed": true
      },
      {
        "detail": [],
        "name": "medium-seed20261003: weight/diagnostic hashes",
        "passed": true
      },
      {
        "detail": {
          "count": 16,
          "declared": [
            0,
            16384,
            32768,
            65536,
            131072,
            262144,
            524288,
            1048576,
            1572864,
            2097152,
            3145728,
            4194304,
            6291456,
            8388608,
            12582912,
            16777216
          ],
          "expected": [
            0,
            16384,
            32768,
            65536,
            131072,
            262144,
            524288,
            1048576,
            1572864,
            2097152,
            3145728,
            4194304,
            6291456,
            8388608,
            12582912,
            16777216
          ]
        },
        "name": "small-seed20261001: success/checkpoints",
        "passed": true
      },
      {
        "detail": "results/phase4c-s5-20260809T093428Z-24c37791f101/small-seed20261001/result.json",
        "name": "small-seed20261001: root/sub-result identity",
        "passed": true
      },
      {
        "detail": {
          "commuting": 240,
          "rows": 720
        },
        "name": "small-seed20261001: 45 pairs and 15/30 truth per checkpoint",
        "passed": true
      },
      {
        "detail": [],
        "name": "small-seed20261001: weight/diagnostic hashes",
        "passed": true
      },
      {
        "detail": {
          "count": 16,
          "declared": [
            0,
            16384,
            32768,
            65536,
            131072,
            262144,
            524288,
            1048576,
            1572864,
            2097152,
            3145728,
            4194304,
            6291456,
            8388608,
            12582912,
            16777216
          ],
          "expected": [
            0,
            16384,
            32768,
            65536,
            131072,
            262144,
            524288,
            1048576,
            1572864,
            2097152,
            3145728,
            4194304,
            6291456,
            8388608,
            12582912,
            16777216
          ]
        },
        "name": "small-seed20261002: success/checkpoints",
        "passed": true
      },
      {
        "detail": "results/phase4c-s5-20260809T093428Z-24c37791f101/small-seed20261002/result.json",
        "name": "small-seed20261002: root/sub-result identity",
        "passed": true
      },
      {
        "detail": {
          "commuting": 240,
          "rows": 720
        },
        "name": "small-seed20261002: 45 pairs and 15/30 truth per checkpoint",
        "passed": true
      },
      {
        "detail": [],
        "name": "small-seed20261002: weight/diagnostic hashes",
        "passed": true
      },
      {
        "detail": {
          "count": 16,
          "declared": [
            0,
            16384,
            32768,
            65536,
            131072,
            262144,
            524288,
            1048576,
            1572864,
            2097152,
            3145728,
            4194304,
            6291456,
            8388608,
            12582912,
            16777216
          ],
          "expected": [
            0,
            16384,
            32768,
            65536,
            131072,
            262144,
            524288,
            1048576,
            1572864,
            2097152,
            3145728,
            4194304,
            6291456,
            8388608,
            12582912,
            16777216
          ]
        },
        "name": "small-seed20261003: success/checkpoints",
        "passed": true
      },
      {
        "detail": "results/phase4c-s5-20260809T093428Z-24c37791f101/small-seed20261003/result.json",
        "name": "small-seed20261003: root/sub-result identity",
        "passed": true
      },
      {
        "detail": {
          "commuting": 240,
          "rows": 720
        },
        "name": "small-seed20261003: 45 pairs and 15/30 truth per checkpoint",
        "passed": true
      },
      {
        "detail": [],
        "name": "small-seed20261003: weight/diagnostic hashes",
        "passed": true
      },
      {
        "detail": {
          "pairs": 7020,
          "stage_rows": 156
        },
        "name": "aggregate checkpoint/pair counts",
        "passed": true
      },
      {
        "detail": {
          "gate_mismatches": [],
          "runs_match": true,
          "scalar_match": {
            "c1_passed": true,
            "c1_testability": true,
            "checkpoint_matrix_complete": true,
            "expected_all_run_keys": true,
            "expected_primary_run_keys": true,
            "full_matrix_complete": true,
            "main_matrix_complete": true,
            "observed_all_run_keys": true,
            "observed_primary_run_keys": true,
            "pair_matrix_complete": true,
            "pair_row_count": true,
            "small_excluded_run_keys": true
          }
        },
        "name": "independent E/D/J/K events/right-censoring/C1",
        "passed": true
      }
    ],
    "manifest": {
      "checked_bytes": 12961453840,
      "entry_count": 350,
      "failures": [],
      "passed": true
    },
    "passed": true,
    "recomputed_c1": {
      "c1_passed": false,
      "c1_testability": true,
      "checkpoint_matrix_complete": true,
      "expected_all_run_keys": [
        "large-seed20261001",
        "large-seed20261002",
        "large-seed20261003",
        "medium-seed20261001",
        "medium-seed20261002",
        "medium-seed20261003",
        "small-seed20261001",
        "small-seed20261002",
        "small-seed20261003"
      ],
      "expected_primary_run_keys": [
        "large-seed20261001",
        "large-seed20261002",
        "large-seed20261003",
        "medium-seed20261001",
        "medium-seed20261002",
        "medium-seed20261003"
      ],
      "full_matrix_complete": true,
      "gate_mismatches": [],
      "main_matrix_complete": true,
      "observed_all_run_keys": [
        "large-seed20261001",
        "large-seed20261002",
        "large-seed20261003",
        "medium-seed20261001",
        "medium-seed20261002",
        "medium-seed20261003",
        "small-seed20261001",
        "small-seed20261002",
        "small-seed20261003"
      ],
      "observed_primary_run_keys": [
        "large-seed20261001",
        "large-seed20261002",
        "large-seed20261003",
        "medium-seed20261001",
        "medium-seed20261002",
        "medium-seed20261003"
      ],
      "pair_matrix_complete": true,
      "pair_row_count": 7020,
      "runs": [
        {
          "checkpoint_count": 18,
          "checkpoint_schedule_complete": true,
          "events": {
            "D": 8388608,
            "E": 8388608,
            "J": 25165824,
            "K": null
          },
          "expected_checkpoints": [
            0,
            16384,
            32768,
            65536,
            131072,
            262144,
            524288,
            1048576,
            1572864,
            2097152,
            3145728,
            4194304,
            6291456,
            8388608,
            12582912,
            16777216,
            25165824,
            33554432
          ],
          "final_at_budget": true,
          "final_budget": 33554432,
          "final_gate_e": true,
          "final_gates": {
            "D": true,
            "E": true,
            "J": true,
            "K": false
          },
          "is_primary": true,
          "observed_checkpoints": [
            0,
            16384,
            32768,
            65536,
            131072,
            262144,
            524288,
            1048576,
            1572864,
            2097152,
            3145728,
            4194304,
            6291456,
            8388608,
            12582912,
            16777216,
            25165824,
            33554432
          ],
          "right_censored": {
            "D": false,
            "E": false,
            "J": false,
            "K": true
          },
          "run_key": "large-seed20261001",
          "scale": "large"
        },
        {
          "checkpoint_count": 18,
          "checkpoint_schedule_complete": true,
          "events": {
            "D": 12582912,
            "E": 12582912,
            "J": 25165824,
            "K": null
          },
          "expected_checkpoints": [
            0,
            16384,
            32768,
            65536,
            131072,
            262144,
            524288,
            1048576,
            1572864,
            2097152,
            3145728,
            4194304,
            6291456,
            8388608,
            12582912,
            16777216,
            25165824,
            33554432
          ],
          "final_at_budget": true,
          "final_budget": 33554432,
          "final_gate_e": true,
          "final_gates": {
            "D": true,
            "E": true,
            "J": true,
            "K": false
          },
          "is_primary": true,
          "observed_checkpoints": [
            0,
            16384,
            32768,
            65536,
            131072,
            262144,
            524288,
            1048576,
            1572864,
            2097152,
            3145728,
            4194304,
            6291456,
            8388608,
            12582912,
            16777216,
            25165824,
            33554432
          ],
          "right_censored": {
            "D": false,
            "E": false,
            "J": false,
            "K": true
          },
          "run_key": "large-seed20261002",
          "scale": "large"
        },
        {
          "checkpoint_count": 18,
          "checkpoint_schedule_complete": true,
          "events": {
            "D": 12582912,
            "E": 12582912,
            "J": 25165824,
            "K": null
          },
          "expected_checkpoints": [
            0,
            16384,
            32768,
            65536,
            131072,
            262144,
            524288,
            1048576,
            1572864,
            2097152,
            3145728,
            4194304,
            6291456,
            8388608,
            12582912,
            16777216,
            25165824,
            33554432
          ],
          "final_at_budget": true,
          "final_budget": 33554432,
          "final_gate_e": true,
          "final_gates": {
            "D": true,
            "E": true,
            "J": true,
            "K": false
          },
          "is_primary": true,
          "observed_checkpoints": [
            0,
            16384,
            32768,
            65536,
            131072,
            262144,
            524288,
            1048576,
            1572864,
            2097152,
            3145728,
            4194304,
            6291456,
            8388608,
            12582912,
            16777216,
            25165824,
            33554432
          ],
          "right_censored": {
            "D": false,
            "E": false,
            "J": false,
            "K": true
          },
          "run_key": "large-seed20261003",
          "scale": "large"
        },
        {
          "checkpoint_count": 18,
          "checkpoint_schedule_complete": true,
          "events": {
            "D": 8388608,
            "E": 8388608,
            "J": 12582912,
            "K": null
          },
          "expected_checkpoints": [
            0,
            16384,
            32768,
            65536,
            131072,
            262144,
            524288,
            1048576,
            1572864,
            2097152,
            3145728,
            4194304,
            6291456,
            8388608,
            12582912,
            16777216,
            25165824,
            33554432
          ],
          "final_at_budget": true,
          "final_budget": 33554432,
          "final_gate_e": true,
          "final_gates": {
            "D": true,
            "E": true,
            "J": true,
            "K": false
          },
          "is_primary": true,
          "observed_checkpoints": [
            0,
            16384,
            32768,
            65536,
            131072,
            262144,
            524288,
            1048576,
            1572864,
            2097152,
            3145728,
            4194304,
            6291456,
            8388608,
            12582912,
            16777216,
            25165824,
            33554432
          ],
          "right_censored": {
            "D": false,
            "E": false,
            "J": false,
            "K": true
          },
          "run_key": "medium-seed20261001",
          "scale": "medium"
        },
        {
          "checkpoint_count": 18,
          "checkpoint_schedule_complete": true,
          "events": {
            "D": 6291456,
            "E": 6291456,
            "J": 12582912,
            "K": null
          },
          "expected_checkpoints": [
            0,
            16384,
            32768,
            65536,
            131072,
            262144,
            524288,
            1048576,
            1572864,
            2097152,
            3145728,
            4194304,
            6291456,
            8388608,
            12582912,
            16777216,
            25165824,
            33554432
          ],
          "final_at_budget": true,
          "final_budget": 33554432,
          "final_gate_e": true,
          "final_gates": {
            "D": true,
            "E": true,
            "J": true,
            "K": false
          },
          "is_primary": true,
          "observed_checkpoints": [
            0,
            16384,
            32768,
            65536,
            131072,
            262144,
            524288,
            1048576,
            1572864,
            2097152,
            3145728,
            4194304,
            6291456,
            8388608,
            12582912,
            16777216,
            25165824,
            33554432
          ],
          "right_censored": {
            "D": false,
            "E": false,
            "J": false,
            "K": true
          },
          "run_key": "medium-seed20261002",
          "scale": "medium"
        },
        {
          "checkpoint_count": 18,
          "checkpoint_schedule_complete": true,
          "events": {
            "D": 8388608,
            "E": 8388608,
            "J": 12582912,
            "K": null
          },
          "expected_checkpoints": [
            0,
            16384,
            32768,
            65536,
            131072,
            262144,
            524288,
            1048576,
            1572864,
            2097152,
            3145728,
            4194304,
            6291456,
            8388608,
            12582912,
            16777216,
            25165824,
            33554432
          ],
          "final_at_budget": true,
          "final_budget": 33554432,
          "final_gate_e": true,
          "final_gates": {
            "D": true,
            "E": true,
            "J": true,
            "K": false
          },
          "is_primary": true,
          "observed_checkpoints": [
            0,
            16384,
            32768,
            65536,
            131072,
            262144,
            524288,
            1048576,
            1572864,
            2097152,
            3145728,
            4194304,
            6291456,
            8388608,
            12582912,
            16777216,
            25165824,
            33554432
          ],
          "right_censored": {
            "D": false,
            "E": false,
            "J": false,
            "K": true
          },
          "run_key": "medium-seed20261003",
          "scale": "medium"
        },
        {
          "checkpoint_count": 16,
          "checkpoint_schedule_complete": true,
          "events": {
            "D": 12582912,
            "E": 12582912,
            "J": null,
            "K": null
          },
          "expected_checkpoints": [
            0,
            16384,
            32768,
            65536,
            131072,
            262144,
            524288,
            1048576,
            1572864,
            2097152,
            3145728,
            4194304,
            6291456,
            8388608,
            12582912,
            16777216
          ],
          "final_at_budget": true,
          "final_budget": 16777216,
          "final_gate_e": true,
          "final_gates": {
            "D": true,
            "E": true,
            "J": false,
            "K": false
          },
          "is_primary": false,
          "observed_checkpoints": [
            0,
            16384,
            32768,
            65536,
            131072,
            262144,
            524288,
            1048576,
            1572864,
            2097152,
            3145728,
            4194304,
            6291456,
            8388608,
            12582912,
            16777216
          ],
          "right_censored": {
            "D": false,
            "E": false,
            "J": true,
            "K": true
          },
          "run_key": "small-seed20261001",
          "scale": "small"
        },
        {
          "checkpoint_count": 16,
          "checkpoint_schedule_complete": true,
          "events": {
            "D": 12582912,
            "E": 12582912,
            "J": null,
            "K": null
          },
          "expected_checkpoints": [
            0,
            16384,
            32768,
            65536,
            131072,
            262144,
            524288,
            1048576,
            1572864,
            2097152,
            3145728,
            4194304,
            6291456,
            8388608,
            12582912,
            16777216
          ],
          "final_at_budget": true,
          "final_budget": 16777216,
          "final_gate_e": true,
          "final_gates": {
            "D": true,
            "E": true,
            "J": false,
            "K": false
          },
          "is_primary": false,
          "observed_checkpoints": [
            0,
            16384,
            32768,
            65536,
            131072,
            262144,
            524288,
            1048576,
            1572864,
            2097152,
            3145728,
            4194304,
            6291456,
            8388608,
            12582912,
            16777216
          ],
          "right_censored": {
            "D": false,
            "E": false,
            "J": true,
            "K": true
          },
          "run_key": "small-seed20261002",
          "scale": "small"
        },
        {
          "checkpoint_count": 16,
          "checkpoint_schedule_complete": true,
          "events": {
            "D": null,
            "E": null,
            "J": null,
            "K": null
          },
          "expected_checkpoints": [
            0,
            16384,
            32768,
            65536,
            131072,
            262144,
            524288,
            1048576,
            1572864,
            2097152,
            3145728,
            4194304,
            6291456,
            8388608,
            12582912,
            16777216
          ],
          "final_at_budget": true,
          "final_budget": 16777216,
          "final_gate_e": false,
          "final_gates": {
            "D": false,
            "E": false,
            "J": false,
            "K": false
          },
          "is_primary": false,
          "observed_checkpoints": [
            0,
            16384,
            32768,
            65536,
            131072,
            262144,
            524288,
            1048576,
            1572864,
            2097152,
            3145728,
            4194304,
            6291456,
            8388608,
            12582912,
            16777216
          ],
          "right_censored": {
            "D": true,
            "E": true,
            "J": true,
            "K": true
          },
          "run_key": "small-seed20261003",
          "scale": "small"
        }
      ],
      "small_excluded_run_keys": [
        "small-seed20261001",
        "small-seed20261002",
        "small-seed20261003"
      ]
    },
    "root": "${PROJECT_ROOT}/results/phase4c-s5-20260809T093428Z-24c37791f101",
    "suite": {
      "appended_truth": true,
      "behavior_distributions": true,
      "behavior_truth": true,
      "commuting_pairs": 15,
      "folds": true,
      "loop_controls": true,
      "passed": true,
      "path_truth": true,
      "route_controls": true,
      "transition_table": true
    }
  },
  "passed": false,
  "reproduction": {
    "checks": [
      {
        "detail": {
          "checked_bytes": 994047725,
          "entry_count": 50,
          "failures": [],
          "passed": true
        },
        "name": "reproduction atomic manifest",
        "passed": true
      },
      {
        "detail": null,
        "name": "reproduction completion markers",
        "passed": true
      },
      {
        "detail": [
          "medium-seed20261001"
        ],
        "name": "fixed medium/20261001 selection",
        "passed": true
      },
      {
        "detail": {
          "commit_marker": "24c37791f101618cba4f8049d18f2eb9d5438fe3"
        },
        "name": "frozen code/config/suite contract",
        "passed": true
      },
      {
        "detail": null,
        "name": "18 frozen checkpoints",
        "passed": true
      },
      {
        "detail": null,
        "name": "reproduction sub-result identity/marker",
        "passed": true
      },
      {
        "detail": [],
        "name": "reproduction checkpoint artifact hashes",
        "passed": true
      },
      {
        "detail": {
          "rows": 810
        },
        "name": "reproduction 45-pair checkpoint matrix",
        "passed": true
      },
      {
        "detail": null,
        "name": "all 18 E/D/J/K checkpoint gates agree",
        "passed": true
      },
      {
        "detail": {
          "official": {
            "D": 8388608,
            "E": 8388608,
            "J": 12582912,
            "K": null
          },
          "reproduction": {
            "D": 8388608,
            "E": 8388608,
            "J": 12582912,
            "K": null
          }
        },
        "name": "stable events/right-censoring agree",
        "passed": true
      },
      {
        "detail": {
          "b_behavior_accuracy": {
            "official": 1.0,
            "passed": true,
            "reproduction": 1.0,
            "symmetric_relative_difference": 0.0
          },
          "b_within_decode": {
            "official": 1.0,
            "passed": true,
            "reproduction": 1.0,
            "symmetric_relative_difference": 0.0
          },
          "d_head_auc": {
            "official": 1.0,
            "passed": true,
            "reproduction": 1.0,
            "symmetric_relative_difference": 0.0
          },
          "d_head_semantic_margin": {
            "official": 0.8026002579987431,
            "passed": true,
            "reproduction": 0.7981741386529047,
            "symmetric_relative_difference": 0.0055147245490237634
          },
          "d_js_auc": {
            "official": 1.0,
            "passed": true,
            "reproduction": 1.0,
            "symmetric_relative_difference": 0.0
          },
          "d_js_semantic_margin": {
            "official": 0.9950483732380746,
            "passed": true,
            "reproduction": 0.9949435483635735,
            "symmetric_relative_difference": 0.00010534651110480354
          },
          "j_p1_decode": {
            "official": 1.0,
            "passed": true,
            "reproduction": 1.0,
            "symmetric_relative_difference": 0.0
          },
          "j_p1_nrmse": {
            "official": 0.28576114151630205,
            "passed": true,
            "reproduction": 0.2980447239011861,
            "symmetric_relative_difference": 0.04121388972802798
          },
          "j_p2_decode": {
            "official": 1.0,
            "passed": true,
            "reproduction": 1.0,
            "symmetric_relative_difference": 0.0
          },
          "j_p2_nrmse": {
            "official": 0.3457084406571065,
            "passed": true,
            "reproduction": 0.3536590042215361,
            "symmetric_relative_difference": 0.022480874145789625
          },
          "k_inverse_decode": {
            "official": 0.8885416666666667,
            "passed": true,
            "reproduction": 0.90125,
            "symmetric_relative_difference": 0.014100785945446127
          },
          "k_inverse_nrmse": {
            "official": 0.7710209046730233,
            "passed": true,
            "reproduction": 0.7578228654866226,
            "symmetric_relative_difference": 0.017117615237679948
          },
          "k_one_step_decode": {
            "official": 0.20770833333333333,
            "passed": true,
            "reproduction": 0.21770833333333334,
            "symmetric_relative_difference": 0.04593301435406703
          },
          "k_one_step_nrmse": {
            "official": 1.0846753898106138,
            "passed": true,
            "reproduction": 1.070024172942041,
            "symmetric_relative_difference": 0.013507466847875082
          },
          "k_two_step_decode": {
            "official": 0.11469907407407408,
            "passed": false,
            "reproduction": 0.12203703703703704,
            "symmetric_relative_difference": 0.060128983308042484
          },
          "k_two_step_nrmse": {
            "official": 1.070376408982167,
            "passed": true,
            "reproduction": 1.0636371287436397,
            "symmetric_relative_difference": 0.006296177851056883
          },
          "p1_behavior_accuracy": {
            "official": 1.0,
            "passed": true,
            "reproduction": 1.0,
            "symmetric_relative_difference": 0.0
          },
          "p1_within_decode": {
            "official": 1.0,
            "passed": true,
            "reproduction": 1.0,
            "symmetric_relative_difference": 0.0
          },
          "p2_behavior_accuracy": {
            "official": 1.0,
            "passed": true,
            "reproduction": 1.0,
            "symmetric_relative_difference": 0.0
          },
          "p2_within_decode": {
            "official": 1.0,
            "passed": true,
            "reproduction": 1.0,
            "symmetric_relative_difference": 0.0
          }
        },
        "name": "20 final continuous metrics <5% symmetric difference",
        "passed": false
      }
    ],
    "failed_metrics": [
      "k_two_step_decode"
    ],
    "metric_differences": {
      "b_behavior_accuracy": {
        "official": 1.0,
        "passed": true,
        "reproduction": 1.0,
        "symmetric_relative_difference": 0.0
      },
      "b_within_decode": {
        "official": 1.0,
        "passed": true,
        "reproduction": 1.0,
        "symmetric_relative_difference": 0.0
      },
      "d_head_auc": {
        "official": 1.0,
        "passed": true,
        "reproduction": 1.0,
        "symmetric_relative_difference": 0.0
      },
      "d_head_semantic_margin": {
        "official": 0.8026002579987431,
        "passed": true,
        "reproduction": 0.7981741386529047,
        "symmetric_relative_difference": 0.0055147245490237634
      },
      "d_js_auc": {
        "official": 1.0,
        "passed": true,
        "reproduction": 1.0,
        "symmetric_relative_difference": 0.0
      },
      "d_js_semantic_margin": {
        "official": 0.9950483732380746,
        "passed": true,
        "reproduction": 0.9949435483635735,
        "symmetric_relative_difference": 0.00010534651110480354
      },
      "j_p1_decode": {
        "official": 1.0,
        "passed": true,
        "reproduction": 1.0,
        "symmetric_relative_difference": 0.0
      },
      "j_p1_nrmse": {
        "official": 0.28576114151630205,
        "passed": true,
        "reproduction": 0.2980447239011861,
        "symmetric_relative_difference": 0.04121388972802798
      },
      "j_p2_decode": {
        "official": 1.0,
        "passed": true,
        "reproduction": 1.0,
        "symmetric_relative_difference": 0.0
      },
      "j_p2_nrmse": {
        "official": 0.3457084406571065,
        "passed": true,
        "reproduction": 0.3536590042215361,
        "symmetric_relative_difference": 0.022480874145789625
      },
      "k_inverse_decode": {
        "official": 0.8885416666666667,
        "passed": true,
        "reproduction": 0.90125,
        "symmetric_relative_difference": 0.014100785945446127
      },
      "k_inverse_nrmse": {
        "official": 0.7710209046730233,
        "passed": true,
        "reproduction": 0.7578228654866226,
        "symmetric_relative_difference": 0.017117615237679948
      },
      "k_one_step_decode": {
        "official": 0.20770833333333333,
        "passed": true,
        "reproduction": 0.21770833333333334,
        "symmetric_relative_difference": 0.04593301435406703
      },
      "k_one_step_nrmse": {
        "official": 1.0846753898106138,
        "passed": true,
        "reproduction": 1.070024172942041,
        "symmetric_relative_difference": 0.013507466847875082
      },
      "k_two_step_decode": {
        "official": 0.11469907407407408,
        "passed": false,
        "reproduction": 0.12203703703703704,
        "symmetric_relative_difference": 0.060128983308042484
      },
      "k_two_step_nrmse": {
        "official": 1.070376408982167,
        "passed": true,
        "reproduction": 1.0636371287436397,
        "symmetric_relative_difference": 0.006296177851056883
      },
      "p1_behavior_accuracy": {
        "official": 1.0,
        "passed": true,
        "reproduction": 1.0,
        "symmetric_relative_difference": 0.0
      },
      "p1_within_decode": {
        "official": 1.0,
        "passed": true,
        "reproduction": 1.0,
        "symmetric_relative_difference": 0.0
      },
      "p2_behavior_accuracy": {
        "official": 1.0,
        "passed": true,
        "reproduction": 1.0,
        "symmetric_relative_difference": 0.0
      },
      "p2_within_decode": {
        "official": 1.0,
        "passed": true,
        "reproduction": 1.0,
        "symmetric_relative_difference": 0.0
      }
    },
    "passed": false,
    "verdict": "PARTIALLY_REPRODUCIBLE"
  },
  "schema_version": 1
}


==> anc/reports/2026-08-09-phase4c-s5-cross-world.md <==
# Phase 4c `S_5` 跨世界确认实验报告

## Material Passport

- Origin Skill: academic-research-suite / experiment-agent
- Origin Mode: run → validate
- Origin Date: 2026-08-09
- Verification Status: ANALYZED
- Version Label: phase4c_s5_cross_world_result_v1
- Preregistration Commit: `f41c728`
- Formal Implementation Commit: `24c3779`
- Independent Audit Commit: `9f552e5`
- Official Run: `phase4c-s5-20260809T093428Z-24c37791f101`
- Fixed Reproduction: `phase4c-s5-20260809T131539Z-24c37791f101`

## 结论先行

Phase 4c 的 C1“跨世界预算内持续分离”假设**可检验但被否证**。6/6
medium/large 主轨迹最终都通过任务/表征门 `E` 和终点顺序判别门 `D`，但与
Phase 4b 不同，6/6 也都形成了稳定的共享刚性图表 `J`；只有 held-out-state
绝对仿射闭合 `K` 在 6/6 中继续右删失。预注册规定任一主轨迹出现稳定 `J`
或 `K` 即使 C1 失败，本轮不是边界抖动，而是六条主轨迹方向完全一致的反例。

| 轨迹 | `T_E` | `T_D` | `T_J` | `T_K` |
|---|---:|---:|---:|---:|
| large / 20261001 | 8,388,608 | 8,388,608 | 25,165,824 | 右删失 |
| large / 20261002 | 12,582,912 | 12,582,912 | 25,165,824 | 右删失 |
| large / 20261003 | 12,582,912 | 12,582,912 | 25,165,824 | 右删失 |
| medium / 20261001 | 8,388,608 | 8,388,608 | 12,582,912 | 右删失 |
| medium / 20261002 | 6,291,456 | 6,291,456 | 12,582,912 | 右删失 |
| medium / 20261003 | 8,388,608 | 8,388,608 | 12,582,912 | 右删失 |

最精确的科学结论是：

> 共享刚性状态图表是否形成具有明显的世界依赖性；但即使共享刚性图表已经
> 形成，也不自动产生可向未见源状态外推的绝对仿射动作闭合。

因此，Phase 4b 的“D 与 J/K 在预算内持续分离”不能跨世界推广。更窄、证据
更强的新模式是：两个预注册世界中 `K` 都持续失败，而 `J` 只在 `S_5` 中稳定
形成。这把“共享状态几何”和“动作闭合”从原先的联合负结果拆成了两个不同构念。

固定复现保留了 18/18 个检查点的全部 E/D/J/K 门、稳定事件和右删失模式，
但 20 个冻结连续指标中 1 个超过 `<5%`：`k_two_step_decode` 的对称相对差为
`6.013%`。严格复现等级因此是 **PARTIALLY_REPRODUCIBLE**，不能写成完全复现。

## 1. 实验执行与裁决边界

第二世界为 120 个排列状态组成的 `S_5` Cayley 世界；十个动作是全部换位，
均为自逆。45 个无序异动作对中，15 对交换、30 对不交换。模型只接受长度
0–6 的训练轨迹，length OOD 固定为 7–12；每个冻结点重新评价 B、P1、P2、
顺序判别、Procrustes 图表、held-out-state 动作映射、identity loop 和 route
equivalence。

| 规模 | 角色 | 种子 | 每轨迹预算 | 冻结点 | 自动 microbatch |
|---|---|---:|---:|---:|---:|
| small | 容量对照 | 3 | 16,777,216 | 16 | 16,384 |
| medium | 主矩阵 | 3 | 33,554,432 | 18 | 8,192 |
| large | 主矩阵 | 3 | 33,554,432 | 18 | 4,096 |

正式矩阵完成 9/9 轨迹、156/156 checkpoint 和 7,020/7,020 动作对行。
small 的两个种子最终通过 E/D，第三个种子因长训练长度和 P2 表现不足而未过
E；三者均按预注册排除在 C1 六轨迹分母之外。

## 2. 统计发现

### 2.1 E 与 D：六条主轨迹均成熟并形成强终点顺序信号

下表为最终检查点三种子均值 ± 样本标准差。

| 规模 | ID | B/P1/P2 行为 | B/P1/P2 条件内 decode | JS/head AUROC |
|---|---:|---:|---:|---:|
| medium | 1.000 ± .000 | 1.000 / 1.000 / 1.000 | 1.000 / 1.000 / 1.000 | 1.000 / 1.000 |
| large | .9999 ± .0002 | 1.000 / 1.000 / .99995 | 1.000 / 1.000 / .99995 | 1.000 / 1.000 |

medium 的 JS/head semantic margin 为 `.9949±.0001/.7964±.0054`，large 为
`.9920±.0009/.7373±.0202`。每条主轨迹两种 AUROC 的 bootstrap 95% CI
下界均为 `1.0`，置换检验均为 `1/10001≈.000100`。D 仍只表示受路线控制的
终点顺序判别，不等同于内部算子交换律。因为 D 以 E 为逻辑前提，表中
`T_D=T_E` 是门结构产生的观测并列，不代表原始 D 信号恰在同一点首次出现。

### 2.2 J：`S_5` 中共享刚性图表稳定形成

| 规模 | P1→B decode / NRMSE | P2→B decode / NRMSE | J |
|---|---:|---:|---:|
| medium | 1.000 / `.289±.014` | 1.000 / `.356±.010` | 3/3 |
| large | 1.000 / `.384±.011` | `.99995` / `.447±.009` | 3/3 |
| 冻结门 | ≥.90 / ≤.50 | ≥.90 / ≤.50 | — |

正控制 6/6 的 decode 为 `1.0`，NRMSE 约 `.012–.013`；负控制 decode 为
`0`，NRMSE 约 `1.41–1.42`，说明通过不是评价退化。动作特定对齐的 decode
与全局动作无关对齐都近乎 `1.0`，没有“只有读取动作 ID 才能对齐”的迹象。

与 Phase 4b 的同规模、同预算描述性对照显示，`Z_11²` 的 medium/large
P1→B NRMSE 为 `.510/.512`、P2→B 为 `.590/.578`，均未过 J；本轮 `S_5`
分别降至 `.289/.384` 和 `.356/.447`，全部过门。该对照支持世界依赖边界，
但两个世界还同时改变了群结构、状态数、动作语义与随机种子，不能把差异归因于
某一个代数属性。

### 2.3 K：J 阳性并没有带来 held-out-state 绝对闭合

| 规模 | 单步 decode / NRMSE | 二步 decode / NRMSE | inverse decode / NRMSE | K |
|---|---:|---:|---:|---:|
| medium | `.193±.026 / 1.084±.012` | `.112±.020 / 1.070±.010` | `.890±.014 / .767±.009` | 0/3 |
| large | `.373±.097 / 1.002±.029` | `.238±.095 / 1.022±.027` | `.935±.026 / .715±.022` | 0/3 |
| 冻结门 | ≥.90 / ≤.50 | ≥.85 / ≤.60 | ≥.90 / ≤.50 | — |

K 的单步和二步子门离阈值很远；自逆子项虽然 decode 较高，NRMSE 仍未过门。
所有主轨迹最终 `k_h3_auc=1.0`，再次说明相对的交换判别信号不推出绝对动作
映射。更关键的是，本轮 J 已通过，所以 K 失败不能再简单归因于“动作后表征不在
共享坐标系中”。J 使用最大居中秩 119 的图表，而 K 另在冻结的 32D canonical
B operator chart 中拟合动作；剩余候选包括 operator rank 容量不足、仿射函数
类失配，或模型确实没有形成可向未见源状态外推的全局动作作用。

### 2.4 行为泛化仍远弱于 ID 任务

| 规模 | length OOD | identity loop | route pair joint | route prediction agreement |
|---|---:|---:|---:|---:|
| medium | `.0284±.0010` | `.4701±.0020` | `.4375±.0059` | `.4691±.0015` |
| large | `.0259±.0059` | `.4735±.0054` | `.4359±.0031` | `.4531±.0029` |

120 类随机机会为 `.00833`。OOD 虽高于机会，但远低于 ID；loop 和 route
控制也只有约 `.44–.47`。因此 J 阳性不应写成模型已经获得完整、可组合的世界
模型；它只证明状态身份在 B/P1/P2 条件间存在足够精确的共享刚性图表。

## 3. 固定复现

固定重跑使用同一 RTX 5090、commit、config、evaluation suite、fold/control
seeds，以及 `medium/seed=20261001`。18/18 checkpoint 的 E/D/J/K 门完全
一致；正式与重跑事件均为 `E=D=8,388,608`、`J=12,582,912`、K 右删失。

| 指标 | 正式 | 重跑 | 对称相对差 | 判定 |
|---|---:|---:|---:|---:|
| `b_behavior_accuracy` | 1.000000 | 1.000000 | 0.000% | PASS |
| `p1_behavior_accuracy` | 1.000000 | 1.000000 | 0.000% | PASS |
| `p2_behavior_accuracy` | 1.000000 | 1.000000 | 0.000% | PASS |
| `b_within_decode` | 1.000000 | 1.000000 | 0.000% | PASS |
| `p1_within_decode` | 1.000000 | 1.000000 | 0.000% | PASS |
| `p2_within_decode` | 1.000000 | 1.000000 | 0.000% | PASS |
| `d_js_auc` | 1.000000 | 1.000000 | 0.000% | PASS |
| `d_head_auc` | 1.000000 | 1.000000 | 0.000% | PASS |
| `d_js_semantic_margin` | .995048 | .994944 | .011% | PASS |
| `d_head_semantic_margin` | .802600 | .798174 | .551% | PASS |
| `j_p1_decode` | 1.000000 | 1.000000 | 0.000% | PASS |
| `j_p1_nrmse` | .285761 | .298045 | 4.121% | PASS |
| `j_p2_decode` | 1.000000 | 1.000000 | 0.000% | PASS |
| `j_p2_nrmse` | .345708 | .353659 | 2.248% | PASS |
| `k_one_step_decode` | .207708 | .217708 | 4.593% | PASS |
| `k_one_step_nrmse` | 1.084675 | 1.070024 | 1.351% | PASS |
| `k_two_step_decode` | .114699 | .122037 | **6.013%** | **FAIL** |
| `k_two_step_nrmse` | 1.070376 | 1.063637 | .630% | PASS |
| `k_inverse_decode` | .888542 | .901250 | 1.410% | PASS |
| `k_inverse_nrmse` | .771021 | .757823 | 1.712% | PASS |

失败项绝对差为 `.007338`，两次都离 K 的 `.85` 门很远，故不改变科学裁决；
但预注册采用严格 `<5%`，复现等级必须降为 **PARTIALLY_REPRODUCIBLE**。
不追加第三次重跑，也不事后改用 10% 环境敏感容差。

## 4. 完整性与资源审计

独立审计器不导入实验世界、门或事件实现，而从保存产物与冻结常数重新计算：

- 正式 350 个 manifest 条目、12,961,453,840 bytes 的文件集合、大小和 SHA256 全部通过；
- 固定复现 50 个 manifest 条目、994,047,725 bytes 全部通过；
- `S_5` 的 120 个排列、左复合转移、自逆性、15/30 交换标签、路径、fold、route 与控制全部重算一致；
- 9/9 轨迹、156/156 权重、156/156 diagnostics、7,020/7,020 pair rows 完整；
- 从 CSV 独立重算 E/D/J/K、稳定事件、右删失和 C1，与保存结果逐项一致；
- 正式/复现的 commit、config SHA、evaluation-suite SHA、18 个 checkpoint 上的四门与事件完全一致；
- 两份日志均无 Traceback、OOM、NaN/Inf、compiler fallback 或重编译上限错误。

正式运行约 3 小时 32 分。全周期 GPU 平均/中位利用率为 `65.96%/98%`；
训练活跃采样平均利用率 `98.02%`，其中 `95.97%` 达到 `≥90%`。峰值显存
`24,481 MiB`，峰值功耗 `578.0 W`。固定复现约 20.3 分钟，训练活跃采样
平均利用率 `98.11%`，`97.26%` 达到 `≥90%`，峰值显存 `21,425 MiB`。
GPU 空窗对应每点固定的 CPU float64 SVD、Procrustes、ridge、bootstrap/
permutation 和哈希保存，不是训练停滞；这些窗口不与第二条训练并发，以免改变
预注册轨迹。

## 5. 警告与 11/11 统计谬误扫描

### 主要警告

| 类型 | 细节 | 影响 |
|---|---|---|
| 世界构念混合 | `Z_11²` 与 `S_5` 同时改变群结构、状态数、动作与种子 | 证明世界依赖，不定位具体因果属性 |
| 事件门左截断 | D/J/K 只在 E 通过后解释，`T_D=T_E` 是结构下界 | 不声称 D 原始信号恰在 E 时产生 |
| operator 容量 | J 使用 119D 图表，K 另固定使用 32D canonical B operator chart | K 失败需 rank/function-class 诊断，但不能事后改判 |
| checkpoint 伪重复 | 18 个点来自同一训练轨迹 | 独立单位是六条主轨迹，不是 108 个点 |
| 泛化边界 | ID/B/P1/P2 近满分，但 OOD/loop/route 仍弱 | J 阳性不等于完整世界模型 |
| 严格复现未满 | 1/20 连续指标超过 5% | 复现等级为 PARTIALLY_REPRODUCIBLE |

覆盖率：**11/11**。

| # | 谬误 | 严重度 | 本轮处理 |
|---:|---|---|---|
| 1 | Simpson's paradox | CONTROLLED | medium 与 large 都是 3/3 J 阳性、3/3 K 失败；small 单独披露，没有聚合反转。 |
| 2 | Ecological fallacy | **CAUTION** | 证据仅来自两个合成世界和小型 decoder；不得外推到所有群、自然语言或大模型。 |
| 3 | Berkson's paradox | **CAUTION** | medium/large 是预先选定的任务成功容量区间；结论明确条件化于已学会任务，small 全量保留。 |
| 4 | Collider bias | **CAUTION** | E 同时约束行为与条件内表征，且 D/J/K 以 E 为解释门；事件时间存在左截断，不作训练因果顺序解释。 |
| 5 | Base-rate neglect | CONTROLLED | 明报 1/120 类机会水平和 15/30 动作对比例；D 使用 AUROC、分层 bootstrap 与置换。 |
| 6 | Regression to mean | CONTROLLED | 所有冻结点、三种子和最终预算均保留；无早停、续训追门或按极端点选结果。 |
| 7 | Survivorship bias | CONTROLLED | 9/9 轨迹、156/156 点、small 失败和复现超阈值项均披露。 |
| 8 | Look-elsewhere effect | CONTROLLED | 世界、种子、门、事件、45 对、18 点和 20 个复现指标均在看结果前冻结。 |
| 9 | Garden of forking paths | CONTROLLED | 预注册 `f41c728` 先于实现与训练；没有因 J 阳性或 6.013% 而改阈值、预算或追加重跑。 |
| 10 | Correlation ≠ causation | **CAUTION** | 跨世界 J 差异是设计对照中的关联；当前两世界比较不能证明非交换性、自逆性或具体表示结构导致 J。 |
| 11 | Reverse causality | **CAUTION** | 任务成熟、共享几何和动作映射可能共同受训练驱动；事件轨迹不能确定机制方向。 |

本轮没有把 108 个主 checkpoint 当独立样本，也没有为 C1 失败发明事后 p 值。
C1 是预注册的全轨迹逻辑门；6/6 稳定 J 直接构成反例。

## 6. 研究价值、创新边界与下一项

本轮结果具有研究价值，且比“再一次负结果”更有信息量：

1. **跨世界反例**：Phase 4b 的 J/K 联合缺失不是容量区间内的普遍规律；`S_5`
   在六条主轨迹中一致形成 J。
2. **构念解耦**：共享刚性图表 J 已经存在时，K 仍 6/6 失败。这直接排除了
   “K 失败只因动作后表征不共享坐标系”这一简单解释。
3. **更窄的稳健模式**：两个非同构预注册世界都显示强 D 与失败 K；目前最稳健
   的候选主张是“相对顺序判别与绝对 held-out-state 动作闭合可分离”。
4. **尚未证明**：不能声称某个群性质导致 J，不能声称 32D 以外也无 K，不能
   声称该结果适用于自然语言模型，也不能把事件先后解释为因果阶段。

按预注册，不再增加第三世界搜寻 C1 通过。下一项应是 Phase 4d 冻结权重机制
诊断：在现有正式 checkpoints 上预先冻结 state folds，做 operator rank
`8/16/32/64/119` 与 affine/低容量非线性函数类阶梯，区分 K 失败究竟来自
rank 瓶颈、仿射失配，还是即使上界模型也不能向 held-out 源状态外推。该诊断
必须保持探索性；若发现清晰边界，再用新种子另立确认预注册。

## 7. 产物位置

- 冻结预注册：`reports/phase4c-s5-cross-world-preregistration.md`
- 正式结果：`results/phase4c-s5-20260809T093428Z-24c37791f101/`
- 固定复现：`results/phase4c-s5-20260809T131539Z-24c37791f101/`
- 机器可读联合审计：`reports/2026-08-09-phase4c-postrun-audit.json`
- 独立审计程序：`scripts/audit_phase4c_s5_cross_world.py`


==> anc/reports/2026-08-09-phase4d-postrun-audit.json <==
{
  "cell_audit": {
    "failures": [],
    "groups": {
      "large-seed20261001": 132,
      "large-seed20261002": 132,
      "large-seed20261003": 132,
      "medium-seed20261001": 132,
      "medium-seed20261002": 132,
      "medium-seed20261003": 132
    },
    "h3_fold_cell_mean": {
      "large-seed20261001": 1.0,
      "large-seed20261002": 1.0,
      "large-seed20261003": 1.0,
      "medium-seed20261001": 1.0,
      "medium-seed20261002": 1.0,
      "medium-seed20261003": 1.0
    },
    "passed": true
  },
  "checks": [
    {
      "detail": {
        "entry_count": 71,
        "failures": [],
        "passed": true
      },
      "name": "atomic_manifest",
      "passed": true
    },
    {
      "detail": "",
      "name": "success_marker",
      "passed": true
    },
    {
      "detail": "",
      "name": "zero_exit_code",
      "passed": true
    },
    {
      "detail": "",
      "name": "config_hash",
      "passed": true
    },
    {
      "detail": "",
      "name": "frozen_config",
      "passed": true
    },
    {
      "detail": "",
      "name": "preregistration_marker",
      "passed": true
    },
    {
      "detail": "",
      "name": "commit_ancestry",
      "passed": true
    },
    {
      "detail": "",
      "name": "repository_config_identity",
      "passed": true
    },
    {
      "detail": {
        "failures": [],
        "groups": {
          "large-seed20261001": 132,
          "large-seed20261002": 132,
          "large-seed20261003": 132,
          "medium-seed20261001": 132,
          "medium-seed20261002": 132,
          "medium-seed20261003": 132
        },
        "h3_fold_cell_mean": {
          "large-seed20261001": 1.0,
          "large-seed20261002": 1.0,
          "large-seed20261003": 1.0,
          "medium-seed20261001": 1.0,
          "medium-seed20261002": 1.0,
          "medium-seed20261003": 1.0
        },
        "passed": true
      },
      "name": "formal_cell_matrix",
      "passed": true
    },
    {
      "detail": "",
      "name": "formal_result_contract",
      "passed": true
    },
    {
      "detail": {
        "failures": [],
        "passed": true
      },
      "name": "execution_shard_provenance",
      "passed": true
    },
    {
      "detail": "prediction sufficient statistics and independent 45-pair H3 AUROC",
      "name": "aggregate:medium-seed20261001:a32_affine",
      "passed": true
    },
    {
      "detail": "prediction sufficient statistics and independent 45-pair H3 AUROC",
      "name": "aggregate:medium-seed20261001:a119_affine",
      "passed": true
    },
    {
      "detail": "prediction sufficient statistics and independent 45-pair H3 AUROC",
      "name": "aggregate:medium-seed20261001:a119_resmlp64",
      "passed": true
    },
    {
      "detail": "prediction sufficient statistics and independent 45-pair H3 AUROC",
      "name": "aggregate:medium-seed20261001:b32_affine",
      "passed": true
    },
    {
      "detail": "prediction sufficient statistics and independent 45-pair H3 AUROC",
      "name": "aggregate:medium-seed20261001:b119_affine",
      "passed": true
    },
    {
      "detail": "prediction sufficient statistics and independent 45-pair H3 AUROC",
      "name": "aggregate:medium-seed20261001:b119_resmlp64",
      "passed": true
    },
    {
      "detail": "prediction sufficient statistics and independent 45-pair H3 AUROC",
      "name": "aggregate:medium-seed20261001:c32_affine",
      "passed": true
    },
    {
      "detail": "prediction sufficient statistics and independent 45-pair H3 AUROC",
      "name": "aggregate:medium-seed20261001:c64_affine",
      "passed": true
    },
    {
      "detail": "prediction sufficient statistics and independent 45-pair H3 AUROC",
      "name": "aggregate:medium-seed20261001:selected_held",
      "passed": true
    },
    {
      "detail": "prediction sufficient statistics and independent 45-pair H3 AUROC",
      "name": "aggregate:medium-seed20261001:selected_seen",
      "passed": true
    },
    {
      "detail": "prediction sufficient statistics and independent 45-pair H3 AUROC",
      "name": "aggregate:medium-seed20261001:depth_one",
      "passed": true
    },
    {
      "detail": "",
      "name": "nested_selection:medium-seed20261001",
      "passed": true
    },
    {
      "detail": "prediction sufficient statistics and independent 45-pair H3 AUROC",
      "name": "aggregate:medium-seed20261002:a32_affine",
      "passed": true
    },
    {
      "detail": "prediction sufficient statistics and independent 45-pair H3 AUROC",
      "name": "aggregate:medium-seed20261002:a119_affine",
      "passed": true
    },
    {
      "detail": "prediction sufficient statistics and independent 45-pair H3 AUROC",
      "name": "aggregate:medium-seed20261002:a119_resmlp64",
      "passed": true
    },
    {
      "detail": "prediction sufficient statistics and independent 45-pair H3 AUROC",
      "name": "aggregate:medium-seed20261002:b32_affine",
      "passed": true
    },
    {
      "detail": "prediction sufficient statistics and independent 45-pair H3 AUROC",
      "name": "aggregate:medium-seed20261002:b119_affine",
      "passed": true
    },
    {
      "detail": "prediction sufficient statistics and independent 45-pair H3 AUROC",
      "name": "aggregate:medium-seed20261002:b119_resmlp64",
      "passed": true
    },
    {
      "detail": "prediction sufficient statistics and independent 45-pair H3 AUROC",
      "name": "aggregate:medium-seed20261002:c32_affine",
      "passed": true
    },
    {
      "detail": "prediction sufficient statistics and independent 45-pair H3 AUROC",
      "name": "aggregate:medium-seed20261002:c64_affine",
      "passed": true
    },
    {
      "detail": "prediction sufficient statistics and independent 45-pair H3 AUROC",
      "name": "aggregate:medium-seed20261002:selected_held",
      "passed": true
    },
    {
      "detail": "prediction sufficient statistics and independent 45-pair H3 AUROC",
      "name": "aggregate:medium-seed20261002:selected_seen",
      "passed": true
    },
    {
      "detail": "prediction sufficient statistics and independent 45-pair H3 AUROC",
      "name": "aggregate:medium-seed20261002:depth_one",
      "passed": true
    },
    {
      "detail": "",
      "name": "nested_selection:medium-seed20261002",
      "passed": true
    },
    {
      "detail": "prediction sufficient statistics and independent 45-pair H3 AUROC",
      "name": "aggregate:medium-seed20261003:a32_affine",
      "passed": true
    },
    {
      "detail": "prediction sufficient statistics and independent 45-pair H3 AUROC",
      "name": "aggregate:medium-seed20261003:a119_affine",
      "passed": true
    },
    {
      "detail": "prediction sufficient statistics and independent 45-pair H3 AUROC",
      "name": "aggregate:medium-seed20261003:a119_resmlp64",
      "passed": true
    },
    {
      "detail": "prediction sufficient statistics and independent 45-pair H3 AUROC",
      "name": "aggregate:medium-seed20261003:b32_affine",
      "passed": true
    },
    {
      "detail": "prediction sufficient statistics and independent 45-pair H3 AUROC",
      "name": "aggregate:medium-seed20261003:b119_affine",
      "passed": true
    },
    {
      "detail": "prediction sufficient statistics and independent 45-pair H3 AUROC",
      "name": "aggregate:medium-seed20261003:b119_resmlp64",
      "passed": true
    },
    {
      "detail": "prediction sufficient statistics and independent 45-pair H3 AUROC",
      "name": "aggregate:medium-seed20261003:c32_affine",
      "passed": true
    },
    {
      "detail": "prediction sufficient statistics and independent 45-pair H3 AUROC",
      "name": "aggregate:medium-seed20261003:c64_affine",
      "passed": true
    },
    {
      "detail": "prediction sufficient statistics and independent 45-pair H3 AUROC",
      "name": "aggregate:medium-seed20261003:selected_held",
      "passed": true
    },
    {
      "detail": "prediction sufficient statistics and independent 45-pair H3 AUROC",
      "name": "aggregate:medium-seed20261003:selected_seen",
      "passed": true
    },
    {
      "detail": "prediction sufficient statistics and independent 45-pair H3 AUROC",
      "name": "aggregate:medium-seed20261003:depth_one",
      "passed": true
    },
    {
      "detail": "",
      "name": "nested_selection:medium-seed20261003",
      "passed": true
    },
    {
      "detail": "prediction sufficient statistics and independent 45-pair H3 AUROC",
      "name": "aggregate:large-seed20261001:a32_affine",
      "passed": true
    },
    {
      "detail": "prediction sufficient statistics and independent 45-pair H3 AUROC",
      "name": "aggregate:large-seed20261001:a119_affine",
      "passed": true
    },
    {
      "detail": "prediction sufficient statistics and independent 45-pair H3 AUROC",
      "name": "aggregate:large-seed20261001:a119_resmlp64",
      "passed": true
    },
    {
      "detail": "prediction sufficient statistics and independent 45-pair H3 AUROC",
      "name": "aggregate:large-seed20261001:b32_affine",
      "passed": true
    },
    {
      "detail": "prediction sufficient statistics and independent 45-pair H3 AUROC",
      "name": "aggregate:large-seed20261001:b119_affine",
      "passed": true
    },
    {
      "detail": "prediction sufficient statistics and independent 45-pair H3 AUROC",
      "name": "aggregate:large-seed20261001:b119_resmlp64",
      "passed": true
    },
    {
      "detail": "prediction sufficient statistics and independent 45-pair H3 AUROC",
      "name": "aggregate:large-seed20261001:c32_affine",
      "passed": true
    },
    {
      "detail": "prediction sufficient statistics and independent 45-pair H3 AUROC",
      "name": "aggregate:large-seed20261001:c64_affine",
      "passed": true
    },
    {
      "detail": "prediction sufficient statistics and independent 45-pair H3 AUROC",
      "name": "aggregate:large-seed20261001:selected_held",
      "passed": true
    },
    {
      "detail": "prediction sufficient statistics and independent 45-pair H3 AUROC",
      "name": "aggregate:large-seed20261001:selected_seen",
      "passed": true
    },
    {
      "detail": "prediction sufficient statistics and independent 45-pair H3 AUROC",
      "name": "aggregate:large-seed20261001:depth_one",
      "passed": true
    },
    {
      "detail": "",
      "name": "nested_selection:large-seed20261001",
      "passed": true
    },
    {
      "detail": "prediction sufficient statistics and independent 45-pair H3 AUROC",
      "name": "aggregate:large-seed20261002:a32_affine",
      "passed": true
    },
    {
      "detail": "prediction sufficient statistics and independent 45-pair H3 AUROC",
      "name": "aggregate:large-seed20261002:a119_affine",
      "passed": true
    },
    {
      "detail": "prediction sufficient statistics and independent 45-pair H3 AUROC",
      "name": "aggregate:large-seed20261002:a119_resmlp64",
      "passed": true
    },
    {
      "detail": "prediction sufficient statistics and independent 45-pair H3 AUROC",
      "name": "aggregate:large-seed20261002:b32_affine",
      "passed": true
    },
    {
      "detail": "prediction sufficient statistics and independent 45-pair H3 AUROC",
      "name": "aggregate:large-seed20261002:b119_affine",
      "passed": true
    },
    {
      "detail": "prediction sufficient statistics and independent 45-pair H3 AUROC",
      "name": "aggregate:large-seed20261002:b119_resmlp64",
      "passed": true
    },
    {
      "detail": "prediction sufficient statistics and independent 45-pair H3 AUROC",
      "name": "aggregate:large-seed20261002:c32_affine",
      "passed": true
    },
    {
      "detail": "prediction sufficient statistics and independent 45-pair H3 AUROC",
      "name": "aggregate:large-seed20261002:c64_affine",
      "passed": true
    },
    {
      "detail": "prediction sufficient statistics and independent 45-pair H3 AUROC",
      "name": "aggregate:large-seed20261002:selected_held",
      "passed": true
    },
    {
      "detail": "prediction sufficient statistics and independent 45-pair H3 AUROC",
      "name": "aggregate:large-seed20261002:selected_seen",
      "passed": true
    },
    {
      "detail": "prediction sufficient statistics and independent 45-pair H3 AUROC",
      "name": "aggregate:large-seed20261002:depth_one",
      "passed": true
    },
    {
      "detail": "",
      "name": "nested_selection:large-seed20261002",
      "passed": true
    },
    {
      "detail": "prediction sufficient statistics and independent 45-pair H3 AUROC",
      "name": "aggregate:large-seed20261003:a32_affine",
      "passed": true
    },
    {
      "detail": "prediction sufficient statistics and independent 45-pair H3 AUROC",
      "name": "aggregate:large-seed20261003:a119_affine",
      "passed": true
    },
    {
      "detail": "prediction sufficient statistics and independent 45-pair H3 AUROC",
      "name": "aggregate:large-seed20261003:a119_resmlp64",
      "passed": true
    },
    {
      "detail": "prediction sufficient statistics and independent 45-pair H3 AUROC",
      "name": "aggregate:large-seed20261003:b32_affine",
      "passed": true
    },
    {
      "detail": "prediction sufficient statistics and independent 45-pair H3 AUROC",
      "name": "aggregate:large-seed20261003:b119_affine",
      "passed": true
    },
    {
      "detail": "prediction sufficient statistics and independent 45-pair H3 AUROC",
      "name": "aggregate:large-seed20261003:b119_resmlp64",
      "passed": true
    },
    {
      "detail": "prediction sufficient statistics and independent 45-pair H3 AUROC",
      "name": "aggregate:large-seed20261003:c32_affine",
      "passed": true
    },
    {
      "detail": "prediction sufficient statistics and independent 45-pair H3 AUROC",
      "name": "aggregate:large-seed20261003:c64_affine",
      "passed": true
    },
    {
      "detail": "prediction sufficient statistics and independent 45-pair H3 AUROC",
      "name": "aggregate:large-seed20261003:selected_held",
      "passed": true
    },
    {
      "detail": "prediction sufficient statistics and independent 45-pair H3 AUROC",
      "name": "aggregate:large-seed20261003:selected_seen",
      "passed": true
    },
    {
      "detail": "prediction sufficient statistics and independent 45-pair H3 AUROC",
      "name": "aggregate:large-seed20261003:depth_one",
      "passed": true
    },
    {
      "detail": "",
      "name": "nested_selection:large-seed20261003",
      "passed": true
    },
    {
      "detail": "",
      "name": "baseline_parity_under_5_percent",
      "passed": true
    },
    {
      "detail": "",
      "name": "split_provenance",
      "passed": true
    },
    {
      "detail": {
        "failures": [],
        "passed": true
      },
      "name": "input_passports_and_hashes",
      "passed": true
    },
    {
      "detail": {
        "labels": {
          "ACTION_COUNT_DOMAIN": false,
          "AFFINE_MISSPECIFICATION_RESCUE": false,
          "HELD_STATE_EXTRAPOLATION": false,
          "NONLINEAR_SENSITIVE": false,
          "RANK_BOTTLENECK_RESCUE": false,
          "RANK_SENSITIVE": false
        },
        "scale_support": {
          "ACTION_COUNT_DOMAIN": {
            "large": 0,
            "medium": 0
          },
          "AFFINE_MISSPECIFICATION_RESCUE": {
            "large": 0,
            "medium": 0
          },
          "HELD_STATE_EXTRAPOLATION": {
            "large": 0,
            "medium": 1
          },
          "NONLINEAR_SENSITIVE": {
            "large": 0,
            "medium": 0
          },
          "RANK_BOTTLENECK_RESCUE": {
            "large": 0,
            "medium": 0
          },
          "RANK_SENSITIVE": {
            "large": 0,
            "medium": 0
          }
        },
        "status": "MIXED_UNRESOLVED",
        "support_counts": {
          "ACTION_COUNT_DOMAIN": 0,
          "AFFINE_MISSPECIFICATION_RESCUE": 0,
          "HELD_STATE_EXTRAPOLATION": 1,
          "NONLINEAR_SENSITIVE": 0,
          "RANK_BOTTLENECK_RESCUE": 0,
          "RANK_SENSITIVE": 0
        }
      },
      "name": "mechanism_6of6",
      "passed": true
    },
    {
      "detail": "",
      "name": "fixed_reproduction_30_metrics",
      "passed": true
    },
    {
      "detail": {
        "failures": [],
        "passed": true
      },
      "name": "feature_and_map_artifacts",
      "passed": true
    }
  ],
  "passed": true
}


==> anc/reports/2026-08-09-phase4d-s5-operator-ladder.md <==
# Phase 4d `S_5` 冻结权重 operator 机制诊断报告

## Material Passport

- Origin Skill: academic-research-suite / experiment-agent
- Origin Mode: run → validate
- Origin Date: 2026-08-09
- Verification Status: ANALYZED
- Version Label: phase4d_s5_operator_ladder_result_v1
- Preregistration Commit: `fde0686`
- Formal Analysis Commit: `30f9fa6`
- Assembly Commit: `7e05a10`
- Independent Audit Commit: `34265f4`
- Official Run: `phase4d-s5-20260809T170600Z-30f9fa6dfcc1-assembled`

## 结论先行

Phase 4d 的预注册六模型机制裁决为 **`MIXED_UNRESOLVED`**：rank 容量、
非线性函数类、held-state 外推和 action-count 输入域四类 CLEAR 标签均未达到
6/6。该裁决不把 Phase 4c 的 K 改判为通过，也不新增 C1 证据。

这不是“什么都没发现”的负结果。完整阶梯在冻结的 rank 8–119、ridge affine、
resMLP16/64 范围内未支持两个最直接的补救解释，并暴露出一个稳定但尚不能单一
命名的边界：

1. rank 119 相对 rank 32 没有形成预注册改善，严格 inductive B chart 的平均
   one-step/composition NRMSE 反而为 `.938/.908`，仍远离 `.50/.60` 门；
2. rank 119 的 residual MLP 与 affine 在 B chart 上几乎重合，排除“只需增加一点
   非线性容量”的解释；
3. nested selection 的 18/18 folds 全选 rank 64，17/18 选 epoch-0 affine，只有
   1/18 选 resMLP64 epoch 75，显示的是**非单调的中间秩甜点**，不是“秩越高越好”；
4. selected rank-64 map 在 seen-state 新 histories 上明显优于 held states，且真实
   P1 输入的 teacher-forced/depth-one 预测又显著优于闭环 composition。可是严格
   held-state 标签只得到 1/6 支持：两个 medium 模型的 seen inverse 子门略未过，
   三个 large 模型的 held one-step decode 下降不足预注册 `.20`，即使 NRMSE 已显著
   恶化。action-count 标签则因 held one-step NRMSE 6/6 未过 `.50` 而为 0/6。

因此最窄、证据最稳妥的表述是：

> 在本轮固定函数族、正则化和 rank 范围内，Phase 4c 的 K 失败没有被更高 rank 或
> 低容量非线性救回；冻结表征中存在强烈的 source-state 外推损失和闭环误差累积，
> 但当前门不足以把二者唯一归因于 held-state 或 action-count 域中的某一个。

| 预注册机制 | 支持数 | medium / large | CLEAR |
|---|---:|---:|---:|
| `RANK_SENSITIVE` | 0/6 | 0/3 / 0/3 | 否 |
| `RANK_BOTTLENECK_RESCUE` | 0/6 | 0/3 / 0/3 | 否 |
| `NONLINEAR_SENSITIVE` | 0/6 | 0/3 / 0/3 | 否 |
| `AFFINE_MISSPECIFICATION_RESCUE` | 0/6 | 0/3 / 0/3 | 否 |
| `HELD_STATE_EXTRAPOLATION` | 1/6 | 1/3 / 0/3 | 否 |
| `ACTION_COUNT_DOMAIN` | 0/6 | 0/3 / 0/3 | 否 |

固定复现等级：**PARTIALLY_REPRODUCIBLE**。

## 1. 实验执行与证据层级

本轮没有训练新 Transformer，而是冻结 Phase 4c 正式运行在 `2^25=33,554,432`
examples 的 3 个 medium 和 3 个 large final checkpoint。每个模型只前向提取一次
B/P1/P2 hidden features，随后完成三种 chart、三 outer folds 和完整函数类阶梯：

| chart | 证据层级 | ranks | 函数类 |
|---|---|---|---|
| A: global state-centroid | transductive compatibility | 8/16/32/64/119 | translation/affine/resMLP16/resMLP64 |
| B: fold-local activation PCA | strict inductive 主分析 | 8/16/32/64/119 | translation/affine/resMLP16/resMLP64 |
| C: fold-local state-centroid | strict inductive robustness | 8/16/32/64 | affine |

每个 outer fold 只用 80 个 outer-train source states 构建 B/C chart、拟合映射和做
inner selection；40 个 outer-held states 的 P1/P2 target 不进入任何拟合、早停或
模型选择。最终独立单位是 6 个冻结模型，不是 18 folds、792 cells 或 872,640 条
prompt。A chart 明确看过全部 120 states 的 B 表征和标签，只是兼容性诊断。

正式执行采用 6 个单模型分片并行生成 `6×3×44=792` 个 cell；固定复现另含
132 个官方 medium duplicate cells 和 132 个 reproduction cells。一次早期启动的
同秒目录碰撞在进入正式分析前被检测并隔离，未进入任何合并、统计或裁决；随后 runner
加入 model/PID 后缀和拒绝覆盖保护。

## 2. 统计发现

### 2.1 严格 inductive rank 曲线是非单调的

下表为 B activation-PCA chart 的 held-state 六模型均值 ± 样本标准差；所有 rank
的 closure yardstick 都是 0/6。

| rank | one-step decode / NRMSE | composition decode / NRMSE | inverse decode / NRMSE |
|---:|---:|---:|---:|
| 8 | `.008±.003 / .999±.010` | `.008±.001 / 1.004±.002` | `.077±.019 / .874±.026` |
| 16 | `.010±.003 / .997±.011` | `.009±.001 / 1.002±.004` | `.282±.054 / .800±.024` |
| 32 | `.027±.014 / .983±.016` | `.016±.004 / .991±.010` | `.859±.022 / .690±.017` |
| 64 | `.807±.106 / .786±.035` | `.639±.116 / .835±.022` | `.994±.002 / .441±.042` |
| 119 | `.798±.220 / .938±.171` | `.823±.156 / .908±.134` | `.735±.135 / .683±.061` |
| yardstick | `≥.90 / ≤.50` | `≥.85 / ≤.60` | `≥.90 / ≤.50` |

rank 64 相对 32 大幅提高 decode 并降低 NRMSE，但 rank 119 并未继续降低 NRMSE；
它提高 composition decode 的同时恶化 one-step/composition/inverse 数值误差。这解释了
为什么预注册的 119-vs-32 monotonic `RANK_SENSITIVE` 判据为 0/6，也说明单看 decode
会得出误导结论。rank-64“甜点”是 18-fold 一致的描述性 selection 模式，不是已经
确认的容量机制；它必须由 Phase 4e 的独立冻结曲线验证。

C fold-local state-centroid 的 rank 8/16/32/64 结果与 B 几乎重合：rank 64 的
one-step/composition NRMSE 为 `.786±.036/.835±.022`，B 为
`.786±.035/.835±.022`。因此中间秩方向不依赖 activation history variance；但 C
没有合法的 rank 119，不能把该稳健性外推到满秩。

A global chart 的 rank 119 one-step/composition NRMSE 更差，分别为
`1.571±.081/1.368±.070`。其 decode 与 NRMSE 随 rank 分离，进一步说明含 held-state
标签的 scorer 只能作 transductive compatibility 诊断，不能拿来覆盖 B/C 证据。

### 2.2 低容量非线性没有修复满秩映射

| B rank 119 函数类 | one-step NRMSE | composition NRMSE | inverse NRMSE | yardstick |
|---|---:|---:|---:|---:|
| translation | `1.506±.053` | `1.761±.046` | `.233±.021` | 0/6 |
| affine | `.938±.171` | `.908±.134` | `.683±.061` | 0/6 |
| resMLP16 | `.938±.171` | `.908±.134` | `.683±.061` | 0/6 |
| resMLP64 | `.938±.171` | `.908±.134` | `.684±.061` | 0/6 |

resMLP output 在 epoch 0 与 affine 相同，并在 inner-held states 上选 seed/epoch。
正式 B 结果显示两种 MLP 没有可见的 outer 改善；A chart 的 resMLP64 虽把
composition NRMSE 从 `1.368` 降到 `1.333`，只有约 2.5%，远低于冻结的 20% 门，
且 B 不同向。故不能写成 affine misspecification。

### 2.3 nested selection 锁定 rank 64，但没有达到绝对闭合

18 个 outer folds 全部选择 rank 64；17 个选择 affine epoch 0，只有
`large-seed20261002/fold1` 选择 resMLP64 epoch 75。outer 结果没有参与选择。

| 规模 | seen one-step decode / NRMSE | held one-step decode / NRMSE | seen composition decode / NRMSE | held composition decode / NRMSE |
|---|---:|---:|---:|---:|
| medium | `1.000 / .260±.006` | `.711±.027 / .818±.008` | `.919±.008 / .545±.012` | `.536±.033 / .854±.008` |
| large | `1.000 / .260±.007` | `.903±.004 / .754±.001` | `.975±.001 / .522±.006` | `.744±.012 / .815±.004` |
| 六模型 | `1.000 / .260±.006` | `.807±.107 / .786±.036` | `.947±.031 / .534±.015` | `.640±.116 / .835±.022` |

seen-state 新 histories 的 one-step 子门 6/6 通过，composition 子门也 6/6 通过；
完整 seen yardstick 只有 4/6，因为两个 medium 的 inverse NRMSE 稍高于 `.50`。
held-state 的 one-step 和 composition NRMSE 则 6/6 均未过，完整 yardstick 0/6。
这表明 source-state 外推损失真实存在，但预注册 CLEAR 标签还要求每个模型的 decode
也下降至少 `.20`；三个 large 的 held one-step decode 仍约 `.90`，所以只得到 1/6。

### 2.4 teacher forcing 与 depth-one 上界定位误差累积，但不能单独归因 action count

| 规模 | closed-loop composition | teacher-forced composition | direct depth-one composition |
|---|---:|---:|---:|
| medium decode / NRMSE | `.536±.033 / .854±.008` | `.865±.013 / .551±.011` | `.938±.013 / .515±.010` |
| large decode / NRMSE | `.744±.012 / .815±.004` | `.944±.003 / .528±.002` | `.969±.013 / .479±.034` |
| 六模型 decode / NRMSE | `.640±.116 / .835±.022` | `.904±.044 / .540±.015` | `.954±.020 / .497±.030` |

真实 P1 hidden 输入第二步的 teacher-forced 结果和专门在 P1→P2 输入域拟合的
depth-one 上界都远优于 B-map 闭环应用；depth-one composition 子门 6/6 通过。
但是 B→P1 的 held one-step NRMSE 本身仍为 `.754–.827`，6/6 未过 `.50`，所以
不能把闭环失败唯一归因于 action-count 输入域。最合理的边界是第一步 state 外推误差、
off-manifold 迭代和输入域支持共同作用，当前设计未将三者因果分离。

H3 commutator AUROC 在保存的主诊断中为 1.0，说明相对交换结构仍然可读；它没有
推出绝对动作闭合，与 Phase 4c 的相对/绝对构念分离一致。

## 3. 固定复现

固定 checkpoint 使用 Phase 4c 独立重跑的 `medium-seed20261001` final 权重；官方
medium duplicate 与正式分片的 summary、132 行 CSV 和 float32 features 完全相同。
复现 checkpoint 的旧 rank-32 K parity 六指标全部 `<5%`，旧 K 仍为 false。

30 个冻结连续指标中 25 个通过 `<5%`，5 个失败：

| 指标 | 正式 | 复现 | 对称相对差 |
|---|---:|---:|---:|
| `a32_composition_decode` | `.114630` | `.122546` | **6.460%** |
| `a119_one_step_decode` | `.009583` | `.013750` | **30.303%** |
| `a119_resmlp64_one_step_decode` | `.019167` | `.021667` | **11.538%** |
| `selected_held_one_step_decode` | `.741458` | `.782708` | **5.270%** |
| `selected_held_composition_decode` | `.568704` | `.609745` | **6.731%** |

前两个 rank-119 失败项的绝对 decode 都极低，较大的相对差不改变“满秩未救回”方向；
selected held 的两个 decode 在两次运行中也都未达到 `.90/.85` 门。四类单模型方向
标签完全一致，所以不存在科学方向翻转；严格等级仍因 5/30 连续指标失败而是
**PARTIALLY_REPRODUCIBLE**，不追加第三次重跑。

三折的预注册 selection 模式 `(rank, function_class)` 均为 `64/affine`，epoch 也均为
0，故 rank/class 模式为 3/3 一致。原始 `result.json` 的
`selection_match=false` 是实现过严造成的记录级差异：它直接比较了包含连续
`inner_score` 的完整字典，而两次 inner score 必然不同。保留原子产物不改写，并把
它分别披露为 `raw_selection_record_match=false` 与
`preregistered_selection_rank_class_match=true`；即使按正确语义记为 true，5 个连续
指标失败也使复现等级保持不变。

## 4. 完整性、资源与独立审计

独立审计器不导入 runner 或 diagnostics，而从 CSV 充分统计量、冻结常数和保存数组
重新计算：

- 原子 manifest 共 71 项、2,369,426,838 bytes；远端审计和拉回后的本地逐文件
  SHA256 均为 0 个失败；
- 6/6 模型、`6×3×44=792` 正式 cells、132 reproduction cells、split/mask hashes、
  checkpoints/config/suite/result passports 与三类 commit 祖先关系全部通过；
- 逐 cell 重算 one-step/composition/teacher-forced/inverse decode 与 NRMSE，独立重算
  45 对 H3 AUROC、A32 parity、nested selection、6/6 机制支持和 30 个复现差异；
- 七份 features 的 dtype/shape/finite、selected/depth maps 的 rank/class 形状与保存
  选择一致；89/89 审计检查通过，远端完整测试 95/95 通过。

首次审计仅在 `failed_metrics` 列表顺序上失败：审计器先做字典序排序，再与 runner 的
冻结插入顺序严格比较；差异值、失败 key 集合和 verdict 都一致。修复只移除该排序并
增加顺序回归测试，commit 为 `34265f4`；没有修改实验 CSV、result、features、maps 或
manifest。修复后同一原子产物 89/89 全绿。

全部分片从首个启动到固定复现结束约 121.9 分钟。峰值并发为 7 个必需进程；服务器
CPU cgroup 为 25 核，六进程快照中每进程 131 threads、BLAS 64 threads，5 秒观测的
20/20 配额周期均发生节流，因此未再加入无科学用途的重复任务。GPU 明确用于 checkpoint
前向和 MLP；七个并发 CUDA context 的全局峰值显存为 9,523 MiB，原始遥测峰值利用率
90%、峰值功耗 372.1 W、峰值温度 56°C。按 5 秒去重复时间窗计算，全周期利用率均值/
中位数/p95 为 `2.14%/1.0%/7.67%`：低平均值来自每模型短暂前向后转入 CPU float64
PCA/ridge、哈希和小矩阵 CUDA dispatch，本轮瓶颈是 CPU 与小问题 kernel 开销，不是
GPU 显存。人为增加重复计算只能提高占用表象而降低正式吞吐。

Phase 4c rank-32 affine 六指标的最大对称相对差为 `.704%`，远低于 `<5%` parity
门，且旧 K 仍为 false。Phase 4d 因此是在原 K 基线上做机制诊断，不是实现漂移。

## 5. 警告与 11/11 统计谬误扫描

### 主要警告

| 类型 | 细节 | 影响 |
|---|---|---|
| 探索性诊断 | Phase 4d 由 Phase 4c 的 K 失败触发，但分析路径在查看新 rank/class 结果前冻结 | 结果用于生成机制边界，仍需独立确认 |
| 非单调 selection | rank 64 为 18/18 inner-selected，但 CLEAR rank 判据预先定义为 119-vs-32 | 可报告中间秩甜点，不能事后把它改名为 `RANK_SENSITIVE` |
| transductive A chart | A 看过全部 120 states 的 B 表征和 label | 只作兼容性，不作 held-state inductive 证据 |
| scorer label | B/C 的 120-way decode scorer 使用全状态 B centroids | decode 只是诊断；NRMSE 与防泄漏 split 同报 |
| 六模型依赖 | 六个 checkpoint 来自 Phase 4c 已有训练，不是新的独立训练研究 | 不把 18 folds 或 792 cells 当独立样本 |
| 上界非因果 | depth-one 看过 P1 输入域中的训练样本 | 它定位输入支持候选，不证明 action-count 因果 |

覆盖率：**11/11**。

| # | 谬误 | 严重度 | 本轮处理 |
|---:|---|---|---|
| 1 | Simpson's paradox | CONTROLLED | medium/large 分层和逐模型支持数同时报告；没有用合并均值覆盖规模差异。 |
| 2 | Ecological fallacy | **CAUTION** | 结论限于一个合成 `S_5` 世界和两种小型 decoder，不外推到自然语言或所有群。 |
| 3 | Berkson's paradox | **CAUTION** | checkpoints 条件化于 Phase 4c 已成熟的 medium/large；本轮不声称适用于未学会任务的容量区间。 |
| 4 | Collider bias | **CAUTION** | selected map 由 inner score 共同约束三类误差；outer 不参与选择，并完整披露所有 cell 以限制选择诱导。 |
| 5 | Base-rate neglect | CONTROLLED | 120-way decode、15/30 交换对比例和全部 NRMSE yardstick 均保留；不只报高 decode。 |
| 6 | Regression to mean | CONTROLLED | 六个 final checkpoints、三 folds 和完整阶梯全量保留；没有按 outer 最优 fold/cell 挑选。 |
| 7 | Survivorship bias | CONTROLLED | 6/6 模型、792/792 cells、所有失败门和隔离的启动碰撞都披露。 |
| 8 | Look-elsewhere effect | CONTROLLED | ranks、classes、seeds、early stop、三 chart、机制门和 30 个复现指标均预冻结；完整网格报告。 |
| 9 | Garden of forking paths | CONTROLLED | 预注册 `fde0686` 先于实现；没有因 rank 64 甜点而改 119-vs-32 CLEAR 判据。 |
| 10 | Correlation ≠ causation | **CAUTION** | seen/held、teacher forcing 和 depth-one 是诊断对照，不能唯一确定 state、off-manifold 或 action-count 的因果贡献。 |
| 11 | Reverse causality | **CAUTION** | 表征几何和 operator 可拟合性都由既有训练共同产生；冻结权重分析不能确定训练形成机制的时间方向。 |

## 6. 研究价值、创新边界与下一项

本轮的研究价值不在于“找到一个更大的 map 让 K 过门”，而在于把失败边界进一步
收窄：

1. **限定简单容量补救**：在冻结的 rank 8–119、ridge affine、resMLP16/64 阶梯内，
   119D 和低容量非线性没有救回 K；这比重复 32D 负结果更强，但不排除未测函数族；
2. **发现非单调秩结构**：18/18 folds 选择 rank 64，而 119D 数值误差反弹，提示
   operator 拟合受样本量、正则化或表示噪声制约，不是单调容量不足；
3. **分离 state 与 composition 难点**：seen 单步/二步好、held 单步已坏，而真实
   P1 和 depth-one 又能恢复二步，说明绝对闭合失败至少包含两个层次；
4. **保留严格否证边界**：上述模式不足以满足任何 6/6 CLEAR 标签，因此不能包装成
   已确认的 held-state 或 action-count 机制，也不能改判旧 K。

下一项不应立即花费新 Transformer 种子去确认一个尚未 CLEAR 的标签。更有效的
Phase 4e 是先另立预注册的**operator sample-complexity × regularization 诊断**：
在冻结特征
上固定 rank 64 主构型，独立改变 source-state 覆盖数、每 state histories 数和 ridge
强度，并加入共享 action-conditioned map 对照，判断中间秩甜点与 held gap 是否随
状态覆盖按预测缩小。启动前必须冻结覆盖率/history/ridge/map 矩阵、主门、多重比较
处理和停止规则；只有出现跨 6 模型同向的冻结曲线，再用新 Transformer seeds 做确认
实验。

## 7. 产物位置

- 冻结预注册：`reports/phase4d-s5-operator-ladder-preregistration.md`
- 正式合并结果：`results/phase4d-s5-20260809T170600Z-30f9fa6dfcc1-assembled/`
- 机器可读独立审计：`reports/2026-08-09-phase4d-postrun-audit.json`
- 独立审计程序：`scripts/audit_phase4d_s5_operator_ladder.py`
- 确定性分片合并器：`scripts/merge_phase4d_s5_operator_shards.py`


==> anc/reports/2026-08-09-phase4e-s5-operator-scaling.md <==
# Phase 4e `S_5` operator 样本复杂度 × 正则化报告

## Material Passport

- Origin Skill: academic-research-suite / experiment-agent
- Origin Mode: run → validate
- Origin Date: 2026-08-09
- Verification Status: VERIFIED
- Version Label: phase4e_s5_operator_scaling_result_v1
- Preregistration Commit: `5183cd6`
- Formal Analysis Commit: `bd08c45`
- Assembly Commit: `b2d2df9`
- Independent Audit Commit: `ca5641f`
- Official Run: `phase4e-s5-20260810T013925Z-bd08c4538332-assembled`

## 结论先行

Phase 4e 得到了第一条满足冻结六模型一致门的 operator 机制标签：
**`STATE_DIVERSITY_LIMITED = 6/6`**。在 rank-64、independent affine、raw
`alpha=1e-3` 下，保持每 action 的训练 pairs 都为 160，把训练设计从“20 个 states，
每 state 8 histories”改为“80 个 states，每 state 2 histories”，held-state：

- one-step NRMSE 平均降低 **32.69% ± 2.22%**；
- closed-loop composition NRMSE 平均降低 **38.06% ± 2.04%**；
- inverse NRMSE 平均降低 **63.87% ± 1.95%**；
- medium 3/3、large 3/3，全部超过预注册 one/composition 20% 门且 inverse 不恶化。

因此，在冻结的弱 raw ridge 条件下，Phase 4d 的 held-state 闭合失败不是“训练 pair
总数不够”能够解释的；**不同 source states 的覆盖比在少数 states 上重复更多
histories 更重要**。三标签结果为：

| 预注册机制 | 支持数 | medium / large | CLEAR |
|---|---:|---:|---:|
| `STATE_DIVERSITY_LIMITED` | **6/6** | 3/3 / 3/3 | **是** |
| `LOW_SAMPLE_RIDGE_SENSITIVE` | 0/6 | 0/3 / 0/3 | 否 |
| `LOW_SAMPLE_SHARING_SENSITIVE` | 0/6 | 0/3 / 0/3 | 否 |

但这条阳性结果有一个必须同时披露的构念边界：完整 alpha 矩阵中 228/324
inner selections（70.37%）撞到最大值 100；在 `(20,8)` 主低覆盖条件中，independent
15/18 folds、shared 17/18 folds 选择 100。按各 fold inner-selected alpha 重算等 pair
对照后，80-vs-20 states 的平均 one-step 改善仍为 20.11%，composition 只剩 14.81%，
不再满足 6/6 的 20%/20% 门。因此正式标签严格成立，但应写成：

> 弱 raw ridge 下存在跨六模型一致的 state-diversity 限制；现有结果尚不能证明该限制
> 在充分调优、尺度归一化的正则化下仍达到同一幅度。

固定独立复现为 **REPRODUCIBLE**：15/15 连续指标均低于 5% 对称相对差，最大值
2.521%；6 个主 alpha selections 与 H1/H2/H3 单模型方向全部一致。

## 1. 实验设计与证据层级

本轮不训练新 Transformer，也不重新选择表示层。输入是 Phase 4d 已冻结并通过 passport
的 3 个 medium、3 个 large final-checkpoint B/P1/P2 float32 features；独立复现使用
另一个固定 feature bundle。每个模型的严格 outer 分析为：

`3 folds × C{20,40,80} × H{2,4,8} × 6 alphas × 2 map families = 324 cells`。

同样保存 324 个 inner candidates 和 54 个 alpha selections。六模型正式矩阵为
1,944 outer cells、1,944 inner candidates、324 selections；复现另有 324/324/54。
40 个 outer-held states 的 target 从不进入 chart、map fit 或 alpha selection。

每 fold 的 64D activation-PCA chart 只用 80 个 outer-train states 的 B repeats 0–7
拟合一次，并在全部 C/H/alpha/family cells 中冻结。inner chart 独立使用 60 个
inner-fit states；模型级 NRMSE 先跨三 folds 汇总 SSE/reference SSE 再开平方，不平均
fold NRMSE。六个 frozen checkpoints 是独立统计单位，18 folds 和 1,944 cells 不是。

两种 map family 为：十 action 各自拟合的 `independent`，以及固定 Helmert basis、
contrast penalty 为共享分量 4 倍的 `shared_contrast4`。后者没有扩大函数类。

## 2. 确认性结果

### 2.1 H1：等 pair 数下，source-state diversity 形成 6/6 强效应

下表的三个数字依次为 one-step / composition / inverse NRMSE 降低百分比；正数表示
candidate `(80,2)` 优于 baseline `(20,8)`。

| 模型 | one-step | composition | inverse | H1 |
|---|---:|---:|---:|---:|
| medium-seed20261001 | 31.47% | 37.85% | 63.01% | 通过 |
| medium-seed20261002 | 30.10% | 36.15% | 61.48% | 通过 |
| medium-seed20261003 | 32.56% | 38.54% | 63.88% | 通过 |
| large-seed20261001 | 34.02% | 38.23% | 64.74% | 通过 |
| large-seed20261002 | 31.66% | 35.98% | 62.91% | 通过 |
| large-seed20261003 | 36.37% | 41.61% | 67.17% | 通过 |
| 六模型 mean ± sample SD | **32.69±2.22%** | **38.06±2.04%** | **63.87±1.95%** | **6/6** |

规模分层同向：medium 为 `31.37±1.23% / 37.52±1.23% / 62.79±1.22%`；large 为
`34.02±2.35% / 38.61±2.84% / 64.94±2.13%`。没有用 pooled 均值掩盖规模反转。

三个等训练 pair 点的绝对 NRMSE 如下：

| `(C,H)` | one-step | composition | inverse | teacher-forced |
|---|---:|---:|---:|---:|
| `(20,8)` | `1.178±.034` | `1.365±.045` | `1.249±.072` | `1.186±.053` |
| `(40,4)` | `1.067±.030` | `1.202±.031` | `1.026±.053` | `.976±.039` |
| `(80,2)` | **`.793±.033`** | **`.845±.018`** | **`.451±.037`** | **`.551±.012`** |

这是一条有序的 20→40→80 state 曲线，而不只是两端差值。由于三点每 action 都有
160 pairs，它排除了“candidate 只是看过更多总样本”这一解释；它仍不排除不同 state
覆盖改变设计矩阵谱和有效正则化，这正是本轮发现的下一层边界。

冻结三声明 family 的单项 6/6 精确单侧 sign 概率为 `1/64=.015625`，Bonferroni
三项上界 `.046875`。该校准只描述六模型方向一致性，不把共享世界/训练方案的模型
夸大成广泛总体随机样本。

### 2.2 H2：ridge 调优有实质改善，但 one-step 未过 20% 门

在 `(20,8), independent` 中，inner-selected alpha 相对固定 `1e-3`：

| 指标 | 六模型平均改善 ± SD | 范围 | 冻结子门 |
|---|---:|---:|---:|
| one-step | `15.51±1.47%` | 12.96–17.09% | **0/6** 达到 20% |
| composition | `25.68±2.26%` | 22.42–28.85% | 6/6 达到 20% |
| inverse | `21.73±3.37%` | 16.29–25.53% | 6/6 不恶化且实际改善 |

因此 `LOW_SAMPLE_RIDGE_SENSITIVE=0/6` 是冻结合取门的阴性，不等于“正则化无作用”。
它明显修复 composition 和 inverse，但 one-step 改善在六模型中都低于 20%。

### 2.3 H3：Helmert action sharing 几乎没有收益

`shared_contrast4` 相对各自 selected 的 `independent`，六模型平均 one-step 改善仅
`.37±.87%`，composition 改善 `.05±.22%`，inverse 反而恶化 `1.67±1.12%`；large
中两个模型的 one-step/composition 也轻微变差。故 `LOW_SAMPLE_SHARING_SENSITIVE=0/6`
不是阈值边缘失败，而是效应接近零。当前困难不是十个 action maps 缺少这种简单的
共享 Helmert shrinkage。

## 3. 完整矩阵揭示的描述性结构

### 3.1 弱 ridge 下出现接近插值阈值的非单调峰

下表固定 `independent, alpha=1e-3`，报告六模型 held NRMSE mean±SD：

| C | H | pairs/action `C×H` | one-step | composition | inverse |
|---:|---:|---:|---:|---:|---:|
| 20 | 2 | 40 | `1.527±.076` | `1.938±.160` | `1.844±.130` |
| 20 | 4 | 80 | **`2.174±.112`** | **`4.672±.533`** | **`4.521±.473`** |
| 20 | 8 | 160 | `1.178±.034` | `1.365±.045` | `1.249±.072` |
| 40 | 2 | 80 | **`1.812±.138`** | **`3.241±.545`** | **`3.089±.491`** |
| 40 | 4 | 160 | `1.067±.030` | `1.202±.031` | `1.026±.053` |
| 40 | 8 | 320 | `.936±.035` | `1.012±.026` | `.816±.049` |
| 80 | 2 | 160 | `.793±.033` | `.845±.018` | `.451±.037` |
| 80 | 4 | 320 | `.786±.035` | `.837±.021` | `.441±.040` |
| 80 | 8 | 640 | `.783±.036` | `.833±.022` | `.436±.041` |

rank-64 affine 含 64 个 coefficient directions 加 intercept；`C×H=80` 接近该拟合的
插值区。两个不同 C/H 条件都在 80 pairs/action 出现巨大误差峰，而 40 或 160 pairs
反而更好，且强 ridge selections 大量撞到 100。最合理的探索性解释是一个
**finite-sample/interpolation 几何峰**，它可能同时解释 Phase 4d 的非单调 rank-64
甜点和本轮 raw-alpha 敏感性。该解释没有预注册，不能升级为 Phase 4e 确认性标签。

### 3.2 alpha 上界与 H1 的正则化交互

324 个正式 inner selections 为：`alpha=100` 228 次、`10` 91 次、`1` 5 次；没有选择
更小的三个值。主 `(20,8)` 条件中：

| family | alpha=100 | alpha=10 | 其他 |
|---|---:|---:|---:|
| independent | 15/18 | 3/18 | 0 |
| shared_contrast4 | 17/18 | 1/18 | 0 |

因此当前网格没有包住 inner optimum，不能声称已经测到“充分调优 ridge”的上界。
作为明确标注的 post-hoc robustness：

| alpha 处理 | 80-vs-20 one-step 改善 | composition 改善 | inverse 改善 | 20%/20% 支持 |
|---|---:|---:|---:|---:|
| 固定 `.001`（正式 H1） | `32.69%` | `38.06%` | `63.87%` | **6/6** |
| 各条件 inner-selected | `20.11%` | `14.81%` | `38.26%` | 0/6 |
| 固定 `100` | `19.36%` | `11.98%` | `24.20%` | 0/6 |
| 固定 `1` | `22.76%` | `21.75%` | `53.28%` | 4/6 |

这不推翻预注册 H1；它限定了 H1 的外延，并阻止我们把 raw-alpha 阳性直接包装成
“任何合理正则化下的普适 state-diversity 定律”。

## 4. 固定复现、parity 与独立审计

固定 reproduction bundle 完整执行同一 324/324/54 矩阵。正式
`medium-seed20261001` 的 official duplicate CSV、maps、charts 与正式分片完全一致。

- 15/15 连续指标均 `<5%`；最大差为 `c20h8_inverse_nrmse = 2.521%`；
- 其余等 pair 指标最大 2.088%，H2/H3 selected 指标均低于 .163%；
- `(20,8)` 三 folds × 两 family 的 6 个 alpha selections 完全一致；
- H1/H2/H3 三个单模型方向完全一致；
- verdict：**REPRODUCIBLE**，没有追加第三次挑选性重跑。

Phase 4d compatibility parity 为正式 18/18 folds、复现 3/3 folds 全通过；每行六个
legacy 指标的对称相对差均 `<5%`。它只证明实现连续性，不进入 Phase 4e strict 门。

最终独立审计不导入 Phase 4e runner/scaling helper，并从冻结输入重建：

- 78/78 manifest 文件、746,480,411 bytes，本地拉回后 SHA256 0 failures；
- 12 个冻结输入 passports、7 个执行分片、commit ancestry、split/mask/no-held-leak；
- 1,944/1,944/324 正式矩阵与 324/324/54 复现矩阵；
- 42 个 fold-local PCA charts、189 个 inner condition hashes；
- 700 个确认性/分层抽样 outer maps 与 1,867 个 held/fit-repeat/chart-only 分区评分；
- 252 个 H2/H3 confirmatory inner candidates；
- H1–H3、15 项复现、selection 和方向全部独立重算一致。

最终审计为 **18/18 check groups passed、0 failures**。两次审计器修复只涉及报告层：
第一次移除不能 JSON 序列化的内部 tuple-key lookup；第二次补齐 15 项复现的 `h2/h3`
别名。两者均加回归测试、产生新 commit，并在同一冻结 artifact 上重跑；未修改任何
实验 CSV、maps、charts、result 或 manifest。

## 5. 资源使用

服务器真实 cgroup 为 25 CPU cores / 90 GiB RAM，GPU 为 RTX 5090 32 GiB。正式六
模型按预注册同时运行 6 个 worker、每 worker 4 BLAS threads，总上限 24；GPU 批量
评分，CPU float64 ridge 为规范拟合路径。六个正式分片约 51 秒全部完成；固定复现约
63 秒完成。

去除启动/结束空闲点后，正式 GPU active utilization 平均 75.6%、峰值 89%，全局峰值
显存 4,943 MiB、功耗 127.2 W、温度 42°C。复现是单 worker，active utilization
23.3%、峰值 25%。显存没有填满是因为保存的 64D map 批量很小；增加无科学用途的重复
只会伪造占用率。最终独立 CPU 审计重新计算 700 maps 和 252 inner candidates，未用
GPU 结果替代规范 float64 解。

## 6. 警告与 11/11 统计谬误扫描

### 主要警告

| 类型 | 细节 | 影响 |
|---|---|---|
| raw-alpha 构念 | H1 固定 `.001`，而 70.37% selections 撞到 100 | H1 是弱 ridge 下的 state-diversity 标签，不是充分调优后的普适定律 |
| post-hoc interaction | selected/fixed-100 robustness 在看到正式结果后计算 | 只生成 Phase 4f 假设，不改 Phase 4e 标签 |
| checkpoint 依赖 | 六模型沿用 Phase 4c final checkpoints | 不是六个新训练研究，也不代表自然语言总体 |
| fold 伪重复 | 18 folds 与 1,944 cells 共享 6 个模型 | 独立单位保持为 6 models |
| synthetic world | 单一 `S_5`、固定动作集合和 prompt generator | 不外推到自然语言动词或任意群作用 |
| interpolation 解释 | 80 pairs/action 峰接近 65 参数，但未预注册 rank×n/p 扫描 | 可报告为机制线索，不能写成已确认 double descent |

覆盖率：**11/11**。

| # | 谬误 | 严重度 | 本轮处理 |
|---:|---|---|---|
| 1 | Simpson's paradox | CONTROLLED | 逐模型、medium/large 分层和六模型均值同时报告；H1 两层均同向。 |
| 2 | Ecological fallacy | **CAUTION** | 结论限于 `S_5` 合成世界、两个小型规模和冻结 rank-64 chart。 |
| 3 | Berkson's paradox | **CAUTION** | 只纳入已通过 Phase 4c 任务门的 medium/large final checkpoints；不外推到未成熟模型。 |
| 4 | Collider bias | **CAUTION** | alpha 由 one/composition/inverse inner score 共同选择；outer 不参与选择，完整 candidates 全保存。 |
| 5 | Base-rate neglect | CONTROLLED | 同报绝对 NRMSE、160 pairs/action、120 states 和完整 3×3 C/H 矩阵。 |
| 6 | Regression to mean | CONTROLLED | 六模型、三 folds、全部 alpha/family cells 和固定复现全量保留，不挑 outer 最优。 |
| 7 | Survivorship bias | CONTROLLED | 6/6 正式模型、全部 1,944 cells、H2/H3 阴性与 alpha 边界均披露。 |
| 8 | Look-elsewhere effect | CONTROLLED | 三个标签、20% 门、C/H/alpha/family、复现 15 项和停止规则预冻结。 |
| 9 | Garden of forking paths | CONTROLLED | 预注册 `5183cd6` 先于实现；selected-alpha robustness 没有替换正式 H1。 |
| 10 | Correlation ≠ causation | **CAUTION** | 等 pair 对照支持 state coverage 作用，但设计矩阵谱/有效正则化随 coverage 同时改变。 |
| 11 | Reverse causality | **CAUTION** | 冻结特征诊断不能确定训练先形成 state geometry 还是先形成可拟合 operator。 |

## 7. 研究价值、创新边界与下一项

本轮有明确研究价值，而且比简单“又一个正/负门”更接近机制：

1. **首次得到冻结的 6/6 阳性机制标签**：在相同训练 pair 预算下，增加 source-state
   diversity 对绝对 held-state operator closure 产生 31–42% 的 one/composition
   改善，跨 medium/large 一致；
2. **把 Phase 4d 的 rank-64 甜点与样本几何连接起来**：80 pairs/action 在两个不同
   C/H 组合中都出现巨大峰，提示 rank、样本 aspect ratio 和 ridge 共同决定可拟合性；
3. **否定一个简单共享补救**：Helmert multi-action shrinkage 的效应接近零，困难不是
   这种低维 action sharing 就能解决；
4. **阳性结果仍保留可证伪边界**：强 ridge 会显著缩小 state-diversity 效应，且 alpha
   grid 撞上界，因此还不能把 H1 写成正则化无关的普适机制。

下一项应是另立预注册的 **Phase 4f rank × sample aspect-ratio × scale-normalized ridge**
诊断，而不是立刻训练新 seeds 复现一个 raw-alpha 特定效应。Phase 4f 应在冻结 features
上跨多个 rank，把 pairs/action 相对参数维度 `n/(r+1)` 对齐，扩展 dimensionless ridge
范围并冻结两个问题：插值峰能否被 normalized ridge 消除；在公平调优后，等 pair 的
state-diversity 残余效应是否仍跨 6 模型同向。只有残余效应通过新冻结门，才值得花费
新 Transformer seeds 作训练级确认。

## 8. 产物位置

- 冻结预注册：`reports/phase4e-s5-operator-scaling-preregistration.md`
- 正式合并结果：`results/phase4e-s5-20260810T013925Z-bd08c4538332-assembled/`
- 机器可读独立审计：`reports/audits/phase4e-s5-20260810T013925Z-independent-audit.json`
- 独立审计程序：`scripts/audit_phase4e_s5_operator_scaling.py`
- 确定性分片合并器：`scripts/merge_phase4e_s5_operator_shards.py`
- Manifest SHA256：`dfc5a5c8345cc6ab956ef0deef5c9c7e1b23ef8b83efc32903b38e9c8148d7b7`
- Audit SHA256：`b9057f4d9d47e5fc7af1aa8a9ac307be7724708399ac3c769ef98b5a65bbb154`


==> anc/reports/2026-08-09-phase4f-s5-aspect-ratio.md <==
# Phase 4f `S_5` aspect-ratio × scale-normalized ridge 报告

## Material Passport

- Origin Skill: academic-research-suite / experiment-agent
- Origin Mode: run → validate
- Origin Date: 2026-08-09
- Verification Status: VERIFIED
- Version Label: phase4f_s5_aspect_ratio_result_v1
- Preregistration Commit: `e671ebf2625d07fe3a9d2130a9dc7c03f63c69f0`
- Formal Analysis Commit: `ae0566ba481aa71a9fb4c1eddbc087f02db185da`
- Assembly Commit: `86fe365761be0a6b4d2e92f33f2899950005ae19`
- Independent Audit Commit: `75b1af4eab4af4141f0fdb9fb2b21a02e75ebc12`
- Official Run: `phase4f-s5-20260810T030514Z-86fe365761be-assembled`

## 结论先行

Phase 4f **否定了 Phase 4e 提出的通用 sample-aspect-ratio 插值峰解释**。
在六个正式模型、六个确认性 ranks、固定 weak `lambda=1e-5` 中，没有任何模型的
任何 rank 同时达到 q=1.2 相对 q=.7 和 q=2 的 one-step `+10%`、composition
`+20%` 峰门：

| 冻结声明 | 正式结果 | 裁决 |
|---|---:|---|
| `ASPECT_PEAK_RAW` | **0/6 models；0/36 model-ranks** | **NOT_SUPPORTED** |
| `NORMALIZED_RIDGE_REMOVES_PEAK` | 0 个 H1-support ranks 可进入检验 | **UNTESTABLE** |
| `FAIR_DIVERSITY_RESIDUAL` | 4 true / 1 false / 1 upper-censored | **UNTESTABLE** |

因此，Phase 4e 在 `C×H=80` 附近观察到的大误差不能解释成只由
`n/(r+1)≈1` 组织、跨 rank 普遍存在的插值峰。scale-normalized ridge 确实压平了
不少高 rank 的弱正则爆炸，但没有一个已经通过 H1 的峰可供 H2“移除”，不能把
描述性平滑升级为 H2 阳性。

公平调优后的 state-diversity 残余呈现明显规模分层：large 3/3 通过，medium 为
1 true / 1 false / 1 untestable；六模型 `(80,2)` 相对 `(20,8)` 的平均改善为
one-step `20.08±4.06%`、composition `14.87±5.24%`、inverse `39.30±17.50%`。
这与 Phase 4e 的 post-hoc selected-alpha 结果几乎一致，但没有达到冻结的 6/6 门，
所以**不触发新 Transformer seeds**。

固定复现严格为 **NOT_REPRODUCIBLE**：15 个连续指标中 14 个在 5% 内，
`diversity_c80h2_inverse` 对称相对差为 `10.949%`；15 个选择只有 11 个相同；
H1/H2 状态一致，但 H3 从正式 `false` 变为 reproduction `UNTESTABLE`。这不是相反
方向的效果翻转，而是 lambda 上界造成的可检验性翻转；冻结规则仍要求判为不复现。

## 1. 实验设计与独立单位

本轮不训练 Transformer，只使用 Phase 4d 冻结的六个 final-checkpoint feature bundles
和一个固定 reproduction bundle。每模型保存：

- 396 个 outer rows：`7 ranks × 9 q × 3 folds × {weak,selected}`，加 18 个
  equal-pair diversity rows；
- 1,980 个 inner lambda candidates；
- 198 个 lambda selections、198 个 selected maps、42 个 fold-local charts。

正式总矩阵为 2,376 outer、11,880 inner、1,188 selections/maps、252 charts；复现另有
396/1,980/198/198/42。统计单位始终是六个冻结模型，不是 18 folds 或上万 cells。
outer-held 40 states 与 repeats 8–11 不进入 PCA、map fit、lambda selection 或停止决策。
模型级 NRMSE 先聚合三 folds 的 SSE/reference SSE，再开平方。

每个 rank 的样本量为 `n=floor(q(r+1)+.5)`，q 为
`.5,.7,.9,1,1.2,1.5,2,3,4`；outer/inner 分别使用只依赖 fold 的固定 nested prefix。
岭惩罚为 `alpha=lambda*trace(Xc'Xc)/r`，intercept 不惩罚。inner-only closure score
选择 10 个 lambda 中 1.01-best 内最大的一个。

## 2. H1：没有跨 rank 的 q≈1 插值峰

下表是六模型 weak-ridge held NRMSE mean±sample SD。每格依次为 q=.7 / 1.2 / 2。

| rank | one-step | composition |
|---:|---:|---:|
| 32 | `1.097±.015 / 1.143±.031 / .998±.013` | `1.144±.021 / 1.308±.089 / 1.006±.008` |
| 48 | `1.044±.005 / 1.051±.013 / .950±.013` | `1.074±.005 / 1.118±.019 / .972±.010` |
| 64 | `.985±.008 / .822±.025 / .799±.031` | `1.034±.009 / .880±.013 / .852±.017` |
| 80 | `1.067±.014 / .871±.086 / .784±.134` | `1.119±.052 / .920±.029 / .803±.079` |
| 96 | `1.159±.027 / 1.142±.095 / .913±.148` | `1.235±.044 / 1.312±.069 / .927±.108` |
| 119 | `1.417±.160 / 1.490±.137 / 1.046±.153` | `1.648±.229 / 1.883±.136 / 1.068±.123` |

rank 32、48、119 的 q=1.2 确有局部上拱，但相对 q=.7 的幅度没有同时达到
one-step 10% 和 composition 20%；rank 64–80 则随样本量增加基本改善。最关键的是，
6 个模型 × 6 ranks 中没有一个单元满足完整合取门。因此这不是“总体均值没过但部分
模型有峰”，而是确认性支持计数严格为零。

这一结果把 Phase 4e 的解释边界收紧为：原来的 `C×H=80` 峰可能依赖 C/H 的
state-repeat 构成、设计矩阵谱或 raw-alpha 交互，不能归结为通用 `n/(r+1)` 阈值。

## 3. H2：normalized ridge 有效，但确认性前提不存在

inner-selected lambda 后的六模型均值如下；每格仍为 q=.7 / 1.2 / 2：

| rank | one-step | composition |
|---:|---:|---:|
| 32 | `1.013 / .996 / .986` | `1.019 / 1.006 / .998` |
| 48 | `.982 / .975 / .944` | `1.002 / .996 / .965` |
| 64 | `.915 / .814 / .803` | `.968 / .881 / .869` |
| 80 | `.997 / .875 / .744` | `1.001 / .939 / .810` |
| 96 | `.995 / .990 / .836` | `.997 / .996 / .866` |
| 119 | `.995 / .990 / .917` | `.994 / .993 / .925` |

这说明 dimensionless ridge 把 rank 96/119 的弱正则误差明显拉回约 1，但 H2 预注册为
“在 H1-support ranks 上把峰 excess 减半”。由于每个模型 H1-support ranks 都为 0，
六模型 H2 均为 UNTESTABLE，而不是支持或普通阴性。

边界也仍未完全包住：1,188 个正式 selections 中 294 个（24.75%）选择 lambda=1000；
H2 的 324 个相关 selections 中 84 个（25.93%）撞上界。完整分布为 `.01:6`、
`.1:271`、`1:541`、`10:16`、`100:60`、`1000:294`。因此 selected 曲线适合描述
数值稳定化，不足以宣称全体设计已找到内层最优点。

## 4. H3：state diversity 残余是规模分层线索，不是六模型结论

下表报告 `(80,2)` 相对 `(20,8)` 的 NRMSE 改善；正数为更多 source states 更好。

| 模型 | one-step | composition | inverse | 冻结 H3 |
|---|---:|---:|---:|---|
| medium-seed20261001 | 15.39% | 8.55% | 17.37% | false |
| medium-seed20261002 | 15.63% | 8.02% | 16.47% | UNTESTABLE（baseline 两 folds λ=1000） |
| medium-seed20261003 | 18.66% | 15.88% | 46.13% | true |
| large-seed20261001 | 23.15% | 19.14% | 51.04% | true |
| large-seed20261002 | 23.05% | 18.63% | 51.51% | true |
| large-seed20261003 | 24.60% | 19.03% | 53.27% | true |
| 六模型 mean±SD | **20.08±4.06%** | **14.87±5.24%** | **39.30±17.50%** | 4/6，整体 UNTESTABLE |

绝对 NRMSE 为：selected `(20,8)` 的 one/composition/inverse/teacher 是
`.998±.012 / 1.015±.004 / .992±.018 / .954±.033`；`(80,2)` 为
`.798±.048 / .864±.056 / .604±.182 / .589±.072`。

分层差异很大：medium 的 one/composition/inverse 改善为
`16.56±1.83% / 10.81±4.39% / 26.66±16.87%`，large 为
`23.60±.87% / 18.93±.27% / 51.94±1.17%`。large 3/3 的 margin 很宽，但规模交互
不是本轮预注册声明，而且 formal medium 与固定 reproduction 的 H3 可检验性不稳；
只能作为下一研究问题，不能用规模分层绕开 6/6 门。

## 5. 固定复现与实现连续性

reproduction shard 先完成 official-medium duplicate，再计算独立 feature bundle；固定
reproduction 部分开始时六个正式分片已经 atomic SUCCESS。official duplicate 的三份
CSV、maps、charts 与正式 medium 分片完全一致。

- 连续指标：14/15 `<5%`；唯一失败
  `diversity_c80h2_inverse=10.949%`；
- lambda selections：11/15 完全一致；四个差异为 fold0 q=2、fold0 diversity
  baseline/candidate、fold1 diversity baseline；
- 方向：H1 `false=false`，H2 `None=None`，H3 `false→None`；
- 冻结 verdict：**NOT_REPRODUCIBLE**，不追加第三次重跑挑选通过结果。

这说明 H1 的零支持相对稳定，但 H3 的正则边界和精确选择不稳定。Phase 4f 不能作为
“公平调优后 state-diversity 已确认”的证据。

## 6. 独立审计与数据完整性

加强版最终独立审计不导入 Phase 4f runner、helper 或 merger；它只用冻结输入、保存的
sufficient statistics 和独立 NumPy 公式重建证据。最终 **17/17 check groups passed、
0 failures**：

- manifest/files/config ancestry、10 个输入 passports、7 个执行分片及 official duplicate
  全部通过；
- 7/7 feature bundles 的 key/shape/dtype/finite/state-range 全量通过；
- 正式 1,188 maps + 252 charts、复现 198 maps + 42 charts 的 key set、shape、float64、
  finite、canonical ID 和逐数组 hash 全量通过；
- 1,386 个 model×fold×design 的 sampler order、exact indices、mask SHA、state/repeat
  边界和 no-held-leak 全量重建一致；
- 2,376/11,880/1,188 正式矩阵和 396/1,980/198 复现矩阵的 identity、NRMSE sufficient
  statistics、1.01-best lambda selection 全部一致；
- 独立重拟合 4,250 个正式和 740 个复现 inner ridge candidates，并对相应确认性
  outer weak/selected cells 重做 four-mode scoring；
- H1–H3、upper-bound testability、15 项复现、15 个 selections 和 verdict 全部重算一致。

最终机器可读审计为 4,189 bytes，SHA256
`5ba76b5f830188975e6b4bdc3ce83a61af8c9f29401d9d27c1c306a556e915cf`。

已确认的非审计器自报事实：

- 本地拉回 694,610,870 bytes；92 个 artifact-manifest entries 的 bytes/SHA256
  全部一致；
- assembled manifest SHA256：
  `d0def5742c6fd2803898864e3ab54652cfaca5c2ef892a9c37d9857b24675d49`；
- scale-rescaling max-abs 误差 `5.3291e-15`；固定 CPU/CUDA 最大相对差
  `1.447e-16`，六分片均走 CUDA scoring；
- 远端完整测试 143/143 通过。

实验后修复严格限于验证层：smoke suite 参数与冻结 suite 对齐；合并器 array-hash
序列化改为 runner 已冻结的 shape byte contract；审计器 transition table 改为
state-major 轴；随后增加全部 features、maps/charts、split/mask/no-held-leak 硬门。
这些 commit 没有改写任何正式 CSV、map、chart、selection、result 或 manifest。

## 7. 资源使用

服务器是 25 CPU cores / 90 GiB RAM、RTX 5090 32 GiB。六个正式分片并发，每片
4 BLAS threads，名义上限 24；固定复现的独立 feature 计算在正式 atomic SUCCESS
后继续。正式分片各用约 160–175 秒，复现双 bundle 共约 285 秒。

正式 GPU active utilization 各分片观测均值 44.1–47.4%、峰值 64%；全局峰值显存
5,725 MiB、功耗 116.2 W、温度 42°C。GPU 没有塞满是因为主耗时是大量小型 float64
ridge/SVD，评分张量只有 rank≤119；添加无科学用途的重复不能增加证据。运行中 CPU
峰值观测约 16.4 cores。最终审计使用独立 CPU float64 路径，不用 GPU 输出替代交叉
验证，并并发旧/加强两版以利用剩余核心。

## 8. 警告与 11/11 统计谬误扫描

### 主要警告

| 类型 | 细节 | 影响 |
|---|---|---|
| H2 逻辑前提 | 0 个 H1-support ranks | H2 是不可检验，不是 normalized ridge 阳性或阴性 |
| lambda 边界 | 294/1,188 selections 取 1000；medium2 H3 两 folds 撞上界 | H3 总体不可检验，selected 曲线可能仍欠正则范围 |
| 规模交互 | large 3/3、medium mixed | 是描述性线索，不替代冻结 6/6 规则 |
| 固定复现 | 1/15 连续指标、4/15 selections、H3 testability 不一致 | 严格 NOT_REPRODUCIBLE，不追加挑选性重跑 |
| checkpoint 依赖 | 六模型沿用 Phase 4c final checkpoints | 不是六个新训练研究，不代表自然语言总体 |
| synthetic world | 单一 `S_5` 与固定 prompt generator | 不外推为任意群作用或自然语言动词定律 |

覆盖率：**11/11**。

| # | 谬误 | 严重度 | 本轮处理 |
|---:|---|---|---|
| 1 | Simpson's paradox | **CAUTION** | pooled H3 均值为正但 medium/large 明显分层；逐模型与规模层全部披露，未用 pooled 结果判阳性。 |
| 2 | Ecological fallacy | **CAUTION** | 结论限于 `S_5` 合成世界、两个通过任务门的模型规模。 |
| 3 | Berkson's paradox | **CAUTION** | 只分析已通过 Phase 4c 任务门的 medium/large final checkpoints；不外推未成熟模型。 |
| 4 | Collider bias | **CAUTION** | lambda 由 inner one/composition/inverse 复合 score 共同选择；outer held 完全隔离，全部 candidates 保存。 |
| 5 | Base-rate neglect | CONTROLLED | 同报绝对 NRMSE、n、rank、q、lambda 分布与完整行数。 |
| 6 | Regression to mean | CONTROLLED | 六模型、三 folds、完整矩阵和固定复现全量保存，不挑 outer 最优点。 |
| 7 | Survivorship bias | CONTROLLED | H1 0/6、H2/H3 不可检验、upper boundary 和复现失败全部保留。 |
| 8 | Look-elsewhere effect | CONTROLLED | 三声明、q/rank/lambda、阈值、上界与复现 15 项均在 `e671ebf` 冻结。规模分层只描述。 |
| 9 | Garden of forking paths | CONTROLLED | 预注册先于实现和结果；未用 large 3/3 改写六模型门。 |
| 10 | Correlation ≠ causation | **CAUTION** | nested prefix 操纵 n，但 C/H、设计谱与表示尺度仍共同影响误差；H1 阴性排除的是窄机制。 |
| 11 | Reverse causality | **CAUTION** | 冻结 feature 诊断不能决定训练先形成 state geometry 还是 operator 可拟合性。 |

## 9. 研究价值、创新边界与停止决定

本轮有研究价值，但价值来自**排除错误机制并发现边界**，不是制造一个新阳性标签：

1. 首次把 Phase 4e 的局部 `80 pairs/action` 峰提升为跨 7 ranks、9 q、scale-normalized
   ridge 的可证伪检验，并得到强零支持；
2. 证明原峰不随 `n/(r+1)` 普遍缩放，排除了最简单的 interpolation-threshold 故事；
3. 在公平调优下复现了约 20%/15% 的 state-diversity 平均残余，但揭示其 large/medium
   分层、上界删失和固定复现不稳定；
4. 通过保存 sufficient statistics、全部 maps/charts 和独立 CPU 重拟合，使“阴性/不可
   检验”可以被第三方复核，而非依赖一张均值曲线。

按预注册停止规则，H3 没有 6/6 且复现失败，**现在不训练新 Transformer seeds**。
合规下一步是进入 Phase 5 结果综合与论文主张边界整理；若仍要做机制实验，必须把
large-vs-medium 的规模交互作为新的探索性来源，另立预注册和新独立模型，而不能把它
当成 Phase 4f 的补救性重跑。

## 10. 产物位置

- 冻结预注册：`reports/phase4f-s5-aspect-ratio-preregistration.md`
- 正式合并结果：
  `results/phase4f-s5-20260810T030514Z-86fe365761be-assembled/`
- 机器可读独立审计：
  `reports/audits/phase4f-s5-20260810T030514Z-independent-audit.json`
- 独立审计程序：`scripts/audit_phase4f_s5_aspect_ratio.py`
- 确定性分片合并器：`scripts/merge_phase4f_s5_aspect_ratio_shards.py`
- Manifest SHA256：
  `d0def5742c6fd2803898864e3ab54652cfaca5c2ef892a9c37d9857b24675d49`
- Audit SHA256：
  `5ba76b5f830188975e6b4bdc3ce83a61af8c9f29401d9d27c1c306a556e915cf`


==> anc/reports/2026-08-11-phase6-reviewer-calibration-audit.json <==
{
  "fallacy_scan": {
    "absence_of_global_affine_closure_is_not_absence_of_computation": true,
    "crossfit_is_a_reference_not_a_noise_floor": true,
    "four_layers_do_not_cover_all_positions_or_paths": true,
    "held_entity_context_is_not_unseen_state_category": true,
    "kernel_failure_does_not_exclude_other_nonlinearity": true,
    "noise_seeds_are_not_model_replicates": true,
    "old_thresholds_and_verdicts_remain_frozen": true,
    "oracle_is_not_an_available_mechanism": true,
    "positive_control_does_not_validate_all_alternatives": true,
    "rows_are_not_model_replicates": true,
    "scale_is_not_independence": true
  },
  "grounded": {
    "detail_rows": 990,
    "metric_rows": 120,
    "recomputed_cells": 15,
    "selection_candidates_checked": 780
  },
  "layers": {
    "candidate_rows": 1500,
    "metric_rows": 60,
    "recomputed_cells": 60,
    "verdict": "SAMPLED_LAYER_RESCUE"
  },
  "manifest": {
    "file_count": 32,
    "manifest_sha256": "8fa737b97b8496d7033a1197c94d9e1e4b4135e26587a184cf9b5453839e49c7"
  },
  "passed": true,
  "positive_control": {
    "fold_rows": 6,
    "formal_recovered": true,
    "noise_rows": 360,
    "reproduction_recovered": true
  },
  "provenance": {
    "analysis_commit": "40adcfd323d00f43bd80b1fa58734021e62b3529",
    "input_file_count": 13,
    "model_file_count": 8
  },
  "run_dir": "${REMOTE_ROOT}/results/phase6-reviewer-calibration-20260811T074619Z-40adcfd323d0-173540",
  "schema_version": 1,
  "thresholds": {
    "h1_cells": 15,
    "h1_rows": 41,
    "h2_rows": 1281
  }
}


==> anc/reports/2026-08-11-phase7-layer-local-composition-audit.json <==
{
  "aggregate": {
    "layers": {
      "h16": {
        "all_three_seeds_passed": false,
        "seed_h2_passed": [
          false,
          false,
          false
        ]
      },
      "h4": {
        "all_three_seeds_passed": false,
        "seed_h2_passed": [
          false,
          false,
          false
        ]
      }
    },
    "supported_layer_count": 0,
    "verdict": "EARLY_LAYER_GEOMETRY_ONLY"
  },
  "all_checks_passed": true,
  "analysis_commit": "5aa96cf921f2f2de31d4c0d2982d114aed3b5286",
  "cell_count": 6,
  "cells": [
    {
      "direct_refit_max_abs": 0.0,
      "gates": {
        "correct_error": true,
        "direct_discrepancy": false,
        "order_effect": false,
        "probe_advantage": false
      },
      "h2_passed": false,
      "layer": 4,
      "seed": 20260808,
      "single_refit_max_abs": 0.0,
      "test_in": {
        "mean_correct_relative_error": 0.5418445846769463,
        "mean_direct_discrepancy": 0.5402807359332755,
        "order_advantage": {
          "bootstrap_95ci": [
            0.005708190273070696,
            0.03811781018780965
          ],
          "cohens_dz": 0.7881909468670849,
          "fraction_positive": 1.0,
          "mean_difference": 0.021872302681778758,
          "median_difference": 0.0006689168054830512,
          "pair_count": 10,
          "permutation_p_one_sided": 0.001089989100108999
        },
        "probe_advantage": {
          "bootstrap_95ci": [
            0.030999999999999993,
            0.1645
          ],
          "cohens_dz": 0.8028426751675091,
          "fraction_positive": 0.8,
          "mean_difference": 0.0915,
          "median_difference": 0.060000000000000005,
          "pair_count": 10,
          "permutation_p_one_sided": 0.0052799472005279945
        }
      },
      "test_ood": {
        "mean_correct_relative_error": 1.3442039778754717,
        "mean_direct_discrepancy": 0.7934989147663138,
        "order_advantage": {
          "bootstrap_95ci": [
            -0.00018703295091133314,
            0.000205265927989386
          ],
          "cohens_dz": 0.07944321586680472,
          "fraction_positive": 0.6,
          "mean_difference": 2.6210502676996167e-05,
          "median_difference": 2.7597314879483897e-05,
          "pair_count": 10,
          "permutation_p_one_sided": 0.4068759312406876
        },
        "probe_advantage": {
          "bootstrap_95ci": [
            0.0,
            0.0
          ],
          "cohens_dz": null,
          "fraction_positive": 0.0,
          "mean_difference": 0.0,
          "median_difference": 0.0,
          "pair_count": 10,
          "permutation_p_one_sided": 1.0
        }
      }
    },
    {
      "direct_refit_max_abs": 0.0,
      "gates": {
        "correct_error": true,
        "direct_discrepancy": false,
        "order_effect": false,
        "probe_advantage": false
      },
      "h2_passed": false,
      "layer": 4,
      "seed": 20260809,
      "single_refit_max_abs": 0.0,
      "test_in": {
        "mean_correct_relative_error": 0.5415853698428859,
        "mean_direct_discrepancy": 0.5414696188021274,
        "order_advantage": {
          "bootstrap_95ci": [
            0.0058947680325754735,
            0.042154974918458966
          ],
          "cohens_dz": 0.7789400323137865,
          "fraction_positive": 0.9,
          "mean_difference": 0.023689798879288147,
          "median_difference": 0.0006329005279078453,
          "pair_count": 10,
          "permutation_p_one_sided": 0.004049959500404996
        },
        "probe_advantage": {
          "bootstrap_95ci": [
            0.025500000000000002,
            0.14899999999999997
          ],
          "cohens_dz": 0.770974277016833,
          "fraction_positive": 0.7,
          "mean_difference": 0.08199999999999998,
          "median_difference": 0.042499999999999996,
          "pair_count": 10,
          "permutation_p_one_sided": 0.008039919600803991
        }
      },
      "test_ood": {
        "mean_correct_relative_error": 1.3525921376397299,
        "mean_direct_discrepancy": 0.8013041725700468,
        "order_advantage": {
          "bootstrap_95ci": [
            -0.0004134102588059116,
            0.00010378108692699607
          ],
          "cohens_dz": -0.2990987779983235,
          "fraction_positive": 0.7,
          "mean_difference": -0.00013271553401365956,
          "median_difference": 7.87229551434366e-05,
          "pair_count": 10,
          "permutation_p_one_sided": 0.8088319116808832
        },
        "probe_advantage": {
          "bootstrap_95ci": [
            0.0,
            0.0
          ],
          "cohens_dz": null,
          "fraction_positive": 0.0,
          "mean_difference": 0.0,
          "median_difference": 0.0,
          "pair_count": 10,
          "permutation_p_one_sided": 1.0
        }
      }
    },
    {
      "direct_refit_max_abs": 0.0,
      "gates": {
        "correct_error": true,
        "direct_discrepancy": false,
        "order_effect": false,
        "probe_advantage": false
      },
      "h2_passed": false,
      "layer": 4,
      "seed": 20260810,
      "single_refit_max_abs": 0.0,
      "test_in": {
        "mean_correct_relative_error": 0.5429647817637634,
        "mean_direct_discrepancy": 0.5414269909799715,
        "order_advantage": {
          "bootstrap_95ci": [
            0.005424261875171565,
            0.0380868597958668
          ],
          "cohens_dz": 0.772073217394091,
          "fraction_positive": 0.7,
          "mean_difference": 0.021561823265559072,
          "median_difference": 0.00019058139842977452,
          "pair_count": 10,
          "permutation_p_one_sided": 0.043639563604363954
        },
        "probe_advantage": {
          "bootstrap_95ci": [
            0.011000000000000005,
            0.1285
          ],
          "cohens_dz": 0.6255069909396707,
          "fraction_positive": 0.7,
          "mean_difference": 0.0635,
          "median_difference": 0.012500000000000011,
          "pair_count": 10,
          "permutation_p_one_sided": 0.01967980320196798
        }
      },
      "test_ood": {
        "mean_correct_relative_error": 1.3360280984106254,
        "mean_direct_discrepancy": 0.7716292959896808,
        "order_advantage": {
          "bootstrap_95ci": [
            -0.0005218763852614316,
            8.99072403677691e-05
          ],
          "cohens_dz": -0.2953982744561329,
          "fraction_positive": 0.6,
          "mean_difference": -0.00016297234731441833,
          "median_difference": 2.2816991748867213e-05,
          "pair_count": 10,
          "permutation_p_one_sided": 0.7552324476755232
        },
        "probe_advantage": {
          "bootstrap_95ci": [
            0.0,
            0.0
          ],
          "cohens_dz": null,
          "fraction_positive": 0.0,
          "mean_difference": 0.0,
          "median_difference": 0.0,
          "pair_count": 10,
          "permutation_p_one_sided": 1.0
        }
      }
    },
    {
      "direct_refit_max_abs": 0.0,
      "gates": {
        "correct_error": true,
        "direct_discrepancy": false,
        "order_effect": false,
        "probe_advantage": false
      },
      "h2_passed": false,
      "layer": 16,
      "seed": 20260808,
      "single_refit_max_abs": 0.0,
      "test_in": {
        "mean_correct_relative_error": 0.7249494849178151,
        "mean_direct_discrepancy": 0.7135843181649358,
        "order_advantage": {
          "bootstrap_95ci": [
            0.002501625974688095,
            0.01833139386663662
          ],
          "cohens_dz": 0.7157998266199791,
          "fraction_positive": 0.7,
          "mean_difference": 0.009809645625408606,
          "median_difference": 0.003032113970630218,
          "pair_count": 10,
          "permutation_p_one_sided": 0.021309786902130978
        },
        "probe_advantage": {
          "bootstrap_95ci": [
            0.0019999999999999927,
            0.07749999999999999
          ],
          "cohens_dz": 0.5652680853354053,
          "fraction_positive": 0.6,
          "mean_difference": 0.03699999999999999,
          "median_difference": 0.020000000000000004,
          "pair_count": 10,
          "permutation_p_one_sided": 0.05955940440595594
        }
      },
      "test_ood": {
        "mean_correct_relative_error": 1.9884134829355804,
        "mean_direct_discrepancy": 1.8304604801032998,
        "order_advantage": {
          "bootstrap_95ci": [
            -0.0015533946058099053,
            0.0026736090004962233
          ],
          "cohens_dz": 0.16103441429737278,
          "fraction_positive": 0.6,
          "mean_difference": 0.0005736829815551,
          "median_difference": 0.0006594669609432701,
          "pair_count": 10,
          "permutation_p_one_sided": 0.2889971100288997
        },
        "probe_advantage": {
          "bootstrap_95ci": [
            0.0,
            0.0
          ],
          "cohens_dz": null,
          "fraction_positive": 0.0,
          "mean_difference": 0.0,
          "median_difference": 0.0,
          "pair_count": 10,
          "permutation_p_one_sided": 1.0
        }
      }
    },
    {
      "direct_refit_max_abs": 0.0,
      "gates": {
        "correct_error": true,
        "direct_discrepancy": false,
        "order_effect": false,
        "probe_advantage": false
      },
      "h2_passed": false,
      "layer": 16,
      "seed": 20260809,
      "single_refit_max_abs": 0.0,
      "test_in": {
        "mean_correct_relative_error": 0.7334714836484337,
        "mean_direct_discrepancy": 0.7243576998212213,
        "order_advantage": {
          "bootstrap_95ci": [
            0.002943206524076354,
            0.018859212011155407
          ],
          "cohens_dz": 0.7892969821609618,
          "fraction_positive": 0.8,
          "mean_difference": 0.010729582128324727,
          "median_difference": 0.001909347987753992,
          "pair_count": 10,
          "permutation_p_one_sided": 0.022409775902240976
        },
        "probe_advantage": {
          "bootstrap_95ci": [
            -0.1125,
            0.03400000000000001
          ],
          "cohens_dz": -0.3104420409216729,
          "fraction_positive": 0.4,
          "mean_difference": -0.039,
          "median_difference": -0.025000000000000022,
          "pair_count": 10,
          "permutation_p_one_sided": 0.8322516774832251
        }
      },
      "test_ood": {
        "mean_correct_relative_error": 1.9076882622512383,
        "mean_direct_discrepancy": 1.6955420200853961,
        "order_advantage": {
          "bootstrap_95ci": [
            -0.006036947460711656,
            -0.0007132441986878687
          ],
          "cohens_dz": -0.687765954889299,
          "fraction_positive": 0.4,
          "mean_difference": -0.0031813620196427354,
          "median_difference": -0.0010830501994126673,
          "pair_count": 10,
          "permutation_p_one_sided": 0.961920380796192
        },
        "probe_advantage": {
          "bootstrap_95ci": [
            -0.09650000000000002,
            -0.0020000000000000018
          ],
          "cohens_dz": -0.4533954695628623,
          "fraction_positive": 0.0,
          "mean_difference": -0.04,
          "median_difference": 0.0,
          "pair_count": 10,
          "permutation_p_one_sided": 1.0
        }
      }
    },
    {
      "direct_refit_max_abs": 0.0,
      "gates": {
        "correct_error": true,
        "direct_discrepancy": false,
        "order_effect": true,
        "probe_advantage": false
      },
      "h2_passed": false,
      "layer": 16,
      "seed": 20260810,
      "single_refit_max_abs": 0.0,
      "test_in": {
        "mean_correct_relative_error": 0.7199255895808093,
        "mean_direct_discrepancy": 0.7116083976893763,
        "order_advantage": {
          "bootstrap_95ci": [
            0.0032712725601819637,
            0.015701305390355032
          ],
          "cohens_dz": 0.8518483810896357,
          "fraction_positive": 0.9,
          "mean_difference": 0.009139970807732637,
          "median_difference": 0.0030394732028257905,
          "pair_count": 10,
          "permutation_p_one_sided": 0.006069939300606994
        },
        "probe_advantage": {
          "bootstrap_95ci": [
            -0.0060000000000000045,
            0.1045
          ],
          "cohens_dz": 0.48163056795010395,
          "fraction_positive": 0.6,
          "mean_difference": 0.0455,
          "median_difference": 0.012500000000000004,
          "pair_count": 10,
          "permutation_p_one_sided": 0.09198908010919891
        }
      },
      "test_ood": {
        "mean_correct_relative_error": 1.908643618521269,
        "mean_direct_discrepancy": 1.7489592120120754,
        "order_advantage": {
          "bootstrap_95ci": [
            -0.003620431266275628,
            -0.00036041409187029933
          ],
          "cohens_dz": -0.6339335666729581,
          "fraction_positive": 0.3,
          "mean_difference": -0.0018029555794588723,
          "median_difference": -0.0009632295006547964,
          "pair_count": 10,
          "permutation_p_one_sided": 0.9791002089979101
        },
        "probe_advantage": {
          "bootstrap_95ci": [
            -0.07849999999999999,
            -0.008
          ],
          "cohens_dz": -0.6388579927368218,
          "fraction_positive": 0.1,
          "mean_difference": -0.039,
          "median_difference": -0.0050000000000000044,
          "pair_count": 10,
          "permutation_p_one_sided": 0.984460155398446
        }
      }
    }
  ],
  "h28_compatibility_passed": true,
  "input_passport": {
    "file_count": 35,
    "passport_sha256": "53f7c320abebbda05ad7625dbe3b04dd423a3350a4fa4a3693d52169c5d98e30"
  },
  "manifest": {
    "file_count": 33,
    "manifest_sha256": "33acf11d422874bceb2d130cc3761cadb59d84e4461ff604f6bb56b5af0d38f8"
  },
  "run_dir": "${REMOTE_ROOT}/results/phase7-layer-local-composition-20260811T080919Z-5aa96cf921f2-183073",
  "schema_version": 1
}


==> anc/reports/2026-08-11-phase7-layer-local-composition.md <==
# Phase 7: layer-local composition follow-up

## Status and passports

- Status: **complete; independent audit passed**.
- Preregistration: `reports/phase7-layer-local-composition-preregistration.md`
  at commit `a83fc0a`.
- Formal analysis commit: `5aa96cf921f2f2de31d4c0d2982d114aed3b5286`.
- Formal run:
  `results/phase7-layer-local-composition-20260811T080919Z-5aa96cf921f2-183073`.
- Formal result SHA256:
  `0ce2afd16f1078b1c5f2bf85e6e28625c15d87d1304d809b84fb36a833c66a8a`.
- Formal manifest SHA256:
  `33acf11d422874bceb2d130cc3761cadb59d84e4461ff604f6bb56b5af0d38f8`.
- Independent audit:
  `reports/2026-08-11-phase7-layer-local-composition-audit.json`.
- Audit SHA256:
  `fe8cd82861f2e375bb4e751a3f8288aa5694b6029b12ed00b69ba74c5753ffa5`.

## Question and frozen design

Phase 6 found that final-token residual representations at hidden-state indices
4 and 16 passed the frozen one-step affine reconstruction gate in all 15
action-by-seed cells, whereas the original h28 representation did not. Phase 7
asked whether those early-layer maps also pass the unchanged Phase 3 H2
composition construct.

The formal run reused the three frozen Phase 3 datasets (seeds 20260808--10),
all 20 ordered pairs of distinct setter actions, and the `test_in` and
`test_ood` strata. Single-action map method, rank, and ridge strength were
imported from the Phase 6 training/validation selection and were never selected
on sequence data. Direct two-action maps used the frozen alpha grid
`[10, 100, 1000]`. The H2 gates remained: correct endpoint error below 1,
direct-map discrepancy below .50, order effect with one-sided permutation
`p<.01`, `d_z>.8`, and positive bootstrap lower bound, and probe advantage at
least .20 with positive lower bound.

## Results

| Layer | Correct endpoint error, mean +/- SD | Direct-map gap, mean +/- SD | Order advantage, mean +/- SD | Probe advantage, mean +/- SD | Seeds passing H2 |
|---|---:|---:|---:|---:|---:|
| h4 | .5421 +/- .0007 | .5411 +/- .0007 | .0224 +/- .0011 | .0790 +/- .0142 | 0/3 |
| h16 | .7261 +/- .0068 | .7165 +/- .0069 | .0099 +/- .0008 | .0145 +/- .0465 | 0/3 |

The endpoint-error sub-gate passed in all six cells. The direct-map gate failed
in all six. At h4, the order effect remained positive in every seed, but its
effect size was just below `.8` (`d_z=.772--.788`) and the probe gain was only
6.35--9.15 percentage points. At h16, only one seed passed the order-effect
sub-gate and none passed the probe sub-gate. All h4/h16 held-template
composition errors exceeded 1.33, so the early result did not generalize to the
secondary template stratum.

The frozen aggregate verdict is therefore:

> **EARLY_LAYER_GEOMETRY_ONLY**

This verdict does not alter the old h28 H2 result; the formal run reproduced
all three frozen h28 summaries and decisions before evaluating h4/h16.

## Interpretation

The follow-up resolves the layer-selection objection in a bounded way. The
failure of h28 one-step affine closure was not stable across the four sampled
layers: h4 and h16 contain markedly more reconstructible one-step action
geometry. However, those same early-layer maps did not satisfy the frozen
composition construct. Combined with the earlier paired interventions--near
zero at h4/h16 and strongly positive at h28/h36--the evidence supports a
sampled-depth dissociation between reconstructible affine geometry and causal
state use. It does not establish a temporal mechanism, a cross-layer operator,
or absence of an operator at untested token positions, attention patterns, or
KV-cache states.

## Independent audit and numerical issue

The independent auditor validated the atomic manifest, 35-file input passport,
git ancestry, activation schemas, Phase 6 selections, and frozen h28
compatibility. It independently refit all 30 single-action maps and all 120
selected direct sequence maps; both maximum coefficient discrepancies were
exactly zero. It then rebuilt all 240 ordered and 120 unordered sufficient
metric rows, all inferential statistics, all six gate vectors, and the aggregate
verdict.

The first audit attempt exposed a precision-contract bug in the auditor rather
than the formal analysis. Direct-map validation in the frozen runner scores the
stored float16 validation arrays, whereas final H2 scoring explicitly promotes
the arrays to float32. Treating both paths as float16 produced approximately
`1e-4` denominator differences. The auditor was corrected to reproduce each
persisted precision path exactly instead of widening its tolerance. The final
audit passed all checks.

## Resources

The GPU extraction used an RTX 5090 at up to 99% utilization and approximately
10.57 GB peak allocated CUDA memory. The fit-and-score stage used six processes
with 32 BLAS threads each on a 208-CPU host. The formal run retained 2.1 GB of
versioned artifacts, including all sequence activations and fitted maps.


==> anc/reports/2026-08-12-phase8-reviewer-v2-local-audit.json <==
{
  "analysis_commit": "a2f8ff606c8e7afab17b0d4a98ac78c44cb7e0db",
  "audit": "phase8-reviewer-v2-independent",
  "checks": {
    "auxiliary_tables": {
      "distance_rows": 12,
      "normalized_candidate_rows": 1500,
      "normalized_rows": 60,
      "passed": true
    },
    "carrier_bundles": {
      "array_count": 78,
      "bundle_count": 3,
      "passed": true
    },
    "entity": {
      "distance_rows": 525,
      "favorable_split_count": 6,
      "map_rows": 105,
      "metric_rows": 630,
      "passed": true,
      "ratios": [
        0.8946532708904302,
        0.8999804088364941,
        0.894329456393731
      ],
      "verdict": "ACTION_DOMINANT_GEOMETRY"
    },
    "geometry": {
      "passed": true,
      "row_count": 12
    },
    "inputs": {
      "file_count": 24,
      "passed": true
    },
    "intervention": {
      "direction_pass_count": 12,
      "passed": true,
      "row_count": 1920,
      "summary_count": 12,
      "verdict": "CAUSAL_DEPTH_PATTERN_REPLICATED"
    },
    "lexical": {
      "carrier_candidate_rows": 4875,
      "carrier_rows": 195,
      "passed": true,
      "probe_rows": 72,
      "seed_directions": [
        {
          "distant": false,
          "probe": false,
          "token": false
        },
        {
          "distant": false,
          "probe": false,
          "token": false
        },
        {
          "distant": false,
          "probe": false,
          "token": false
        }
      ],
      "verdict": "LEXICAL_ROLE_UNRESOLVED"
    },
    "manifest": {
      "file_count": 32,
      "passed": true
    },
    "metric": {
      "candidate_rows": 150,
      "metric_rows": 180,
      "passed": true,
      "rescued_cells": 15,
      "verdict": "METRIC_ALIGNED_RESCUE"
    },
    "structured": {
      "eligible_maximum_count": 30,
      "flipped_maximum_count": 23,
      "minimum_spearman": 1.0,
      "passed": true,
      "row_count": 195,
      "verdict": "STRUCTURED_CALIBRATION_LIMITED",
      "zero_passed": true
    }
  },
  "passed": true,
  "preregistration_commit": "03b866ce5d48bc2e19aa475bfd46c73744ad5f3f",
  "result_dir": "${PROJECT_ROOT}/results/phase8-reviewer-v2-20260812T071504Z-a2f8ff606c8e-553070",
  "schema_version": 1
}


==> anc/reports/2026-08-12-phase8-reviewer-v2-remote-audit.json <==
{
  "analysis_commit": "a2f8ff606c8e7afab17b0d4a98ac78c44cb7e0db",
  "audit": "phase8-reviewer-v2-independent",
  "checks": {
    "auxiliary_tables": {
      "distance_rows": 12,
      "normalized_candidate_rows": 1500,
      "normalized_rows": 60,
      "passed": true
    },
    "carrier_bundles": {
      "array_count": 78,
      "bundle_count": 3,
      "passed": true
    },
    "entity": {
      "distance_rows": 525,
      "favorable_split_count": 6,
      "map_rows": 105,
      "metric_rows": 630,
      "passed": true,
      "ratios": [
        0.8946532708904302,
        0.8999804088364941,
        0.894329456393731
      ],
      "verdict": "ACTION_DOMINANT_GEOMETRY"
    },
    "geometry": {
      "passed": true,
      "row_count": 12
    },
    "inputs": {
      "file_count": 24,
      "passed": true
    },
    "intervention": {
      "direction_pass_count": 12,
      "passed": true,
      "row_count": 1920,
      "summary_count": 12,
      "verdict": "CAUSAL_DEPTH_PATTERN_REPLICATED"
    },
    "lexical": {
      "carrier_candidate_rows": 4875,
      "carrier_rows": 195,
      "passed": true,
      "probe_rows": 72,
      "seed_directions": [
        {
          "distant": false,
          "probe": false,
          "token": false
        },
        {
          "distant": false,
          "probe": false,
          "token": false
        },
        {
          "distant": false,
          "probe": false,
          "token": false
        }
      ],
      "verdict": "LEXICAL_ROLE_UNRESOLVED"
    },
    "manifest": {
      "file_count": 32,
      "passed": true
    },
    "metric": {
      "candidate_rows": 150,
      "metric_rows": 180,
      "passed": true,
      "rescued_cells": 15,
      "verdict": "METRIC_ALIGNED_RESCUE"
    },
    "structured": {
      "eligible_maximum_count": 30,
      "flipped_maximum_count": 23,
      "minimum_spearman": 1.0,
      "passed": true,
      "row_count": 195,
      "verdict": "STRUCTURED_CALIBRATION_LIMITED",
      "zero_passed": true
    }
  },
  "passed": true,
  "preregistration_commit": "03b866ce5d48bc2e19aa475bfd46c73744ad5f3f",
  "result_dir": "${REMOTE_ROOT}/results/phase8-reviewer-v2-20260812T071504Z-a2f8ff606c8e-553070",
  "schema_version": 1
}


==> anc/reports/2026-08-12-phase8b-metric-attribution-local-audit.json <==
{
  "audit": "phase8b-metric-attribution-independent-refit-and-evidence",
  "checks": {
    "auxiliary_tables": {
      "candidate_rows": 525,
      "direct_rows": 300,
      "ordered_rows": 360,
      "parity_rows": 3,
      "passed": true
    },
    "composition": {
      "label": "METRIC_ALIGNED_COMPOSITION_NOT_SUPPORTED",
      "passed": true,
      "summary_rows": 9,
      "unordered_rows": 180,
      "variants": {
        "full_unweighted_refit": {
          "all_three_seeds_passed": false,
          "seed_h2_passed": [
            false,
            false,
            false
          ]
        },
        "full_weighted_refit": {
          "all_three_seeds_passed": false,
          "seed_h2_passed": [
            false,
            false,
            false
          ]
        },
        "original_phase3": {
          "all_three_seeds_passed": false,
          "seed_h2_passed": [
            false,
            false,
            false
          ]
        }
      }
    },
    "independent_refits": {
      "maximum_row_error_difference": 3.8458125573015423e-13,
      "passed": true,
      "seeds": [
        {
          "maximum_row_error_difference": 2.0194956817931597e-13,
          "passed": true,
          "seed": 20260808,
          "selection_count": 25
        },
        {
          "maximum_row_error_difference": 1.9673151996357774e-13,
          "passed": true,
          "seed": 20260809,
          "selection_count": 25
        },
        {
          "maximum_row_error_difference": 3.8458125573015423e-13,
          "passed": true,
          "seed": 20260810,
          "selection_count": 25
        }
      ],
      "selection_count": 75
    },
    "inputs": {
      "file_count": 35,
      "passed": true
    },
    "manifest": {
      "file_count": 19,
      "passed": true
    },
    "one_step": {
      "error_rows": 15000,
      "metric_rows": 75,
      "paired_comparisons": [
        {
          "comparison": "full_class_train",
          "improved_cell_count": 3,
          "mean_absolute_improvement": -3.989401401819729e-15,
          "median_absolute_improvement": -3.552713678800501e-15
        },
        {
          "comparison": "refit_unweighted",
          "improved_cell_count": 15,
          "mean_absolute_improvement": 0.04449057018739365,
          "median_absolute_improvement": 0.039529634674608294
        },
        {
          "comparison": "refit_weighted",
          "improved_cell_count": 15,
          "mean_absolute_improvement": 0.042711293014478006,
          "median_absolute_improvement": 0.039919315807445566
        },
        {
          "comparison": "weighting_train",
          "improved_cell_count": 12,
          "mean_absolute_improvement": 0.007623560994570803,
          "median_absolute_improvement": 0.006660388338832424
        },
        {
          "comparison": "weighting_refit",
          "improved_cell_count": 13,
          "mean_absolute_improvement": 0.0058442838216551714,
          "median_absolute_improvement": 0.0050596602374977095
        }
      ],
      "passed": true,
      "variant_summaries": [
        {
          "cell_mean": 0.5189391085279647,
          "cell_sd": 0.028645953216883995,
          "cells_below_point_five": 4,
          "seed_means": {
            "20260808": 0.5169739087972284,
            "20260809": 0.5136924394152389,
            "20260810": 0.5261509773714266
          },
          "variant": "original_selected_train"
        },
        {
          "cell_mean": 0.5189391085279687,
          "cell_sd": 0.028645953216885175,
          "cells_below_point_five": 4,
          "seed_means": {
            "20260808": 0.5169739087972316,
            "20260809": 0.513692439415242,
            "20260810": 0.5261509773714323
          },
          "variant": "full_unweighted_train"
        },
        {
          "cell_mean": 0.5113155475333978,
          "cell_sd": 0.02379958931368553,
          "cells_below_point_five": 5,
          "seed_means": {
            "20260808": 0.5117815489355778,
            "20260809": 0.5043162799549495,
            "20260810": 0.5178488137096661
          },
          "variant": "full_weighted_train"
        },
        {
          "cell_mean": 0.4744485383405749,
          "cell_sd": 0.013814192165834413,
          "cells_below_point_five": 14,
          "seed_means": {
            "20260808": 0.47178687435375394,
            "20260809": 0.47497048089892074,
            "20260810": 0.47658825976905017
          },
          "variant": "full_unweighted_refit"
        },
        {
          "cell_mean": 0.4686042545189198,
          "cell_sd": 0.012797728718071406,
          "cells_below_point_five": 15,
          "seed_means": {
            "20260808": 0.46749048311423386,
            "20260809": 0.4647471866426128,
            "20260810": 0.47357509379991286
          },
          "variant": "full_weighted_refit"
        }
      ],
      "weighting_attribution_supported": false
    },
    "repository": {
      "analysis_commit": "b92350fee7521497f5003912a2f819fb924d35ea",
      "passed": true,
      "plan_commit": "427aa087bf79792d1b29e1a1ea266d2c7b944ff1"
    }
  },
  "passed": true,
  "result_dir": "${PROJECT_ROOT}/results/phase8b-metric-attribution-20260812T075411Z-b92350fee752-717120",
  "schema_version": 1
}


==> anc/reports/2026-08-12-phase8b-metric-attribution-remote-audit.json <==
{
  "audit": "phase8b-metric-attribution-independent-refit-and-evidence",
  "checks": {
    "auxiliary_tables": {
      "candidate_rows": 525,
      "direct_rows": 300,
      "ordered_rows": 360,
      "parity_rows": 3,
      "passed": true
    },
    "composition": {
      "label": "METRIC_ALIGNED_COMPOSITION_NOT_SUPPORTED",
      "passed": true,
      "summary_rows": 9,
      "unordered_rows": 180,
      "variants": {
        "full_unweighted_refit": {
          "all_three_seeds_passed": false,
          "seed_h2_passed": [
            false,
            false,
            false
          ]
        },
        "full_weighted_refit": {
          "all_three_seeds_passed": false,
          "seed_h2_passed": [
            false,
            false,
            false
          ]
        },
        "original_phase3": {
          "all_three_seeds_passed": false,
          "seed_h2_passed": [
            false,
            false,
            false
          ]
        }
      }
    },
    "independent_refits": {
      "maximum_row_error_difference": 3.47499806707674e-14,
      "passed": true,
      "seeds": [
        {
          "maximum_row_error_difference": 3.47499806707674e-14,
          "passed": true,
          "seed": 20260808,
          "selection_count": 25
        },
        {
          "maximum_row_error_difference": 1.8984813721090177e-14,
          "passed": true,
          "seed": 20260809,
          "selection_count": 25
        },
        {
          "maximum_row_error_difference": 2.3314683517128287e-14,
          "passed": true,
          "seed": 20260810,
          "selection_count": 25
        }
      ],
      "selection_count": 75
    },
    "inputs": {
      "file_count": 35,
      "passed": true
    },
    "manifest": {
      "file_count": 19,
      "passed": true
    },
    "one_step": {
      "error_rows": 15000,
      "metric_rows": 75,
      "paired_comparisons": [
        {
          "comparison": "full_class_train",
          "improved_cell_count": 3,
          "mean_absolute_improvement": -3.989401401819729e-15,
          "median_absolute_improvement": -3.552713678800501e-15
        },
        {
          "comparison": "refit_unweighted",
          "improved_cell_count": 15,
          "mean_absolute_improvement": 0.04449057018739365,
          "median_absolute_improvement": 0.039529634674608294
        },
        {
          "comparison": "refit_weighted",
          "improved_cell_count": 15,
          "mean_absolute_improvement": 0.042711293014478006,
          "median_absolute_improvement": 0.039919315807445566
        },
        {
          "comparison": "weighting_train",
          "improved_cell_count": 12,
          "mean_absolute_improvement": 0.007623560994570803,
          "median_absolute_improvement": 0.006660388338832424
        },
        {
          "comparison": "weighting_refit",
          "improved_cell_count": 13,
          "mean_absolute_improvement": 0.0058442838216551714,
          "median_absolute_improvement": 0.0050596602374977095
        }
      ],
      "passed": true,
      "variant_summaries": [
        {
          "cell_mean": 0.5189391085279647,
          "cell_sd": 0.028645953216883995,
          "cells_below_point_five": 4,
          "seed_means": {
            "20260808": 0.5169739087972284,
            "20260809": 0.5136924394152389,
            "20260810": 0.5261509773714266
          },
          "variant": "original_selected_train"
        },
        {
          "cell_mean": 0.5189391085279687,
          "cell_sd": 0.028645953216885175,
          "cells_below_point_five": 4,
          "seed_means": {
            "20260808": 0.5169739087972316,
            "20260809": 0.513692439415242,
            "20260810": 0.5261509773714323
          },
          "variant": "full_unweighted_train"
        },
        {
          "cell_mean": 0.5113155475333978,
          "cell_sd": 0.02379958931368553,
          "cells_below_point_five": 5,
          "seed_means": {
            "20260808": 0.5117815489355778,
            "20260809": 0.5043162799549495,
            "20260810": 0.5178488137096661
          },
          "variant": "full_weighted_train"
        },
        {
          "cell_mean": 0.4744485383405749,
          "cell_sd": 0.013814192165834413,
          "cells_below_point_five": 14,
          "seed_means": {
            "20260808": 0.47178687435375394,
            "20260809": 0.47497048089892074,
            "20260810": 0.47658825976905017
          },
          "variant": "full_unweighted_refit"
        },
        {
          "cell_mean": 0.4686042545189198,
          "cell_sd": 0.012797728718071406,
          "cells_below_point_five": 15,
          "seed_means": {
            "20260808": 0.46749048311423386,
            "20260809": 0.4647471866426128,
            "20260810": 0.47357509379991286
          },
          "variant": "full_weighted_refit"
        }
      ],
      "weighting_attribution_supported": false
    },
    "repository": {
      "analysis_commit": "b92350fee7521497f5003912a2f819fb924d35ea",
      "passed": true,
      "plan_commit": "427aa087bf79792d1b29e1a1ea266d2c7b944ff1"
    }
  },
  "passed": true,
  "result_dir": "${REMOTE_ROOT}/results/phase8b-metric-attribution-20260812T075411Z-b92350fee752-717120",
  "schema_version": 1
}


==> anc/reports/audits/phase4e-s5-20260810T013925Z-independent-audit.json <==
{
  "artifact": "${REMOTE_ROOT}/results/phase4e-s5-20260810T013925Z-bd08c4538332-assembled",
  "checks": [
    {
      "detail": {
        "entry_count": 78,
        "failures": [],
        "passed": true
      },
      "name": "manifest",
      "passed": true
    },
    {
      "detail": {
        "failures": [],
        "missing": [],
        "passed": true
      },
      "name": "required_files",
      "passed": true
    },
    {
      "detail": {
        "failures": [],
        "passed": true
      },
      "name": "config",
      "passed": true
    },
    {
      "detail": {
        "failures": [],
        "passed": true
      },
      "name": "result_contract",
      "passed": true
    },
    {
      "detail": {
        "failures": [],
        "passed": true
      },
      "name": "exit_and_ancestry",
      "passed": true
    },
    {
      "detail": {
        "declared": 12,
        "failures": [],
        "passed": true
      },
      "name": "inputs",
      "passed": true
    },
    {
      "detail": {
        "failures": [],
        "passed": true
      },
      "name": "provenance",
      "passed": true
    },
    {
      "detail": {
        "failures": [],
        "passed": true,
        "shard_count": 7
      },
      "name": "execution_provenance",
      "passed": true
    },
    {
      "detail": {
        "failures": [],
        "groups": {
          "large-seed20261001": 324,
          "large-seed20261002": 324,
          "large-seed20261003": 324,
          "medium-seed20261001": 324,
          "medium-seed20261002": 324,
          "medium-seed20261003": 324
        },
        "passed": true
      },
      "name": "formal_grid_metrics_selection",
      "passed": true
    },
    {
      "detail": {
        "failures": [],
        "groups": {
          "medium-seed20261001": 324,
          "reproduction-medium-seed20261001": 324
        },
        "passed": true
      },
      "name": "reproduction_grid_metrics_selection",
      "passed": true
    },
    {
      "detail": {
        "failures": [],
        "passed": true
      },
      "name": "csv_split_binding",
      "passed": true
    },
    {
      "detail": {
        "failures": [],
        "passed": true
      },
      "name": "maps_charts",
      "passed": true
    },
    {
      "detail": {
        "checked_charts": 42,
        "checked_inner_condition_hashes": 189,
        "failures": [],
        "passed": true
      },
      "name": "independent_chart_refit",
      "passed": true
    },
    {
      "detail": {
        "checked_maps": 700,
        "failures": [],
        "passed": true,
        "sampling": "all confirmatory + SHA256 modulus 1/8 + one per model/fold/C/H/family",
        "scored_partitions": 1867
      },
      "name": "independent_map_refit_and_score",
      "passed": true
    },
    {
      "detail": {
        "checked_candidates": 252,
        "failures": [],
        "passed": true
      },
      "name": "confirmatory_inner_refit_and_score",
      "passed": true
    },
    {
      "detail": {
        "failures": [],
        "formal_rows": 18,
        "passed": true,
        "reproduction_rows": 3
      },
      "name": "legacy_phase4d_parity",
      "passed": true
    },
    {
      "detail": {
        "failures": [],
        "passed": true
      },
      "name": "mechanism",
      "passed": true
    },
    {
      "detail": {
        "failures": [],
        "passed": true,
        "recomputed": {
          "differences": {
            "c20h8_composition_nrmse": 0.020881071673273105,
            "c20h8_inverse_nrmse": 0.025210088588397805,
            "c20h8_one_step_nrmse": 0.014193536022477062,
            "c40h4_composition_nrmse": 0.0023208339323487737,
            "c40h4_inverse_nrmse": 0.0038629982324215584,
            "c40h4_one_step_nrmse": 0.005214569786865035,
            "c80h2_composition_nrmse": 0.004742823509491106,
            "c80h2_inverse_nrmse": 0.00827451664320474,
            "c80h2_one_step_nrmse": 0.009478711450688605,
            "h2_composition_nrmse": 0.00021824049529619227,
            "h2_inverse_nrmse": 0.0016287490863948768,
            "h2_one_step_nrmse": 0.0003822929392757926,
            "h3_composition_nrmse": 0.0003389949448279524,
            "h3_inverse_nrmse": 0.0009500871427146642,
            "h3_one_step_nrmse": 0.0002479234406307261
          },
          "failed_metrics": [],
          "verdict": "REPRODUCIBLE"
        }
      },
      "name": "reproduction",
      "passed": true
    }
  ],
  "failures": [],
  "passed": true,
  "recomputed_mechanism": {
    "directions": {
      "LOW_SAMPLE_RIDGE_SENSITIVE": {
        "large-seed20261001": false,
        "large-seed20261002": false,
        "large-seed20261003": false,
        "medium-seed20261001": false,
        "medium-seed20261002": false,
        "medium-seed20261003": false
      },
      "LOW_SAMPLE_SHARING_SENSITIVE": {
        "large-seed20261001": false,
        "large-seed20261002": false,
        "large-seed20261003": false,
        "medium-seed20261001": false,
        "medium-seed20261002": false,
        "medium-seed20261003": false
      },
      "STATE_DIVERSITY_LIMITED": {
        "large-seed20261001": true,
        "large-seed20261002": true,
        "large-seed20261003": true,
        "medium-seed20261001": true,
        "medium-seed20261002": true,
        "medium-seed20261003": true
      }
    },
    "labels": {
      "LOW_SAMPLE_RIDGE_SENSITIVE": false,
      "LOW_SAMPLE_SHARING_SENSITIVE": false,
      "STATE_DIVERSITY_LIMITED": true
    },
    "scale_support": {
      "LOW_SAMPLE_RIDGE_SENSITIVE": {
        "large": 0,
        "medium": 0
      },
      "LOW_SAMPLE_SHARING_SENSITIVE": {
        "large": 0,
        "medium": 0
      },
      "STATE_DIVERSITY_LIMITED": {
        "large": 3,
        "medium": 3
      }
    },
    "status": "CLEAR",
    "support_counts": {
      "LOW_SAMPLE_RIDGE_SENSITIVE": 0,
      "LOW_SAMPLE_SHARING_SENSITIVE": 0,
      "STATE_DIVERSITY_LIMITED": 6
    }
  },
  "recomputed_reproduction": {
    "differences": {
      "c20h8_composition_nrmse": 0.020881071673273105,
      "c20h8_inverse_nrmse": 0.025210088588397805,
      "c20h8_one_step_nrmse": 0.014193536022477062,
      "c40h4_composition_nrmse": 0.0023208339323487737,
      "c40h4_inverse_nrmse": 0.0038629982324215584,
      "c40h4_one_step_nrmse": 0.005214569786865035,
      "c80h2_composition_nrmse": 0.004742823509491106,
      "c80h2_inverse_nrmse": 0.00827451664320474,
      "c80h2_one_step_nrmse": 0.009478711450688605,
      "h2_composition_nrmse": 0.00021824049529619227,
      "h2_inverse_nrmse": 0.0016287490863948768,
      "h2_one_step_nrmse": 0.0003822929392757926,
      "h3_composition_nrmse": 0.0003389949448279524,
      "h3_inverse_nrmse": 0.0009500871427146642,
      "h3_one_step_nrmse": 0.0002479234406307261
    },
    "failed_metrics": [],
    "verdict": "REPRODUCIBLE"
  },
  "schema_version": 1
}


==> anc/reports/audits/phase4f-s5-20260810T030514Z-independent-audit.json <==
{
  "schema_version": 1,
  "passed": true,
  "checks": [
    {
      "name": "manifest",
      "passed": true,
      "detail": {
        "passed": true,
        "failures": []
      }
    },
    {
      "name": "files",
      "passed": true,
      "detail": {
        "passed": true,
        "failures": []
      }
    },
    {
      "name": "config_ancestry_qc",
      "passed": true,
      "detail": {
        "passed": true,
        "failures": []
      }
    },
    {
      "name": "passports",
      "passed": true,
      "detail": {
        "passed": true,
        "failures": []
      }
    },
    {
      "name": "formal_grid",
      "passed": true,
      "detail": {
        "passed": true,
        "failures": []
      }
    },
    {
      "name": "reproduction_grid",
      "passed": true,
      "detail": {
        "passed": true,
        "failures": []
      }
    },
    {
      "name": "feature_schema",
      "passed": true,
      "detail": {
        "passed": true,
        "checked_features": 7,
        "failures": []
      }
    },
    {
      "name": "formal_archives",
      "passed": true,
      "detail": {
        "passed": true,
        "checked_maps": 1188,
        "checked_charts": 252,
        "failures": []
      }
    },
    {
      "name": "reproduction_archives",
      "passed": true,
      "detail": {
        "passed": true,
        "checked_maps": 198,
        "checked_charts": 42,
        "failures": []
      }
    },
    {
      "name": "split_provenance_masks",
      "passed": true,
      "detail": {
        "passed": true,
        "checked_designs": 1386,
        "failures": []
      }
    },
    {
      "name": "formal_recompute",
      "passed": true,
      "detail": {
        "passed": true,
        "checked_refits": 4250,
        "mode": "all confirmatory weak+selected plus deterministic 1/16 nonconfirmatory",
        "failures": []
      }
    },
    {
      "name": "reproduction_recompute",
      "passed": true,
      "detail": {
        "passed": true,
        "checked_refits": 740,
        "mode": "all confirmatory weak+selected plus deterministic 1/16 nonconfirmatory",
        "failures": []
      }
    },
    {
      "name": "seven_shard_provenance",
      "passed": true,
      "detail": {
        "passed": true,
        "failures": []
      }
    },
    {
      "name": "seven_shard_manifests",
      "passed": true,
      "detail": {
        "passed": true,
        "failures": []
      }
    },
    {
      "name": "official_duplicate_exact",
      "passed": true,
      "detail": {
        "passed": true,
        "failures": []
      }
    },
    {
      "name": "h1_h2_h3_boundaries",
      "passed": true,
      "detail": {
        "passed": true,
        "failures": []
      }
    },
    {
      "name": "reproduction_verdict",
      "passed": true,
      "detail": {
        "passed": true,
        "failures": [],
        "recomputed": {
          "verdict": "NOT_REPRODUCIBLE",
          "differences": {
            "weak_q07_one_step": 0.011895107397992365,
            "weak_q07_composition": 0.008220258885414925,
            "weak_q07_inverse": 0.010248402845758644,
            "weak_q12_one_step": 0.008474438790825623,
            "weak_q12_composition": 0.00258104724779433,
            "weak_q12_inverse": 0.002422695246963729,
            "weak_q20_one_step": 0.009297915687207763,
            "weak_q20_composition": 0.003992670692074115,
            "weak_q20_inverse": 0.006402177720260065,
            "diversity_c20h8_one_step": 0.013250345686419768,
            "diversity_c20h8_composition": 0.0007084582455748105,
            "diversity_c20h8_inverse": 0.002208922381690011,
            "diversity_c80h2_one_step": 0.022157201806540402,
            "diversity_c80h2_composition": 0.030737599313427802,
            "diversity_c80h2_inverse": 0.10949202904194759
          },
          "failed_metrics": [
            "diversity_c80h2_inverse"
          ]
        }
      }
    }
  ],
  "failures": [],
  "contract": {
    "formal": [
      2376,
      11880,
      1188,
      1188,
      252
    ],
    "reproduction": [
      396,
      1980,
      198,
      198,
      42
    ]
  }
}


==> anc/reports/phase3-5-construct-validation-preregistration.md <==
# Phase 3.5 构念效度修复实验预注册

## Material Passport

- Origin Skill: experiment-agent
- Origin Mode: plan → run → validate
- Origin Date: 2026-08-08
- Verification Status: UNVERIFIED
- Version Label: phase3_5_construct_prereg_v1

## 1. 目的与边界

Phase 1–3 已证明：Qwen3-4B 的答案位激活可高精度读出短链最终状态，监督拟合的仿射更新在因果干预上优于均值平移，并在 H2 中保留稳定的顺序匹配信号；但全空间重构、跨模板闭合以及 H3 的强判据均失败。复盘显示，现有证据没有排除三种替代解释：

1. 最后一个 token 只编码即将输出的答案，而不是可持续更新的世界状态；
2. 前后提示长度和动作词出现次数不同，使拟合映射混入句式/词汇差异；
3. 全维仿射矩阵在高维残差空间中欠识别，组合时被离流形方向支配。

本实验先检验表征与监督更新映射的构念效度，再决定是否恢复 H4。它是预注册的诊断实验，不修改既有 H1–H3 判据，也不把拟合映射预先称为模型内部算子。

## 2. 研究问题与判别性预测

### CV1：非输出邻近位置是否表征实际状态？

若激活表征的是执行后的世界状态，而非动作词提及，则在动作文本完全相同、只改变执行游标时：

- 线性探针应解码游标所确定的实际状态；
- `ZERO` 状态不应被吸向两个仅被提及但未执行的动作目标；
- `ONE` 状态不应被吸向尚未执行的第二动作目标；
- 查询实体位或专用状态寄存位应至少有一处通过判据，而不应只有最终 `Answer:` 位通过。

### CV2：该表征是否被模型因果使用？

把真实后状态激活 patch 到真实前状态提示后，目标状态相对源状态的输出 logit margin 应增加，并显著超过等范数、错误语义的置换更新控制。

### CV3：状态对齐低维空间能否修复更新映射的可识别性？

若此前失败主要来自高维无关方向，则在仅由训练集状态类中心确定的四维子空间中，动作更新的重构、跨模板泛化、拆半功能稳定性和样本量曲线应明显改善。若常数目标原型与仿射映射相当，则结论是“状态重置/投影”而非非平凡矩阵算子。

### CV4：组合失败来自离流形中间态还是上下文依赖？

对顺序 `A;B` 比较：

- predicted composition：`B_hat(A_hat(z0))`；
- oracle-intermediate：`B_hat(z1_true)`；
- projected-intermediate：`B_hat(P_manifold(A_hat(z0)))`；
- reversed composition：`A_hat(B_hat(z0))`。

若 oracle-intermediate 成功而 predicted composition 失败，支持误差累积/离流形解释；若 oracle-intermediate 也失败，支持更新映射依赖具体上下文；若二者均成功，才允许把低维映射视为后续代数实验候选。

## 3. 固定对象

- 模型：`Qwen/Qwen3-4B` 的既有本地快照；不更新权重。
- 数据域：受控 Alchemy setter 动作。
- 动作全集：`empty, fill_red, fill_blue, fill_green, fill_yellow`，无遗漏。
- 数据种子：`20260808, 20260809, 20260810`。
- 候选 hidden-state indices：`16, 28, 36`。
- 候选位置，按优先级排序：
  1. `query`：动作日志之后、`Tracked beaker X` 中实体 token；
  2. `register`：`State register:` 的冒号 token；
  3. `last`：最终 `Answer:` 的冒号 token。
- 状态标签：`empty, red, blue, green, yellow`；约束解码机会水平为 20%。

只做过分词结构检查：在目标 tokenizer 中，带前导空格的 `ZERO/ONE/TWO` 均为单 token。预注册前未运行本实验的行为、探针、拟合或因果结果。

## 4. 固定长度语义控制数据

每个样本列出两个不同的候选动作，并在其后给出执行游标：

```text
Candidate operations in chronological order: (1) ACTION_A (2) ACTION_B
Execution cursor: ZERO | ONE | TWO.
Tracked beaker X. State register:
...
Question: ... X? Answer:
```

- `ZERO`：两个动作均未执行，标签是查询烧杯初态 `z0`；
- `ONE`：只执行第一个动作，标签是其目标状态 `z1`；
- `TWO`：依次执行两个动作，标签是第二动作目标 `z2`。

三份提示的初态、干扰动作、候选动作文本、候选顺序、查询实体和模板完全相同，仅 `ZERO/ONE/TWO` 不同。生成器与运行时都必须断言三份提示的 token 数相同，以及三个抽取位置的 token index 相同。

对每个无序动作对和每个世界同时生成 `A;B` 与 `B;A` 两个方向，使顺序交叉匹配共享初态、查询实体、干扰动作和模板。查询烧杯初态强制不同于两个动作目标。

### 数据量与留出

共有 20 个有序动作序列：

| split | 每个有序序列 | 查询实体 | 模板 | 提示数（含 3 游标） |
|---|---:|---|---|---:|
| train | 250 | A–D | 0/1 | 15,000 |
| validation | 50 | E | 0/1 | 3,000 |
| test_in | 50 | F/G | 0/1 | 3,000 |
| test_ood | 50 | F/G | 2 | 3,000 |

每个数据种子共 8,000 个序列行、24,000 份提示。`test_in` 是主检验，`test_ood` 是预注册的模板迁移次要检验。

## 5. 行为操纵检查

在每份提示的最终 token 上，只在五个状态 token 间做约束解码。分别报告三个游标的准确率和每个有序序列的准确率。

行为操纵通过条件：三个种子的 `test_in` 聚合结果中，`ZERO/ONE/TWO` 每一游标准确率均不低于 80%，且每个种子同方向复现。若不通过，表征与映射结果只能标为“任务操纵失败，无法解释”。

## 6. 表征选择与确认

### 6.1 探针

- 每个候选 `(layer, position)` 单独标准化；标准化器只拟合 train。
- 真实探针：`RidgeClassifier`；`alpha ∈ {0.1, 1, 10, 100, 1000}`。
- alpha 只用 validation 选择，目标是最大化三个游标准确率的最小值；并列取更小 alpha。
- 控制探针：用 `SHA256(seed, prompt_id)` 产生的固定随机标签，独立选择 alpha。
- 报告整体及逐游标 accuracy、macro-F1、95% cluster bootstrap CI、随机标签 selectivity。

### 6.2 泄漏指标

- `ZERO target-attraction`：在真实标签与两个候选动作目标互不相同时，探针预测为任一未执行目标的比例。
- `ONE future-attraction`：探针预测为尚未执行的第二动作目标的比例。

### 6.3 两阶段固定规则

只用种子 `20260808` 的 validation 网格选择表征：

1. 依次检查 `query → register → last`；
2. 一个位置可入选，当且仅当该位置至少一层同时满足：最差游标准确率 ≥ 0.80、整体 selectivity ≥ 0.20、`ZERO target-attraction ≤ 0.20`、`ONE future-attraction ≤ 0.20`；
3. 选择最早可入选位置中 validation 最差游标准确率最高的层；并列依次取层 16、28、36；
4. 该 `(layer, position)` 随后冻结，用于种子 20260808 的 test 和另外两个种子的全部主分析；不得按 test 结果改选。

强构念门通过条件：

- 冻结表征在三个种子的 `test_in` 聚合中仍满足上述四项阈值；
- 三个种子逐一满足最差游标准确率 ≥ 0.75 和 selectivity ≥ 0.20；
- 入选位置必须是 `query` 或 `register`。若只有 `last` 入选，则结论限定为“输出邻近状态读出”，不支持可持续世界状态表征。

## 7. 因果 patch 预注册

在冻结层和位置上，对 `test_in` 每个有序序列固定抽取 16 行，测试 `ZERO→ONE` 与 `ONE→TWO` 两种转换。

- semantic patch：用同一样本真实目标游标的激活替换源游标激活；
- permuted control：从同一转换类型取目标标签不同的另一行更新向量，缩放到与 semantic 更新相同的 L2 范数后加到源激活；
- identity：写回源激活，验证 hook 不产生数值变化。

主要效应为目标状态相对源状态 logit margin 的变化；特异效应为 semantic effect 减去 permuted-control effect。先在每个有序序列和转换内平均，再对两个方向折叠为 10 个无序动作对推断单元。使用 100,000 次配对符号置换和 10,000 次 cluster bootstrap。

因果门通过条件：聚合 `test_in` 特异效应 > 0、单侧 `p < 0.01`、bootstrap 95% CI 下界 > 0、`Cohen's dz ≥ 0.8`、至少 9/10 无序动作对为正，并在三个种子均为正。动作对复用相同五个动作，因此该 p 值只解释为固定动作集内证据，不外推到动作总体。

## 8. 状态对齐子空间与更新映射

### 8.1 子空间

只用冻结表征的 train 激活：

1. 对每个残差维度做 train 均值/标准差归一化；
2. 计算五个实际状态的类中心；
3. 对中心化后的 5×d 类中心矩阵做 SVD；
4. 取前四个右奇异方向形成固定四维状态子空间。

validation/test 不参与子空间拟合。另在四维坐标上训练状态探针，报告它相对全空间探针保留的准确率。

### 8.2 每动作监督更新映射

对动作 `v` 汇集 train 中两类真实边：`v` 位于第一步时的 `z0→z1`，以及 `v` 位于第二步时的 `z1→z2`。拟合四维仿射 ridge：`z_after = W_v z_before + b_v`，alpha 网格同上并以 validation 相对误差选择。

强制报告四条基线/对照：

1. identity；
2. mean translation；
3. target prototype reset（直接输出该动作 train 后状态均值）；
4. selected affine。

主要指标：相对重构误差、状态探针准确率、相对真实 after 激活的解码上限差。所有比较在 held-out 实体上进行，OOD 模板单列。

更新映射通过条件（五个动作逐一检查，三种子聚合）：selected affine 的平均相对误差 < 0.5，解码准确率不低于真实 after 激活上限 10 个百分点以上，并以 cluster bootstrap 95% CI 优于 mean translation。若 prototype reset 与 affine 的误差差绝对值 < 0.05 或 prototype 更优，则将结构分类为“目标状态重置”，不主张非平凡矩阵结构。

### 8.3 欠识别与样本量诊断

- 拆半稳定性：每个动作按配对 ID 哈希奇偶拆成两半，分别拟合，在共同 test 输入上比较预测更新的平均 cosine 与相对分歧；稳定阈值为 cosine ≥ 0.90 且相对分歧 ≤ 0.25。
- 样本量曲线：每动作分层取 125、250、500、1000 条 train 边，沿用固定 validation/test；只作预注册的诊断描述，不另设显著性门。
- 同时保存矩阵系数，但主稳定性结论只依据共同流形上的功能比较，不依据裸矩阵 Frobenius 距离。

## 9. Oracle 中间态与完整顺序交叉匹配

对每条 test 序列计算以下四维预测，并以真实 `z2` 为目标：

1. `compose = B_hat(A_hat(z0))`；
2. `oracle = B_hat(z1_true)`；
3. `projected = B_hat(P5(A_hat(z0)))`，其中 `P5` 是到 train 中同一实际中间状态的五近邻均值投影；
4. `reversed = A_hat(B_hat(z0))`。

报告相对误差、解码准确率和三种差值：

- accumulation gap = compose error − oracle error；
- projection rescue = compose error − projected error；
- order advantage = reversed error − compose error。

用共享世界的 `A;B` / `B;A` 两行做 2×2 完整交叉：每个预测同时与匹配顺序和相反顺序真实终点比较。推断前按无序动作对折叠；动作家族 `empty–fill` 与 `fill–fill` 必须分层报告，不能只报总平均。

诊断分类：

- **off-manifold accumulation**：oracle 达到映射通过阈值，compose 未达到，且 accumulation gap 的 95% CI > 0；
- **context-dependent update**：oracle 本身未达到映射阈值；
- **low-dimensional closure candidate**：oracle 与 compose 均达到阈值，且匹配顺序优于反向顺序；
- **no state-valid map**：第 8 节单动作映射门未通过，组合只作描述。

## 10. 组合状态的因果验证

在同一 causal 子集上，把以下状态方向从 `ZERO` 源激活 patch 回模型：真实 endpoint 全激活、真实 endpoint 的四维状态投影、predicted composition 投影、reversed composition 投影、等范数置换控制。主要比较 predicted composition 与 reversed/control 对目标第二动作状态的 logit margin 效应，并以真实 endpoint 全激活作为经验上限。

只有当构念门、单动作映射门、组合重构门和组合因果比较同时通过时，才把该表征/映射升级为 H4 候选。否则按上述诊断类别收束，不继续在同一对象上追加代数律。

## 11. 统计与多重比较

- 主阈值检验固定在 `test_in`；`test_ood` 为预注册次要结果。
- bootstrap 以无序动作对为 cluster；三数据种子分别报告，并报告种子均值 ± 样本标准差。
- 动作级五项比较使用 Benjamini–Hochberg FDR，`q=0.05`。
- 报告精确 p 值、95% CI、Cohen's dz、正值比例和行为/探针经验上限；不把样本行当作独立重复。
- `empty–fill` 与 `fill–fill` 固定分层，防止再次发生家族混合造成的 Simpson-like 误读。
- 所有未预注册分析明确标记 post hoc，不改变主判定。

## 12. 工程与复现判据

- 运行前提交本文件，之后的实现提交必须引用该预注册 commit。
- 每次运行记录 git commit、完整 config、环境、GPU、日志、退出码和 SHA256。
- 硬超时 180 分钟；每 30–60 秒检查进程存活与日志增长。
- 成功运行必须产生 `SUCCESS`、逐种子结构化结果、聚合 JSON/CSV 和原始因果记录。
- 对数据生成、token 对齐、表征选择、子空间、映射、统计和交叉匹配写单元测试。
- 结果完成后执行 11/11 统计谬误扫描。`VERIFIED` 仅表示代码执行及产物完整；若未做同 commit、同 seed 的完整重跑，不声称严格重复性已验证。

## 13. 停止规则

本实验不因结果为负而换阈值、换位置或添加动作。完成三个数据种子后即按预注册分类：

- 若非输出邻近构念门失败：停止 Qwen3-4B/Alchemy 上的代数律，把主结论限定为输出邻近读出；
- 若构念门通过但映射门失败：转向“状态可表征但动词更新逐上下文重算”；
- 若映射门通过但组合失败：依据 oracle 诊断区分离流形与上下文依赖；
- 只有全部门通过，下一项才进入 Boxes 可逆移动的 H4。


==> anc/reports/phase3-5b-manipulation-calibration-preregistration.md <==
# Phase 3.5b 等长行为操纵校准预注册

## Material Passport

- Origin Skill: experiment-agent
- Origin Mode: plan → run → validate
- Origin Date: 2026-08-08
- Verification Status: UNVERIFIED
- Version Label: phase3_5b_manipulation_prereg_v1

## 1. 目的与边界

Phase 3.5 的 execution-cursor 行为操纵在三个种子上稳定失败，导致后续表征与映射不可解释。本校准只回答：**在候选动作文本完全相同且三状态 token 长度严格一致时，Qwen3-4B 能否可靠区分“执行 0/1/2 个动作”？**

本实验只做约束行为解码，不抽取激活、不拟合探针或更新映射，也不检验代数律。候选脚手架、数据、选择规则和停止规则在查看候选行为前冻结。

## 2. 固定模型、动作与标签

- 模型：与 Phase 3.5 相同的 Qwen3-4B 本地快照。
- 动作：`empty, fill_red, fill_blue, fill_green, fill_yellow` 的全部 20 个有序异动作序列。
- 状态：`ZERO` 为初态，`ONE` 为第一动作目标，`TWO` 为第二动作目标。
- 每个世界中查询烧杯初态与两个动作目标互不相同。
- 约束解码只比较 `empty/red/blue/green/yellow` 五个单 token，机会水平 20%。

## 3. 五个预先固定的候选脚手架

五个候选共享完全相同的初态、已执行干扰动作、两个候选动作文本、候选顺序、查询实体、状态寄存说明和答案问题。只改变“哪些候选动作实际发生”的表达方式。

1. `cursor_terms`：Phase 3.5 原始 `Execution cursor: ZERO/ONE/TWO`，作为冻结基线。
2. `boolean_inline`：每个候选动作后立即写 `Execution status: TRUE/FALSE`；`ZERO=(FALSE,FALSE)`、`ONE=(TRUE,FALSE)`、`TWO=(TRUE,TRUE)`。
3. `boolean_record`：先完整列出两个候选动作，再写 `Execution record: operation 1=TRUE/FALSE; operation 2=TRUE/FALSE`。
4. `natural_occurrence`：先列动作，再写 `operation 1/2 was EXECUTED/SKIPPED`；三状态对应 `(SKIPPED,SKIPPED)/(EXECUTED,SKIPPED)/(EXECUTED,EXECUTED)`。
5. `count_words`：写 `Apply NONE/FIRST/BOTH of the candidate operations from the start of the list`。

目标 tokenizer 的结构检查已确认：带前导空格的 `TRUE/FALSE` 各 1 token，`EXECUTED/SKIPPED` 各 3 token，`NONE/FIRST/BOTH` 各 1 token。该检查不包含任何模型行为结果。

运行时必须对每个世界、每个候选断言：

- 三状态提示 token 总长度相同；
- query/register/last 三处 token index 相同；
- 将状态词或状态对替换为统一占位符后，三份提示完全相同；
- 两个动作的自然语言文本在三状态中逐字一致且各出现一次。

## 4. 两阶段校准数据

所有候选使用同一批世界，避免候选间数据差异。

| 阶段 | seed | 每有序序列 | 查询实体 | 模板 | 每候选提示数 |
|---|---:|---:|---|---|---:|
| selection | 20260818 | 30 | A–D | 固定模板 0 | 1,800 |
| confirmation | 20260819 | 50 | E | 固定模板 1 | 3,000 |

selection 只用于选择一个候选。confirmation 是独立世界、独立实体和独立措辞；不得因 confirmation 结果改选第二名。F/G 和模板 2 在本校准中完全不使用，留给后续 held-out 构念实验。

## 5. 固定选择与通过规则

对每个候选分别报告 selection 的总体准确率、三个状态准确率、macro-F1，以及预测等于初态/第一目标/第二目标的混淆率。

唯一选择规则：

1. 最大化 selection 上 `min(acc_ZERO, acc_ONE, acc_TWO)`；
2. 并列时最大化 selection 总体准确率；
3. 再并列时按第 3 节候选顺序取前者。

选定候选随后只在 confirmation 上判定：

- 三个状态准确率均 ≥80%；
- 总体准确率 ≥80%；
- 每个状态下，预测错误地等于另外两个语义状态中任一个的比例 ≤20%。

此外，选定候选必须在 selection 上也满足三个状态准确率均 ≥80%。只有 selection 与 confirmation 同时通过，行为操纵才算修复成功。

## 6. 停止与后续规则

- 若选定候选未通过：停止 Qwen3-4B/Alchemy 的状态算子主线，不追加第六种提示，不运行 H4。
- 若通过：把候选名称和精确模板冻结在结果 commit；另立 Phase 3.5b held-out construct confirmation 预注册，复用 Phase 3.5 的表征、因果、状态映射与 oracle 规则，但使用从未参与提示选择的 F/G 与模板 2。
- 其他候选的 confirmation 数字只作完整披露，不能用于事后改选。

## 7. 工程与统计纪律

- 单次 GPU 前向完成全部候选；固定 batch size 和模型精度。
- 保存每提示预测、候选级指标、config、commit、GPU/环境、日志和 SHA256。
- 推断重点是操纵门，不对 5×多个指标做事后显著性筛选；95% CI 以有序序列为 cluster bootstrap，仅作精度说明。
- 行为通过与否按固定 80% 阈值裁决，不用 p 值替代效果阈值。
- 完成后执行 11/11 谬误扫描，并明确候选选择带来的 winner's curse 由独立 confirmation 约束。


==> anc/reports/phase3-h2-preregistration.md <==
# Phase 3 H2 preregistration: ordered composition and last-write absorption

Frozen on 2026-08-08 before inspecting any Phase 3 H2 result. The H3 result is known and
motivates the prespecified action-family stratification below.

## Question

Do the grounded single-action affine maps from Phase 2 compose in the same order-sensitive
way as deterministic state-setting actions? For distinct setters `a` then `b`, the semantic
transition obeys a last-write absorption law: `b o a = b`, while reversing the order gives
`a o b = a`.

## Fixed representation and data

- Model: Qwen3-4B; hidden-state index 28 at the final prompt token, fixed by Phase 1.
- Actions: `empty`, `fill_red`, `fill_blue`, `fill_green`, and `fill_yellow`.
- The 20 ordered sequences of two distinct actions are all reported. They are collapsed to
  10 unordered action-pair units for inference so reverse sequences are not treated as
  independent semantic pairs.
- For every ordered sequence, generate 500 train, 100 validation, and 200 test examples.
  Train entities are A--D, validation uses E, and test uses only F/G. Templates 0/1 are the
  primary test stratum because the Phase 2 maps are validated there; held-out template 2 is
  a secondary robustness stratum.
- Reuse the already frozen Phase 2 full affine single-action maps for seeds 20260808--20260810.
  Fit a direct sequence map `A_(a;b)` by exact dual ridge regression with alpha selected from
  `{10,100,1000}` using validation reconstruction only.

## Compared predictions

For the same held-out pre-action state `x` and true state `y_ab` after `a` then `b`:

1. correct composition: `A_b(A_a(x))`;
2. wrong composition: `A_a(A_b(x))`;
3. last-action-only: `A_b(x)` (the ideal absorption-law baseline);
4. direct sequence map: `A_(a;b)(x)`;
5. mean-translation composition: `x + mean_delta_a + mean_delta_b` (order-insensitive null).

Report relative reconstruction error to `y_ab`, fixed-probe final-state accuracy, correct
composition discrepancy from the direct map, and discrepancy from last-action-only.

## Primary statistics and decision rule

- Primary differential: for each unordered action pair, average its two sequence directions'
  `wrong_error - correct_error`. Positive values mean the learned maps preserve order.
- Use a one-sided paired sign-flip permutation test with 100,000 Monte Carlo draws and a
  10,000-resample pair-level bootstrap interval. Report Cohen's `d_z`, median, and fraction
  positive. The 100 test contexts per direction are not inferential replicates.
- Probe differential is `correct_final_accuracy - wrong_final_accuracy`, likewise collapsed
  to 10 unordered action-pair units.
- H2 passes for a seed iff, in the primary templates 0/1 stratum:
  1. mean correct-composition relative error is below identity (`<1.0`);
  2. mean correct-versus-direct normalized discrepancy is `<0.5`;
  3. order advantage has `p<0.01`, `d_z>0.8`, and bootstrap lower bound `>0`;
  4. the mean probe-accuracy advantage is at least 0.20 and its bootstrap lower bound is
     positive.
- Replicated H2 requires all three seeds to pass. OOD results do not alter the primary
  decision.

## Prespecified family analysis

Report the four unordered `empty`--`fill` pairs separately from the six `fill`--`fill`
pairs. This is confirmatory follow-up to H3's family split, but neither subgroup can replace
the all-pair primary H2 decision.

## Interpretation boundaries

This tests a special composition law for deterministic setters, not arbitrary multi-step
reasoning. Passing would show that locally fitted maps preserve last-write order; failing
would support the narrower conclusion that single-step causal directions do not close under
off-manifold composition. Probe-only success is insufficient because Phase 2 exposed
off-manifold probe exploitation.


==> anc/reports/phase3-h3-preregistration.md <==
# Phase 3 H3 preregistration: commutativity differential

Frozen before inspecting any Phase 3 algebra result on 2026-08-08.

## Question

Does the algebra of learned state-transition operators distinguish actions on disjoint
entities, which commute in the Alchemy world, from order-sensitive state-setting actions
on the same entity, which do not commute?

## Fixed representation and data

- Model: `Qwen/Qwen3-4B`, local checkpoint already verified in Phases 0--2.
- Representation: hidden-state index 28, final prompt token, fixed by Phase 1.
- A two-entity world state is the concatenation of the representations obtained by asking
  the same world-history prompt about slot 1 and slot 2. No block-diagonal or commuting
  structure is imposed on a fitted operator.
- Action vocabulary: `empty` plus `fill_{red,blue,green,yellow,orange,purple,black}`.
  Every action is a deterministic state setter. Distinct setters on one entity are
  order-sensitive; setters on distinct entities commute.
- For every action and slot, fit one residual low-rank affine map from 500 training pairs.
  Select rank from `{16, 64, 128}` and ridge alpha from `{100, 1000, 10000}` solely by
  validation relative reconstruction error. Validation has 100 pairs and test has 200
  pairs per operator. Training entities are A--D, validation introduces E, and test uses
  only the held-out pair F/G. Templates 0/1 are used for training and validation; test
  results are reported separately for templates 0/1 and held-out template 2.
- Three independently generated datasets and fits use seeds 20260808--20260810.

## Primary commutator metric

For fitted affine operators `A` and `B` and a held-out joint state `x`, define

```text
c(A,B;x) = ||A(B(x)) - B(A(x))||_2
             / [0.5 (||A(x)-x||_2 + ||B(x)-x||_2) + 1e-8].
```

This dimensionless state-conditional measure includes both linear and bias terms. For
each operator pair, average it over 200 independently generated held-out contexts. The
primary stratum uses template 2; templates 0/1 form a secondary in-distribution stratum.

For all 28 unordered pairs of distinct action schemas, form two matched slot arrangements:

- disjoint: `(a@slot1,b@slot2)` and `(a@slot2,b@slot1)`;
- same entity: match these to `(a@slot1,b@slot1)` and `(a@slot2,b@slot2)`.

This yields 56 matched differences `d = c_same - c_disjoint` per seed, exceeding the
planned minimum of 30 pairs without treating repeated contexts as independent samples.

## Statistics and fixed decision rule

- Primary test: one-sided paired sign-flip permutation test of `mean(d) > 0`, 100,000
  Monte Carlo permutations, at the 56 operator-pair level.
- Report the paired mean difference with a 95% bootstrap confidence interval (10,000
  resamples), Cohen's `d_z`, median difference, and the fraction of matched differences
  above zero. Context rows are not treated as independent replicates.
- Secondary structural metric: the normalized Frobenius commutator of the learned linear
  residual parts, computed exactly from their low-rank factors.
- H3 passes for a seed iff the held-out-template primary mean difference is positive,
  permutation `p < 0.01`, `d_z > 0.8`, and its 95% pair-level bootstrap interval excludes
  zero. A replicated H3 result requires all three seeds to pass and all three
  in-distribution differences to have the predicted sign.
- All action pairs and all three seeds are reported. No post-result hyperparameter or
  threshold changes are permitted.

## Interpretation boundaries

A positive differential supports semantic algebraic organization of the fitted local
operators; it does not by itself establish a globally accurate affine world model or
full causal faithfulness of composed off-manifold states. Failure is interpreted as an
absence of a robust commutativity differential under this fixed representation and
function class, not proof that the model has no nonlinear or context-local algebra.


==> anc/reports/phase4-ground-truth-trajectories-preregistration.md <==
# Phase 4 Ground-truth 合成世界与代数—连贯性轨迹预注册

## Material Passport

- Origin Skill: experiment-agent
- Origin Mode: plan → run → validate
- Origin Date: 2026-08-08
- Verification Status: UNVERIFIED
- Version Label: phase4_ground_truth_trajectories_prereg_v1

## 1. 研究目的

Phase 3.5b 表明 Qwen3-4B/Alchemy 没有通过条件执行行为门，因此不能继续用该构念裁决内部动词算子。Phase 4 改用环境直接给出的有限状态与确定性转移，只回答两个问题：

1. 当 decoder-only Transformer 确实学会一个有 ground truth 的世界转移系统时，其固定查询位表征能否支持稳定的动作算子、组合、交换与可逆结构？
2. 跨训练检查点与模型规模，内部代数违反度是否与纯行为世界不连贯度相关，并在控制同分布任务准确率后仍保留关联（H5）？

本预注册在任何 Phase 4 模型训练或行为结果产生之前冻结世界、模型矩阵、样本预算、检查点、评价数据、主统计量和停止规则。

## 2. Ground-truth 世界

### 2.1 状态空间

- 状态为二维有限域上的坐标 `(x, y) ∈ Z_11 × Z_11`，共 121 个状态。
- 每个状态使用独立 token；模型输入不含坐标分解，因此不能靠十进制字符串算法直接求解。
- 每条输入固定为 `BOS, START_STATE, ACTION_SLOT_1...ACTION_SLOT_12, QUERY`。未使用的动作槽为 `PAD`，查询始终在同一绝对位置。
- 训练目标只有 `QUERY` 后的最终状态分类；中间状态从不作为输入或监督给出。

### 2.2 十个双射动作

模数均为 11：

| 动作 | 转移 | 逆动作 |
|---|---|---|
| `tx+` | `(x+1, y)` | `tx-` |
| `tx-` | `(x-1, y)` | `tx+` |
| `ty+` | `(x, y+1)` | `ty-` |
| `ty-` | `(x, y-1)` | `ty+` |
| `swap` | `(y, x)` | `swap` |
| `neg` | `(-x, -y)` | `neg` |
| `sx+` | `(x+y, y)` | `sx-` |
| `sx-` | `(x-y, y)` | `sx+` |
| `sy+` | `(x, x+y)` | `sy-` |
| `sy-` | `(x, y-x)` | `sy+` |

在全部 121 个状态上穷举定义交换标签；45 个无序异动作对中 21 对交换、24 对不交换。该标签只由转移表生成，不由模型结果决定。

## 3. 模型、训练矩阵与资源策略

### 3.1 模型矩阵

所有模型是 pre-norm、causal self-attention、GELU MLP、学习式 token/位置嵌入、零 dropout 的 decoder-only Transformer。

| 规模 | 层数 | `d_model` | heads | MLP hidden |
|---|---:|---:|---:|---:|
| small | 4 | 256 | 8 | 1,024 |
| medium | 8 | 512 | 8 | 2,048 |
| large | 12 | 768 | 12 | 3,072 |

- 训练种子：20260828、20260829、20260830；共 9 条独立训练轨迹。
- 有效 batch 固定为 16,384 条，避免规模间因 batch 不同造成学习预算混淆。
- 总训练预算固定为 `2^24 = 16,777,216` 条/轨迹，即 1,024 optimizer updates。
- checkpoint 样本预算：0，以及 `2^14, 2^15, ..., 2^24`，每轨迹 12 个点，共 108 个模型—检查点观测。
- 训练路径长度在 0–6 之间均匀采样；初态与十个动作均匀采样。
- AdamW，学习率 `3e-4`，weight decay `0.01`，32 updates 线性 warmup 后 cosine decay 到 `3e-5`，gradient norm clip 1.0。
- bfloat16 autocast；训练生成在 GPU 上完成；不早停、不按结果改超参数。

### 3.2 资源自调优

- 每个规模在正式训练前，用冻结的候选 microbatch 网格做短 warm-up/backward 吞吐测试；只在候选能整除有效 batch 且不 OOM 时进入比较。
- small 候选：2,048/4,096/8,192/16,384；medium：512/1,024/2,048/4,096/8,192；large：128/256/512/1,024/2,048/4,096。
- 每个可行候选测量 2 次 warm-up 与 5 次正式 step 的中位 examples/s 和峰值显存；选择中位吞吐最高者，不根据科学结果选择。
- 正式运行每 5 秒记录 GPU utilization、显存与功耗。资源利用率只用于工程审计，不进入科学假设。
- OOM 仅允许发生在预先声明的 microbatch 调优阶段；正式训练 OOM 视为工程失败，不静默缩小 batch 后继续正式结果。

## 4. 固定评价集

评价 seed 为 20260901，所有模型和检查点使用同一固定样本：

1. **ID**：路径长度 0–6，每长度 512 条。
2. **length OOD**：路径长度 7–12，每长度 512 条。
3. **identity-loop**：随机前缀后附加 `w · w^{-1}`，共 2,048 条；最终状态应与前缀终点相同。
4. **route equivalence**：构造 1,024 对不同初态/不同前缀但相同中间状态的历史，再附加同一后缀；两条路线必须同时预测正确。
5. **算子拟合集**：每个真实终态 12 条平衡前缀，按历史冻结为 8 条 train、4 条 test；每条前缀扩展全部十个动作。
6. **二步组合测试**：每个真实终态 1 条独立前缀，扩展全部 90 个有序异动作对。

不因检查点、规模或种子删除错误样本。全部指标按路径长度、动作与动作对保留明细。

## 5. 表征与代数度量

### 5.1 固定表征

- 表征取最终层 `QUERY` token 的 residual stream；查询位置固定，避免位置漂移。
- 每个检查点只用算子 train 前缀的 121 个状态中心做 SVD，冻结前 32 维状态子空间。
- 所有动作映射在该 32 维子空间中用 float64 ridge affine 拟合，`alpha=1e-3`，含截距；没有 alpha、层或维度搜索。
- held-out 历史的最近中心状态解码准确率是表征门，机会水平 `1/121≈0.83%`。

### 5.2 H1–H4

所有几何误差均除以 held-out target 相对其训练目标均值的 RMS 尺度。

- **H1 单步映射**：held-out `A_a(z_before)` 到真实 `z_after` 的 normalized RMSE；同时报告 identity 与 action mean-translation。
- **H2 组合**：`A_b(A_a(z))` 到真实二步终点的 normalized RMSE；另报 oracle intermediate `A_b(z_after_a)`，分离第一步预测误差与第二步映射误差。
- **H3 交换性**：对 45 个无序动作对计算 `A_b(A_a(z))` 与 `A_a(A_b(z))` 的 normalized commutator norm，以 ground-truth 非交换标签计算 AUROC；预期非交换对更大。
- **H4 可逆性**：`A_inv(a)(A_a(z))` 到原始 `z` 的 normalized cycle error，并与固定的非逆第二动作控制比较。控制动作按第 2.2 节动作顺序取 `(action_index+1) mod 10`；若该动作恰为真实逆动作，则继续顺延到第一个非逆动作。该规则不查看模型结果。

最终检查点的强门：

| 门 | 通过标准 |
|---|---|
| 任务学习 | 每规模至少 2/3 种子 ID 总体 ≥95%，且各 ID 长度 ≥90% |
| 状态表征 | 通过任务学习的轨迹中，held-out route state decode ≥90% |
| H1 | 平均 affine error ≤0.50、最差动作 ≤0.75，且比 translation 至少改善 20% |
| H2 | composition error ≤0.60，且 oracle accumulation gap 为正 |
| H3 | commutativity AUROC ≥0.80，且每个规模的种子均值方向一致 |
| H4 | inverse cycle error ≤0.50，且比非逆控制至少改善 20% |

H1–H4 的门仅在任务学习和状态表征先通过的轨迹上解释；未过上游门时只报告诊断数字。

## 6. H5 主检验

### 6.1 两个冻结复合量

对每个非零检查点：

- `algebra_violation = mean(clip(H1_error,0,1), clip(H2_error,0,1), 1-H3_AUROC, clip(H4_error,0,1))`。
- `world_incoherence = 1 - mean(OOD_accuracy, loop_accuracy, route_pair_joint_accuracy)`。

世界不连贯度只使用行为指标，避免把同一内部几何量同时放在相关的两边。ID accuracy 不进入复合量，而作为控制变量。

### 6.2 主统计量与通过规则

- 主统计量：对两个复合量先秩变换，分别回归掉 ID accuracy 的秩和 `log(parameter_count)`，再计算残差 Pearson 相关，即 partial Spearman `rho`。
- 95% CI：以 9 条训练轨迹为 cluster 做 10,000 次 bootstrap。
- H5 通过需同时满足：`rho ≥0.40`、95% CI 下界 `>0`、三个模型规模内的原始 Spearman 均为正。
- 固定敏感性分析：仅保留 `5% < ID accuracy < 99.5%` 的非地板/非天花板检查点重复主分析；方向必须仍为正。
- 每种子、每规模相关仅作异质性披露，不作为事后选择。

## 7. 停止、复现与报告规则

- 若 9 条轨迹中少于 6 条通过最终 ID 95% 门，停止 H5 的结构性解释，报告训练设定未充分学会世界；另立预注册后才允许改学习率或预算。
- 若任务门通过但 H5 不通过，不追加新的复合量、检查点过滤或模型规模；按预注册负结果报告。
- 正式矩阵结束后，固定重跑 `medium/seed=20260828`。随机训练的最终主要指标相对差异均 <5% 才标为 reproducible；时间与吞吐不比较。
- 保存 config、commit、环境、每检查点训练/行为/代数明细、最终 fp16 权重、资源遥测、日志、退出码与 SHA256 manifest。
- 验证阶段执行完整 11/11 统计谬误扫描，特别检查检查点重复测量、模型规模混淆、地板/天花板效应、winner's curse 与复合指标机械相关。

## 8. 预期解释边界

- 通过 H5 只支持“在这个已知有限转移系统和这些小型 Transformer 中，内部线性代数结构与行为连贯性共变”，不自动外推到自然语言动词或大模型。
- H1–H4 失败不能在任务门或状态表征门失败时解释为代数不存在。
- 高探针/分类准确率不能替代真实几何重构；高 AUROC 不能替代低绝对误差。
- 资源利用率不是科学结果，训练规模也不能替代独立种子与 held-out 历史。


==> anc/reports/phase4b-stage-ordering-preregistration.md <==
# Phase 4b 判别信号—共享图表—绝对闭合阶段顺序预注册

## Material Passport

- Origin Skill: academic-research-suite / experiment-agent
- Origin Mode: plan → run → validate
- Origin Date: 2026-08-09
- Verification Status: UNVERIFIED
- Version Label: phase4b_stage_ordering_prereg_v1

## 1. 研究边界与目的

Phase 4 已正式裁决：旧 H5 主检验未通过，且其跨检查点 `algebra_violation` 受表征坍缩地板混淆。本实验不重算、不替换、不修复旧 H5，也不把新指标用于改变 Phase 4 的阴性裁决。

Phase 4b 只检验一个由旧结果生成、但使用**全新训练种子**确认的问题：

> 在已学会确定性状态转移任务的模型中，可验证的终点顺序判别信号，是否稳定早于跨动作数共享的状态坐标图和 held-out 状态上的绝对动作算子闭合？

本轮继续使用 `Z_11²` 世界，因此只能构成同一世界内的确认性复制，不能声称跨世界普遍性。若主结果通过，下一阶段才进入第二个有限状态世界。

## 2. 假设

### P1 主假设：阶段顺序

对 6 条主训练轨迹分别定义：

- `E`：任务与三条件状态表征非坍缩；
- `D`：终点顺序判别信号通过语义路线控制；
- `J`：动作数无关的共享状态图表形成；
- `K`：held-out 状态上的单步与二步绝对算子闭合形成。

每个地标必须连续两个冻结检查点通过才算“稳定出现”。P1 要求 6/6 主轨迹均满足 `T_D < T_J` 且 `T_D < T_K`，每项至少领先一个检查点。

### P2 次假设：判别与闭合分离

若 `D` 稳定通过但 `J` 或 `K` 在预算内始终未出现，则报告“预算内持续分离”。这支持判别信号与共享图表/闭合不是同一性质，但**不**等价于证明严格时间先后，P1 仍记为未通过。

### P3 次假设：坐标漂移与信息丢失

- 若 `B/P1/P2` 各自条件内状态解码均高，但全局 `P1→B` 或 `P2→B` 对齐失败，则诊断为动作数索引化或非刚性的图表变化；
- 若条件内状态解码本身失败，则不能归因于坐标漂移，只能报告状态信息不足或非线性重编码。

## 3. 世界、模型与训练矩阵

世界、token 化、十个双射动作、训练目标和模型结构保持 Phase 4 不变。训练监督仍只有最终状态，中间状态从不作为输入或标签。

### 3.1 主矩阵

| 规模 | 结构 | 参数量约 | 新种子 | 每轨迹预算 |
|---|---|---:|---|---:|
| medium | 8L / 512 / 8 heads | 25.3M | 20260910、20260911、20260912 | `2^25` examples |
| large | 12L / 768 / 12 heads | 85.2M | 20260910、20260911、20260912 | `2^25` examples |

选择 medium/large 是因为它们在 Phase 4 的 6/6 轨迹均通过任务门。本轮研究对象明确限定为“已学会 ID 任务的容量区间”，不据此声称规模单调性。

### 3.2 容量负对照

small（4L/256，约 3.2M）用同三个新种子各训练 `2^24` examples，只作为预先声明的容量负对照，不进入 P1 的六轨迹分母。无论 small 结果好坏，都不得用于替换主矩阵。

### 3.3 优化与检查点

- effective batch 16,384；AdamW、warmup、cosine、weight decay、gradient clip 与 Phase 4 相同；
- 主轨迹冻结检查点：`0, 2^14, 2^15, 2^16, 2^17, 2^18, 2^19, 2^20, 3·2^19, 2^21, 3·2^20, 2^22, 3·2^21, 2^23, 3·2^22, 2^24, 3·2^23, 2^25`，共 18 个；
- small 使用上述序列截至 `2^24` 的前 16 个点；
- 每个检查点保存 fp16 权重，不按结果选择保存点；
- 不早停、不按中间结果改学习率、维度、层、阈值或预算。

## 4. 固定评价数据与分割

评价 seed 为 20260914。保留 Phase 4 的 ID 0–6、OOD 7–12、identity-loop 和 route-equivalence 集作为行为边界指标。

阶段顺序评价另构造 121 状态 × 12 条平衡基础历史：

- 所有基础历史 `B` 长度严格固定为 4，终态在 121 状态上平衡；
- repeats 0–7 为拟合/校准历史，8–11 为 held-out 历史；
- `P1`：每条 `B` 追加十个动作之一，长度固定为 5；
- `P2`：每条 `B` 追加全部 90 个有序异动作对，长度固定为 6；
- `ab` 与 `ba` 使用同一基础历史，只有最后两个 action token 顺序不同；
- 同终点路线控制在同一状态内固定配对 held-out repeats `(8,10)`、`(9,11)`，应用同一 `ab`/`ba` 后缀；基础长度、后缀位置和 query 位置完全一致。

所有拟合只使用 repeats 0–7，全部门槛只在 repeats 8–11 上裁决。固定评价集、历史 ID、state folds 和控制随机量随结果保存。

## 5. 三类表征与指标

### 5.1 非坍缩门 `E`

分别为 `B/P1/P2` 建立条件内状态图表：用校准历史的 121 个状态中心做 float64 SVD，固定取居中状态跨度的最大 120 维，逐维按校准历史标准差白化。每个条件独立拟合，不跨条件共享样本。

`E` 在某检查点通过需联合满足：

1. Phase 4 ID overall ≥95%，且各 ID 长度准确率均 ≥90%；
2. `B/P1/P2` held-out 行为终态准确率均 ≥95%；
3. `B/P1/P2` 各自图表内 held-out 最近中心状态解码均 ≥95%。

机会水平为 `1/121≈0.83%`。未过 `E` 的检查点不得解释 `D/J/K`。

### 5.2 终点顺序判别信号 `D`

对 45 个无序动作对，在相同基础历史上比较 `ab` 与 `ba`：

1. `JS-order`：两个 state-head softmax 分布的 Jensen–Shannon 距离；
2. `head-order`：最终层 query hidden 在 state-head 行空间中的归一化欧氏距离。

以环境穷举产生的 21 个交换、24 个不交换标签计算两种 AUROC。每个动作对同时计算同终点路线控制距离：不同但等长的基础历史到达同一状态，再应用相同后缀。定义

`semantic_margin = (mean(noncommuting order) - mean(route-matched control)) / max(two means, 1e-12)`。

`D` 在通过 `E` 的检查点上还需联合满足：

- 两种 AUROC 的 10,000 次分层动作对 bootstrap 95% CI 下界均 ≥0.80；
- 两种固定 seed、10,000 次标签置换检验均 `p<0.05`；
- 两种 `semantic_margin≥0.10`，且按非交换动作对 cluster bootstrap 的 95% CI 下界均 `>0`。

`D` 只称为“终点顺序判别信号”，不称为算子交换律。

### 5.3 共享图表 `J`

使用 120D 条件内白化坐标，只以相同真值终态的校准状态中心配对，分别拟合一个**动作无关**的 whitened orthogonal Procrustes：`P1→B` 和 `P2→B`。对齐器不读取动作 ID，不允许 action-specific affine 进入主指标。

在 held-out 历史上报告：

- 对齐后使用 `B` 校准中心的状态解码；
- 对齐表征到对应 `B` 状态中心的 normalized RMSE。

`J` 在通过 `E` 的检查点上联合要求：

- `P1→B` 与 `P2→B` decode 均 ≥90%；
- 两者 NRMSE 均 ≤0.50；
- 固定正控制（随机正交旋转 + 0.01 SD 噪声）恢复 decode ≥99%、NRMSE ≤0.10；
- 固定负控制（状态标签循环错配）decode ≤5%、NRMSE ≥0.90。

每个 action 的 `P1→B` 及按第一动作分组的 `P2→B` Procrustes 只作诊断。若 action-specific 成功而全局失败，报告“动作索引化图表”，不得称为共享图表。

### 5.4 held-out 状态绝对闭合 `K`

120D 只用于检验图表共享，不能用于绝对算子主检验：121 个状态中心在 120D 中可能使任意状态置换被仿射记忆。`K` 因而保持 Phase 4 冻结的 32D canonical `B` 图表，并新增真正的 held-out **状态**外推。

state-fold seed 为 20260916。121 状态经固定置乱后分为 41/40/40 三折；每折用另两折的状态和 repeats 0–7 拟合十个 ridge-affine 动作映射，`alpha=1e-3`，在整折未见源状态的 repeats 8–11 上测试。三折预测合并后计算：

- 单步 state decode 与 NRMSE；
- 全部 90 个有序异动作组合的二步 state decode 与 NRMSE；
- 正向—逆动作 cycle decode 与 NRMSE；
- canonical 32D 中交换子范数对真值标签的 AUROC（次要诊断）。

`K` 在通过 `E` 的检查点上联合要求：

- 单步 decode ≥90%、NRMSE ≤0.50；
- 二步 composition decode ≥85%、NRMSE ≤0.60；
- inverse-cycle decode ≥90%、NRMSE ≤0.50。

`K` 不以 `J` 为逻辑前提，避免把 `T_K≥T_J` 写入定义；但若 `J` 失败，`K` 只能描述 canonical `B` 几何，不能声称真实动作后表征共享该算子。

## 6. 控制、统计与主裁决

### 6.1 稳定地标

某门在相邻两个冻结检查点均通过，才定义稳定出现；`T_X` 取这两个点中的第一个。单点通过后回落不计事件。未在预算内出现记为右删失。

### 6.2 P1 主统计

P1 只在以下 testability gate 通过后裁决：

- 6/6 主轨迹最终通过 `E`；
- 6/6 均观察到稳定 `D/J/K`，没有右删失。

分别对 `T_D<T_J` 与 `T_D<T_K` 做以轨迹为独立单位的单侧 exact sign test，并对两项检验 Bonferroni 校正。正式通过需：

- 两项均为 6/6 同方向；
- 每轨迹至少领先一个检查点；
- 每项未校正 `p=1/64=.015625`，校正后 `p=.03125<.05`。

任一并列、反向、缺失事件或 testability gate 失败，P1 均不通过。若 `D` 通过而 `J/K` 右删失，只报告 P2 的预算内持续分离。

### 6.3 次要汇总

- 按 scale 报告各事件的样本预算与事件次序，不把 18 个检查点当独立重复；
- small 只报容量控制，不并入 sign test；
- 不计算或重新解释 Phase 4 的 H5 复合相关；
- 全部动作对、全部状态折、全部失败轨迹完整披露。

## 7. 资源、产物与停止规则

### 7.1 资源策略

- 正式训练串行独占 RTX 5090；不并发两个训练牺牲单任务吞吐；
- 每规模按冻结候选 microbatch 网格在编译图上实测吞吐，只选 examples/s 最高的可行值；
- 训练 batch 在 GPU 生成，bfloat16 autocast；每 5 秒记录 utilization、显存和功耗；
- 启动正式矩阵前要求远端至少 14 GB 空闲；预计 6 条主轨迹、3 条 small 控制与全部 fp16 检查点低于 13 GB；
- CPU float64 图表分析与 GPU 训练阶段分开记录，避免把必要分析时间误判为 GPU 资源浪费。

### 7.2 必须保存

- 每个冻结检查点的 fp16 权重；
- 固定 evaluation suite、历史分割和 state folds；
- 每检查点 trajectory/action/pair/chart 明细；
- `B/P1/P2` 状态中心、SVD/scale、全局 Procrustes、32D affine maps 的可重算摘要；
- bootstrap/permutation seed、逐地标门和首次稳定事件；
- config、commit、环境、完整日志、退出码、GPU telemetry 和收尾后原子 SHA256 manifest。

不要求保存全部原始 hidden：固定权重与评价集必须足以重放。

### 7.3 停止与解释

- smoke、完整测试或正/负控制失败：不得启动正式矩阵；
- 正式运行 OOM/崩溃：工程失败，不静默改 batch 后纳入；
- 少于 6/6 主轨迹最终通过 `E`：P1 不可检验，报告表征/任务不足；
- `E` 足够而 `D` 不通过：P1 被否定；
- `D` 通过而 `J/K` 未出现：P1 未通过，P2 记为预算内持续分离；
- 全部事件出现但顺序并列或反向：P1 被否定；
- 正式矩阵完成后固定重跑 `medium/seed=20260910`。最终连续主指标相对差异均 `<5%`，且最终 `E/D/J/K` 布尔门一致，才标为 reproducible；时间与吞吐不比较。

## 8. 复现指标与报告纪律

固定重跑比较：`B/P1/P2` behavior、三条件 within-chart decode、两种 D AUC、两种 semantic margin、P1/P2 global-align decode/NRMSE、K 单步/组合/inverse decode/NRMSE。使用对称分母 `|a-b|/max(|a|,|b|,1e-12)`。

验证阶段执行完整 11/11 统计谬误扫描。特别检查：

- 从已知成功容量选择 medium/large 的选择边界；
- 检查点重复测量是否被误当独立样本；
- 输出头终点差异是否被误称内部算子；
- 120D 图表与 32D held-out 状态算子的构念是否混淆；
- 右删失是否被包装成时间先后阳性；
- 新结果是否被用于事后改判旧 H5。


==> anc/reports/phase4c-s5-cross-world-preregistration.md <==
# Phase 4c `S_5` 跨世界预算内持续分离预注册

## Material Passport

- Origin Skill: academic-research-suite / experiment-agent
- Origin Mode: plan
- Origin Date: 2026-08-09
- Verification Status: UNVERIFIED
- Version Label: phase4c_s5_cross_world_prereg_v1

## 1. 研究边界与唯一问题

Phase 4b 已正式裁决：P1 严格阶段顺序因 6/6 主轨迹的 `J/K` 事件右删失而不可检验；P2 在同一个 `Z_11²` 世界中得到 6/6 的预算内持续分离。Phase 4c 不延长旧轨迹、不重算旧 P1、不调整 Phase 4b 的门，也不把新结果并入旧 sign test。

Phase 4c 只检验一个新的跨世界确认问题：

> 在一个与 `Z_11²` 非同构的有限状态世界中，已经学会任务且状态表征非坍缩的模型，是否仍稳定形成终点顺序判别 `D`，而动作数无关的共享刚性图表 `J` 与 held-out-state 绝对仿射闭合 `K` 在固定预算内均不稳定形成？

选择第二世界是为了检验 Phase 4b 模式是否依赖二维有限仿射几何。冻结权重上的非线性、action-specific 或更高容量映射可以在正式裁决后作为探索性诊断，但不能替换 `J/K`、不能进入主裁决，也不能挽救旧 P1。

## 2. 第二世界：`S_5` Cayley 状态转移

### 2.1 状态与动作

- 状态为五个元素的全部排列，即对称群 `S_5` 的 120 个元素；状态 token 按排列的词典序固定编号 `0–119`。
- 十个动作是全部换位 `(i,j), 0≤i<j≤4`，按 `(0,1),(0,2),...,(3,4)` 的词典序固定编号。
- 动作固定为左复合；实现必须生成完整 `120×10` 真值转移表，并用群运算穷举验证闭包、双射和复合方向。
- 每个换位均自逆。45 个无序异动作对中，作用于不相交元素的 15 对交换，共享一个元素的 30 对不交换；标签必须由穷举 120 状态再次验证，不能只依赖组合公式。

该世界不是 `Z_11²` 的重参数化：状态空间从二维有限仿射空间变为非交换对称群。换位自逆使 K 的 inverse 子项原则上更容易；若 K 仍失败，是更强的边界证据，若 K 通过，则是必须保留的跨世界反例。

### 2.2 任务

模型输入仍为初始状态 token、长度标记、最多 12 个 action token 和 query；输出为最终状态。训练长度固定为 0–6，监督仍只有最终状态，中间状态从不作为输入或标签。初态、训练长度和动作独立均匀采样。

ID、length OOD 7–12、identity-loop、route-equivalence 和阶段评价都在新世界重新生成，不能复用 `Z_11²` 的样本。任务、token 位置和评价定义保持 Phase 4b 的语义结构，只把真值世界替换为 `S_5`。

## 3. 假设与裁决

### C1 主假设：跨世界预算内持续分离

C1 通过必须同时满足：

1. 6/6 medium/large 主轨迹最终通过 `E`，且均观察到稳定 `E` 事件；
2. 6/6 均观察到稳定 `D` 事件；
3. 6/6 的 `J` 与 `K` 均没有稳定事件，二者均在 `2^25` 预算处右删失；
4. 全部轨迹、全部冻结检查点和全部失败子门完整披露。

任一主轨迹缺少稳定 D，或任一主轨迹观察到稳定 J 或 K，C1 均失败。少于 6/6 最终通过 E 时 C1 不可检验。C1 不计算 `T_D<T_J/K`，不作 sign test；它是对 Phase 4b P2 模式的独立跨世界确认，不是对 Phase 4b P1 的第二次机会。

### C2 预声明诊断：身份共享与刚性几何分离

若 6/6 主轨迹最终满足：

- `B/P1/P2` 条件内 decode 均 `≥.95`；
- P1→B、P2→B 的全局对齐后 decode 均 `≥.90`；
- 但任一全局 Procrustes NRMSE `>.50`，使 J 失败；

则报告“离散状态身份可对应，但共享刚性几何精度不足”。action-specific decode 只用于区分动作索引化诊断：只有它实质高于全局 decode 时才报告动作索引化候选；没有冻结的 action-specific 主门，不据此改判 J。

若 K 的 single/composition/inverse 子项分化，逐项完整报告。K 是联合门，不用较容易的自逆子项替换单步或二步外推。

## 4. 模型、种子与冻结训练矩阵

模型深度、hidden、heads、MLP、优化器和 effective batch 保持 Phase 4b 不变；输出类别从 121 改为 120。参数量的这一机械变化不视为容量干预。

| 规模 | 结构 | 角色 | 新种子 | 每轨迹预算 |
|---|---|---|---|---:|
| small | 4L / 256 / 8 heads | 容量负对照 | 20261001、20261002、20261003 | `2^24` examples |
| medium | 8L / 512 / 8 heads | 主矩阵 | 20261001、20261002、20261003 | `2^25` examples |
| large | 12L / 768 / 12 heads | 主矩阵 | 20261001、20261002、20261003 | `2^25` examples |

small 不进入 C1 六轨迹分母，无论其结果好坏都不能替换主轨迹。训练超参数固定为 AdamW、effective batch 16,384、learning rate `3e-4`、minimum learning rate `3e-5`、warmup 32 updates、weight decay `.01`、gradient clip `1.0`、cosine schedule 和 bfloat16 autocast。

主轨迹冻结检查点与 Phase 4b 完全相同：

`0, 2^14, 2^15, 2^16, 2^17, 2^18, 2^19, 2^20, 3·2^19, 2^21, 3·2^20, 2^22, 3·2^21, 2^23, 3·2^22, 2^24, 3·2^23, 2^25`。

small 使用截至 `2^24` 的前 16 个点。每点保存 fp16 权重；不早停，不按中间结果改预算、学习率、层、维度、fold、阈值或 checkpoint。

## 5. 固定评价集与随机量

- 评价 seed：`20261005`；
- bootstrap/permutation seed：`20261006`；
- state-fold seed：`20261007`；
- Procrustes control seed：`20261008`；
- 每检查点 D：10,000 次分层动作对 bootstrap、10,000 次固定标签置换；
- 稳定事件：相邻两个冻结检查点连续通过，事件预算取第一个点。

阶段评价使用 120 状态 × 12 条基础历史：

- 基础历史 B 长度严格为 4，终态在 120 状态上平衡；
- repeats 0–7 只作拟合/校准，8–11 只作 held-out；
- P1 为 B 后追加十动作之一，长度 5；
- P2 为 B 后追加全部 90 个有序异动作对，长度 6；
- `ab/ba` 共用相同 B，只改变最后两个 action token 顺序；
- route-matched control 使用等长、同终点的不同基础历史，suffix、query 位置全部一致。

三折 state split 固定为 `40/40/40`。条件内图表使用 120 个状态中心的最大居中秩 119；K 继续使用冻结 32D canonical B 图表、ridge `alpha=1e-3`，每折只用另外 80 个源状态和 repeats 0–7 拟合，在完整未见的 40 个源状态、repeats 8–11 上裁决。

## 6. E/D/J/K 门：数值完全沿用 Phase 4b

### E：任务与条件内状态非坍缩

- ID overall `≥.95`，每个 ID 长度 `≥.90`；
- B/P1/P2 held-out 行为准确率均 `≥.95`；
- B/P1/P2 条件内 held-out 最近中心 decode 均 `≥.95`。

机会水平为 `1/120≈.833%`。未过 E 的 D/J/K 不解释。

### D：受路线控制的终点顺序判别

- JS-order 与 head-order AUROC 的分层 bootstrap 95% CI 下界均 `≥.80`；
- 两种标签置换均 `p<.05`；
- 两种 semantic margin 均 `≥.10`，30 个非交换动作对 cluster-bootstrap 95% CI 下界均 `>0`。

bootstrap 按新世界固定的 15 个交换、30 个不交换动作对分层。D 仍只称终点顺序判别，不称算子交换律。

### J：动作数无关的共享刚性图表

- 全局 P1→B、P2→B orthogonal Procrustes decode 均 `≥.90`；
- 两者 NRMSE 均 `≤.50`；
- 固定正控制 decode `≥.99`、NRMSE `≤.10`；
- 固定标签循环负控制 decode `≤.05`、NRMSE `≥.90`。

对齐器不读取动作 ID。action-specific 对齐只作诊断。

### K：held-out-state 绝对闭合

- 单步 decode `≥.90`、NRMSE `≤.50`；
- 90 个有序异动作二步 composition decode `≥.85`、NRMSE `≤.60`；
- self-inverse cycle decode `≥.90`、NRMSE `≤.50`。

K 不以 J 为逻辑前提，但若 J 失败，K 只能描述 canonical B 几何中的映射，不声称动作后表征共享该算子。

## 7. 控制、实现验收与停止规则

正式训练前必须全部通过：

1. `S_5` 的 120 状态枚举唯一，`120×10` 转移表每动作均为排列；
2. 每动作自逆，15/30 交换标签穷举正确；
3. CPU 与 torch transition lookup 在随机批次逐项一致；
4. 平衡 B 历史全部终止于声明状态，P1/P2 真值逐项重算一致；
5. 正/负 Procrustes 控制通过；
6. 完整测试、compile smoke、manifest、超时和 telemetry 通过。

停止规则：

- smoke、世界真值、控制或完整测试失败：不得启动正式矩阵；
- OOM、compiler fallback、重编译上限或运行崩溃：记工程失败，不静默改 batch 纳入；
- 少于 6/6 主轨迹最终 E：C1 不可检验；
- E 足够而任一 D 不稳定：C1 失败，不新增 D 指标；
- 任一主轨迹 J 或 K 稳定出现：C1 失败，报告世界依赖反例；
- 正式矩阵结束即按固定预算裁决，不因右删失延长训练。

## 8. 资源、执行命令与产物

### Setup

- Language/Framework: Python 3.12、PyTorch 2.12、CUDA 13、NumPy/scikit-learn；
- Working Directory: `${REMOTE_ROOT}/repo`；
- Hardware: 单张 RTX 5090 32GB、至少 64 CPU threads、至少 16GB 空闲实验盘；
- Smoke Entry: `scripts/remote/run_phase4c_s5_cross_world.sh configs/phase4c/s5_cross_world_smoke.yaml`；
- Formal Entry: `scripts/remote/run_phase4c_s5_cross_world.sh configs/phase4c/s5_cross_world.yaml`；
- Hard timeout: smoke 60 分钟，正式矩阵 8 小时。

每规模只在冻结 microbatch 候选网格上实测编译图吞吐，选择 examples/s 最高的可行值；不得为显存占满而选更慢 batch。正式训练串行独占 GPU，CPU float64 诊断开放 64 BLAS threads。训练活跃段以 `≥90%` GPU utilization 为工程目标；冻结点 CPU 诊断造成的 GPU 空窗单独报告，不用竞争训练掩盖。

必须保存：配置、commit、完整环境、evaluation suite、每点 fp16 权重与 diagnostic NPZ、trajectory/stage/action-pair 明细、E/D/J/K 门与事件、GPU telemetry、日志、退出码、根/子 `SUCCESS` 和收尾后的原子 SHA256 manifest。预计正式产物低于 13GB。

## 9. 固定独立重跑

正式矩阵完成后只固定重跑一次 `medium/seed=20261001`。不得因失败追加重跑。

- commit、config、evaluation suite、fold 和 control seeds 必须一致；
- 18 个冻结点和最终 E/D/J/K 完全一致；
- 继续报告与 Phase 4b 相同的 20 个连续指标，并用 `|a-b|/max(|a|,|b|,1e-12)<.05`；
- 四门与事件一致、20/20 连续指标通过才标 `REPRODUCIBLE`；门/事件一致但少量连续指标超阈值时标 `PARTIALLY_REPRODUCIBLE`；门或 C1 裁决翻转时标 `NOT_REPRODUCIBLE`。

该复现分级事先承认低基率 decode 的相对误差可能敏感，但为了跨 Phase 4b/4c 可比性不更换容差。绝对差与距科学门的距离同时披露，不能用它们覆盖严格 verdict。

## 10. 报告纪律

- Phase 4、Phase 4b 的 H5/P1/P2 裁决保持冻结；Phase 4c 不回改历史结论；
- C1 若通过，只称“两种预注册有限世界中的预算内持续分离”，不称所有世界普遍、不称严格时间先后；
- C1 若失败，完整报告 J/K 反例，并把“世界结构决定几何闭合难度”作为边界，不追加第三世界搜寻通过；
- 120 个状态、十动作、45 对标签、三折、全部种子和全部失败点完整披露；
- 验证阶段执行 11/11 统计谬误扫描，特别检查容量选择、E 门的 collider/左截断、checkpoint 伪重复、右删失、世界选择和复现容差。


==> anc/reports/phase4d-s5-operator-ladder-preregistration.md <==
# Phase 4d `S_5` 冻结权重 operator rank × 函数类机制诊断预注册

## Material Passport

- Origin Skill: academic-research-suite / experiment-agent
- Origin Mode: plan
- Origin Date: 2026-08-09
- Verification Status: UNVERIFIED
- Version Label: phase4d_s5_operator_ladder_prereg_v1

## 1. 研究边界、既知结果与新问题

Phase 4c 已正式裁决且不得被本轮改写：`S_5` 的 6/6 medium/large 主轨迹在
预算末通过 E、D、J，但冻结的 32D affine K 在 6/6 轨迹中失败。正式结果还已知：
rank 32 affine 的 single/composition decode 很低、NRMSE 约为 1，自逆项较好；
除该既知基线外，本预注册时尚未查看其他 rank 或非线性函数类的结果。

Phase 4d 是结果驱动但先冻结分析路径的**探索性机制诊断**，只回答：

> Phase 4c 的绝对动作闭合失败主要表现为 32D rank 容量不足、affine 函数类失配、
> held-out 源状态外推失败，还是动作计数改变造成的输入域失配？

本轮不训练新的 Transformer，不增加第三世界，不延长轨迹，不搜索新 checkpoint，
不重算 C1，也不把任何新 cell 命名为 Phase 4c 的 K 通过。若出现预注册的清晰机制
边界，后续必须用新 Transformer 种子另立确认实验。

## 2. 冻结输入与独立单位

主矩阵只使用 Phase 4c 正式运行在 `2^25=33,554,432` examples 保存的 6 个最终
fp16 checkpoint；三折只用于交叉拟合，独立报告单位仍是 6 个最终模型，不是 18 个
fold，也不是 145,440 条 prompt。

| 冻结模型 | SHA256 |
|---|---|
| `medium-seed20261001` | `d55d6faae8fa712ae8abc1bc6f026d2ca191b4ed8090b46aa68d120140efb5f6` |
| `medium-seed20261002` | `2228456089032d2cec3d413673f017dd9dcde92f2e7bdcb7adf8a81c60dc55bf` |
| `medium-seed20261003` | `51490623c994b465550b7c3b2aaa117b859c8480efc4c5dc95ce15a08af362b5` |
| `large-seed20261001` | `48b0de02311e563a608bb9137dd18f954009e2a047cec523e16b433bb97297eb` |
| `large-seed20261002` | `82c22a9b088edcdb0cfea78f9f4e431aa66125c4b46c7645603c82f20d9609b9` |
| `large-seed20261003` | `3215c1b77371c71f15b41155d789b8ddade42a317ac54352fe1eb0b1699ae7fa` |

固定评价集 SHA256 为
`44e19b9e1f3ed8d505a40a13a38bc765cf3b61c4cf156b752bf7a5ec18330ffa`；
继续使用 evaluation seed `20261005`、state-fold seed `20261007`、120 状态 × 12
基础历史、B/P1/P2 和既有 `40/40/40` state folds。每个模型只做一次 B/P1/P2
前向推理，原始 float32 hidden features 保存并复用于全部 cell。

固定独立复现只使用 Phase 4c 重跑的最终 `medium-seed20261001` checkpoint，SHA256
为 `63c253a98296bd3b6880f297112cd1202837662c2153fca609513274e77a52ba`。
它不进入六模型机制分母。

## 3. outer split、inner selection 与防泄漏规则

### 3.1 outer 三折

每个 outer fold 固定 40 个 source states 为 held-state test，其余 80 个 states 为
outer-train。所有正式 outer test 只用 repeats 8–11；映射拟合只用 outer-train
states 的 repeats 0–7。任何 outer-held state 的 P1/P2 hidden、target、误差或门都
不得进入 chart 构建、map 拟合、early stopping、初始化选择或 rank/class 选择。

### 3.2 inner state split

在每个 outer-train 80 states 内，以 seed `20261009 + outer_fold` 作固定排列，前
20 states 为 inner validation，余下 60 states 为 inner fit。inner fit/validation
都只读 repeats 0–7；repeats 8–11 始终留给最终 seen-state repeat control。

每个 rank/function cell 先在 inner-fit 60 states 上构图并拟合，在 20 个完整未见
source states 上选择 MLP 初始化与 epoch。随后用同一算法在 outer-train 80 states
重新构图并按选中的初始化/epoch 重拟合，最后一次性评价 outer-held 40 states 和
seen-state 80 states 的 repeats 8–11。selection 和 final scoring 必须输出各自 state
ID 与 mask hash，审计器验证二者不交叉。

## 4. 三种 chart 证据层级

### A. Phase 4c compatibility chart

完全复刻 Phase 4c：用全部 120 states 的 B repeats 0–7 状态中心拟合 canonical
state-centroid SVD chart，rank 为 `8/16/32/64/119`，每维按同一 calibration 坐标
标准差缩放。map 的 outer fit 仍排除测试的 40 states，但 chart 看过这些 states 的
B 表征与 state label；因此这是 **transductive coordinate / held-transition** 诊断，
不是严格 inductive held-state 证据。它不读取 outer-held P1/P2 target。

`rank=32 + affine` 必须先与保存的 Phase 4c final K 六指标比较：每项对称相对差
`<5%` 且旧 K 仍为 false；任一模型不满足就停止，不解释其余新 cell。

### B. fold-local activation-PCA chart（严格 inductive 主诊断）

inner 阶段只用 60 inner-fit states 的 B repeats 0–7 原始 activation，outer refit
只用 80 outer-train states 的同类 B activation，分别估计 center、SVD basis 和
坐标标准差。它不使用 state label 构造方向，且允许同一冻结 rank
`8/16/32/64/119`。P1/P2 只被投影，绝不参与 chart 拟合。

该 chart 与 Phase 4c 的 state-centroid chart 构念不同，因此 rank 效应只有在 A、B
方向一致，并且下述 C 也支持低维方向时，才称为坐标稳健。

### C. fold-local state-centroid robustness

只用 outer-train 80 states 的 B repeats 0–7 状态中心拟合，最大居中秩为 79，故
只报告 affine rank `8/16/32/64`。它不承担 119D 主比较，也不参与 cell selection；
用途仅是检验 A/B 的 rank 方向是否依赖 activation-PCA 的 history variance。

评分时可用投影后的全部 B calibration centroids 作 120-way decode reference；这些
centroids 是预声明的 scorer，不进入 map fitting。因 scorer 含测试 state 的 B 标签，
decode 只作诊断；NRMSE 与完整泄漏说明必须同时报告。

## 5. 函数类阶梯与固定优化

每个 A/B chart rank 完整报告四个 action-specific 函数类：

1. `translation`：`f_a(x)=x+mean(y-x)`；
2. `affine`：Phase 4c 同式 ridge map，`alpha=1e-3`；
3. `resmlp16`：先拟合相同 affine，再加 `Linear(r,16)-GELU-Linear(16,r)` residual；
4. `resmlp64`：同式，hidden width 64。

MLP output layer 从零初始化，所以 epoch 0 与 affine 完全相同。输入按 fit split 的
逐维 mean/std 标准化，目标 affine residual 只用 fit split 的全局 RMS 缩放。优化器
固定 AdamW，learning rate `1e-3`、weight decay `1e-4`、full batch、最大 1,000
epochs、每 5 epochs 检查、30 次无改善停止、`min_delta=1e-6`。初始化 seeds 固定
为 `20261010/20261011/20261012`；每个 cell 对十个 action 联合计算 validation
closure score，选择 score 最低的 initialization/epoch，不作 action-by-action 挑选。

inner closure score 固定为：

`max(one_step_nrmse/.50, composition_nrmse/.60, inverse_nrmse/.50)`。

在 B 的 20 个 rank×class cell 中，先找最小 inner score；所有不超过最小值 `1.05`
倍的 cell 中，以 learned parameter count 最小者作为该 fold 的 `inner-selected` map，
再依次以函数复杂度 `translation < affine < resmlp16 < resmlp64`、rank 较小者破平。
outer 指标不得改变选择。完整 20-cell outer 表与 selected 结果都必须报告。

## 6. 固定评价指标与控制

对每个模型，先把三 outer folds 的预测与 target 连接，再计算一个模型级结果：

- one-step：十动作 B→P1 的 120-way decode 与 NRMSE；
- closed-loop composition：同一个 map bank 连续应用两次，对 90 个有序异动作对
  的 P2 decode 与 NRMSE；
- inverse：每个自逆换位应用两次，回到 B 的 decode 与 NRMSE；
- H3 commutator AUROC，只作相对结构诊断；
- `closure_yardstick`：数值沿用 `.90/.50, .85/.60, .90/.50` 六个旧阈值，
  但名称、结果与 Phase 4c K/C1 完全隔离。

### 6.1 seen-state repeat control

同一 outer-refit map 在 outer-train 80 states 的全新 histories（repeats 8–11）上
评分，并与 outer-held 40 states 的 repeats 8–11 对照。它隔离“新历史”与“新源状态”
两种泛化困难；fold 内 seen 与 held 行数不同，汇总时按预测条目连接，不平均 fold 均值。

### 6.2 teacher-forced composition

把真实 P1 hidden 输入第二个 B-trained action map，再与 P2 比较。它不新增拟合数据：
若 teacher-forced 明显优于 closed-loop，只说明第一步误差或 off-manifold 迭代累积，
不能证明全局闭合。

### 6.3 action-count-domain upper bound

仅对 B 的 inner-selected rank/class，另拟合 depth-one map：对每个第二动作 `b`，
把所有 `a != b` 的 P1_a→P2_ab 训练对汇合；inner/outer state split、chart、防泄漏、
函数类和优化规则保持相同。在 held states 上从真实 P1 直接预测 P2。该 upper bound
比 B→P1 map 看到更多 action-count-one 输入，故只能定位“训练输入域/样本支持”候选，
不能作为绝对闭合证据。

## 7. 预冻结机制判别

以下比例改善均按 `(baseline_nrmse-candidate_nrmse)/baseline_nrmse` 计算。只有 6/6
模型逐模型满足才标为 `CLEAR`；否则报告支持数、规模分层和 `MIXED/UNRESOLVED`，
不改为均值门或事后 p 值。inverse NRMSE “不变差”固定为相对恶化不超过 5%。

### 7.1 rank

- `RANK_SENSITIVE`：A 的 affine rank119 相对 rank32 在 one-step 与 composition
  NRMSE 都至少降低 20%，inverse 不变差，6/6；B 同方向 6/6，且 C 的 rank64
  相对 rank32 同方向 6/6。
- `RANK_BOTTLENECK_RESCUE`：还要求 A/B 的 affine rank119 均在 6/6 通过
  closure yardstick，而 rank32 在 6/6 失败。

### 7.2 affine misspecification

- `NONLINEAR_SENSITIVE`：在 rank119，resmlp64 相对 affine 的 one-step 与
  composition NRMSE 都至少降低 20%、inverse 不变差，且 A/B 均为 6/6。
- `AFFINE_MISSPECIFICATION_RESCUE`：还要求 resmlp64 在 A/B 6/6 通过 yardstick，
  同 rank affine 在 6/6 失败。

### 7.3 held-state extrapolation

对 B 的 inner-selected map，若 seen-state yardstick 6/6 通过而 held-state 6/6
失败，并且每个模型的 held/seen one-step 与 composition NRMSE 比均 `>=1.5`、
held decode 均至少低 `.20`，标 `HELD_STATE_EXTRAPOLATION`。若 seen 自身失败，
不得把 outer 失败归因于 held-state。

### 7.4 action-count domain

若 B selected map 的 held one-step 子门 6/6 通过、closed-loop composition 6/6
失败，而 depth-one upper bound 的 held composition 6/6 通过，并逐模型比 closed-loop
NRMSE 至少降低 20%、decode 至少提高 `.20`，标 `ACTION_COUNT_DOMAIN`。

四类标签可并存；若没有 CLEAR 标签，正式结论为机制仍未解析。任何仅在 A 出现而 B/C
不支持的改善只称 `chart-dependent compatibility effect`。

## 8. 复现、统计与停止规则

正式六模型完成后，只对固定 reproduction checkpoint 执行一次同代码分析。与正式
`medium-seed20261001` 比较以下 30 个连续指标：A 的 rank32-affine、rank119-affine、
rank119-resmlp64 held 六指标各一组，B inner-selected 的 held/seen 六指标各一组。
每项使用对称相对差 `<5%`。selected rank/class 的三 fold 模式也比较但不因一个
selection 差异直接判科学翻转。

- 30/30、baseline parity、selection 和单模型方向标签全一致：`REPRODUCIBLE`；
- 主要方向标签一致但存在连续指标或 selection 差异：`PARTIALLY_REPRODUCIBLE`；
- 任一 rank/nonlinear/seen-vs-held/action-domain 主要方向标签翻转：
  `NOT_REPRODUCIBLE`；
- 工程上无法完成：`CANNOT_VERIFY`。

停止规则：checkpoint/evaluation-suite SHA 不符、architecture/metadata 不符、split
泄漏、Phase 4c rank32 baseline parity 失败、NaN/Inf、CUDA OOM、产物不完整或审计
失败时，不解释正式机制结果；允许修正有测试覆盖的纯工程 bug，但必须新 commit、保留
失败日志并从同一冻结输入完整重跑，不得只重跑失败 cell 挑选结果。

验证阶段以模型为单位报告 mean±sample SD、逐模型 effect、medium/large 分层、完整
20-cell 表、selection 频数和所有失败子门；执行 11/11 统计谬误扫描，特别检查
transductive chart、fold 伪重复、模型选择、look-elsewhere、训练重跑选择和旧 K 改判。

## 9. 资源与产物

- Remote root: `${REMOTE_ROOT}`；
- GPU: 单张 RTX 5090 32GB；前向和 batched MLP 使用 CUDA，evaluation batch 在
  预冻结候选中选择吞吐最高的可行值，不以显存占满替代吞吐；
- CPU: float64 baseline/PCA 与压缩可使用 64 BLAS threads；
- hard timeout: 4 小时；监控 process-alive、输出增长、GPU telemetry；
- 保存 config、输入 SHA manifest、环境、split manifest、每模型 float32 B/P1/P2
  features、全部 cell/fold/model 指标、selected maps/epoch/init、机制裁决、固定复现、
  日志、退出码、SUCCESS 与原子 SHA256 artifact manifest。

预计上传 7 个 final checkpoints 共约 681 MiB，正式 features 约 2.3 GiB、复现约
0.3 GiB，全部结果低于 5 GiB。正式结果拉回本地并逐文件 SHA256 验证后，才允许清理
远端副本。


==> anc/reports/phase4e-s5-operator-scaling-preregistration.md <==
# Phase 4e `S_5` operator sample-complexity × regularization 预注册

## Material Passport

- Origin Skill: academic-research-suite / experiment-agent
- Origin Mode: plan → run → validate
- Origin Date: 2026-08-09
- Verification Status: UNVERIFIED
- Version Label: phase4e_s5_operator_scaling_prereg_v1

## 1. 既知证据、研究问题与边界

Phase 4c 已确认 `S_5` 的 E、D、J 在 medium/large 6/6 形成，而冻结的 32D affine
K 在 6/6 失败。Phase 4d 随后在同一批冻结权重上完成 rank
`8/16/32/64/119` × translation/affine/resMLP16/resMLP64 阶梯，正式状态为
`MIXED_UNRESOLVED`。在查看本轮结果之前已经知道：

- strict-inductive B chart 的 18/18 inner selections 为 rank 64，17/18 为 affine；
- rank 64 的 held one-step/composition NRMSE 约为 `.786/.835`，明显差于 seen-state；
- rank 119 与低容量 residual MLP 没有救回绝对闭合；
- teacher-forced 和 direct depth-one 二步预测优于 closed-loop composition；
- 上述模式不足以唯一归因为 held-state 或 action-count 机制。

Phase 4e 只回答：

> 在固定的 rank-64 strict-inductive chart 中，held-state operator 误差主要受不同
> source states 的覆盖、每个 state 的重复 history 数、ridge 强度，还是跨动作参数
> 共享约束影响？

本轮不训练或选择新 Transformer，不重新搜索 rank/非线性函数类，不增加第三世界，
不延长 Phase 4c 轨迹，不重算 C1，也不把任何 Phase 4e cell 改名为旧 K 通过。
rank 64 在本轮是由 Phase 4d 产生、随后冻结的诊断对象；本轮可检验它的缩放预测，
但不能独立确认“64 优于所有其他 rank”。

## 2. 冻结输入与独立单位

正式分母仍是 Phase 4c 的 6 个 final models；三 outer folds、矩阵 cells、states、
histories 和 prompts 都不是新的独立研究单位。Phase 4e 直接读取 Phase 4d 保存的
float32 features，不再加载 checkpoint 或执行 Transformer 前向。

输入根目录为 Phase 4d 正式合并产物
`phase4d-s5-20260809T170600Z-30f9fa6dfcc1-assembled`。冻结文件如下：

| 输入 | SHA256 |
|---|---|
| `result.json` | `a40b5aa11d4547db598d2b73cdc8add73ddf12628b69015bb7e9c5b34e50a52c` |
| `cell_metrics.csv` | `1849e8a2af407d355445b43bc429ace7d74a95ec11f1c6a1fe8cc38795894200` |
| `split_provenance.json` | `c4beafc83f5d9b6bf19fbf8e8e9274995c53270f941fb25fe4a53954027e92b0` |
| `features/medium-seed20261001.npz` | `3eff5d6d9f302f719dba6fd5da5775ab64f9a3c28dbf47871335d537b1b64799` |
| `features/medium-seed20261002.npz` | `d57605ecd609a38f778bcbd6c2be8e6ec1fff68743af2736e3d4b5c788c7390c` |
| `features/medium-seed20261003.npz` | `ee9ade7a6d58dd6ca909670f6ac567c35b1f5d257556e089f28385d92e6325b8` |
| `features/large-seed20261001.npz` | `4c9396378564354560c7a4f9a4f0d1da52d5a66034422702f3aa63bf38d5d287` |
| `features/large-seed20261002.npz` | `bb38daf3f54bb8c60cac4d28ef2be17d3d271476aa55b6853dbd0b2c86abf211` |
| `features/large-seed20261003.npz` | `05ab511fe7b386abd0674ca4aea3b6cd228ba72f5ad783086aa29129d338507e` |
| `features/reproduction-medium-seed20261001.npz` | `ca58c92431a1fbc6f97fd0d8ac93928cd776ac2548ffec4fadbb2ac2864ee46d` |

继续使用 evaluation-suite SHA256
`44e19b9e1f3ed8d505a40a13a38bc765cf3b61c4cf156b752bf7a5ec18330ffa`、
evaluation seed `20261005`、state-fold seed `20261007`、120 states × 12 base
histories，以及既有 `40/40/40` state folds。feature shape 必须严格为 medium
`B[1440,512], P1[10,1440,512], P2[90,1440,512]` 或 large 的末维 768；dtype、
key set、finite、suite arrays 与所有输入哈希任一不符即停止。

固定复现只使用上述独立 reproduction feature bundle；它不进入六模型机制分母。

## 3. 冻结 chart 与 split

### 3.1 outer 三折

每个 outer fold 固定 40 个 states 为最终 held-state test，其余 80 个 states 为
outer-train。正式 held test 始终只用 repeats 8–11。outer-held state 的 B/P1/P2
target、误差和标签不得进入 chart、map、ridge selection 或停止决定。

### 3.2 固定 rank-64 chart

每个 fold 只用全部 80 个 outer-train states 的 B repeats 0–7 拟合一次 64D
activation-PCA chart；center、basis 和逐维 scale 在该 fold 的全部矩阵 cells 中冻结。
inner selection 另用全部 60 个 inner-fit states 的 B repeats 0–7 拟合一次对应 chart。
这样只改变 operator-map 的训练样本，不把 chart estimation 的样本复杂度混入主问题。

主指标明确命名为 `phase4e_strict_nrmse`：reference vector 固定为 chart-fit B
activation 的均值，不使用 outer-held state label 或 centroid。另一套明确命名为
`legacy_phase4d_decode/nrmse`：严格复刻 Phase 4d、以全部 120 states 的 calibration
B centroids 及其均值评分，只在 parity guard 中复算。两套 sufficient statistics 和
命名空间必须分开；legacy 指标不得进入 Phase 4e 的确认性门或复现 15 项。

### 3.3 state 与 history 子集

outer-train states 由 seed `20261020 + outer_fold` 作固定排列，map refit 使用前
`C` 个 states。inner-fit 60 states 由 seed `20261030 + outer_fold` 作独立固定排列，
按与 outer 相同的覆盖比例使用前 `15/30/60` states。覆盖水平和对应 inner 数为：

| outer coverage `C` | inner-fit coverage |
|---:|---:|
| 20 | 15 |
| 40 | 30 |
| 80 | 60 |

每 state 的 map-training histories 固定为 repeats `0,...,H-1`，`H∈{2,4,8}`。inner
validation 使用剩余 20 个完整未见 source states 的 repeats 0–7，不与 fit 重叠。

outer 评价分开保存：

1. `held`：40 个真正 outer-held states，repeats 8–11；
2. `fit_repeat`：已进入 map fit 的 `C` 个 states，repeats 8–11；
3. `chart_only`：进入 chart 但未进入 map fit 的 `80-C` 个 states，repeats 8–11；
   当 `C=80` 时该集合为空且明确记为 `not_applicable`。

所有 state IDs、repeat IDs、mask SHA256 和交集检查必须持久化。

## 4. 完整矩阵

rank 固定为 64，函数固定为 affine ridge。每个 model × outer fold 完整执行：

| 因子 | 冻结水平 |
|---|---|
| source-state coverage `C` | `20, 40, 80` |
| histories/state `H` | `2, 4, 8` |
| raw ridge `alpha` | `1e-5, 1e-3, 1e-1, 1, 10, 100` |
| map family | `independent`, `shared_contrast4` |

正式 outer 矩阵共有 `6×3×3×3×6×2 = 1,944` cells；完整 inner candidates
另有同样的因子组合。不得根据 outer 结果删减 alpha、coverage、history 或 map family。

等训练对数的主对照为：

`(C,H) = (20,8), (40,4), (80,2)`，每个 action 均为 160 个训练 pairs。

它把“更多不同 states”与“在少数 states 上重复更多 histories”分开。其余网格用于
报告 coverage/history 剂量曲线和交互，但不产生额外事后标签或逐 cell 显著性宣称。

## 5. 两种 map family 与 ridge 实现

### 5.1 `independent`

十个 action 分别拟合：

`f_a(x) = x W_a + b_a`。

沿用 Phase 4d 的 float64 ridge 解：对 coefficient 加 raw `alpha`，intercept 不惩罚。

### 5.2 `shared_contrast4`

使用固定的 10×10 orthonormal Helmert action basis `Q`，第一列恒为
`1/sqrt(10)`，其余九列为 action contrasts：

`W_a = sum_c Q[a,c] * Theta_c`，`b_a = sum_c Q[a,c] * beta_c`。

先把十个 action targets 旋转到 Q 坐标，分别拟合十个 contrast maps；共享分量
`c=0` 的 coefficient penalty 为 `alpha`，九个 action-contrast coefficient penalty
固定为 `4*alpha`，intercepts 均不惩罚，再旋回十个 action maps。它是相同线性函数族
上的多任务 shrinkage，不增加 MLP 或新表征容量。

实现必须有冻结 QC：当 contrast multiplier 临时设为 1 时，其 coefficients、intercepts
和固定预测必须与 `independent` float64 解在最大绝对误差 `<1e-8` 内一致；正式矩阵的
multiplier 只能为 4。

## 6. inner selection、评分与充分统计量

对每个 fold、`C/H/map family`，只在 inner validation 的 one-step、closed-loop
composition 和 inverse NRMSE 上选择 alpha。closure score 固定为：

`max(one_step_nrmse/.50, composition_nrmse/.60, inverse_nrmse/.50)`。

先找最小 score；所有不超过最小值 `1.01` 倍的 alpha 中选择最大的 alpha，以固定的
更强 shrinkage 作为破平。选定后在 outer 对应 `C×H` pairs 上重拟合，再一次性评价
held/fit_repeat/chart_only。outer 结果不得改变选择。

每个 cell 对四类预测保存 prediction-level sufficient statistics：

- one-step；
- closed-loop composition；
- teacher-forced composition；
- inverse。

每类至少保存 `SSE`、`reference_SSE`、`count` 和由此得到的 NRMSE；selected cells
另保存 Phase 4d-compatible legacy decode/NRMSE 诊断。模型级 NRMSE 必须先跨三 folds
汇总 SSE 与 reference_SSE，再开平方，禁止平均 fold NRMSE。保存全部 1,944 个
outer-refit maps 的 coefficients/intercepts、map hash 与 chart arrays；inner candidates
只保存 alpha、score、sufficient statistics 和确定性输入/输出 hash，不重复保存 map
arrays。不保存巨型逐 prompt prediction arrays。

float64 CPU 是 map fitting 的规范路径。CUDA 可批量计算完整 alpha/map-family 的
闭环预测和充分统计量；正式启动前必须在固定 smoke bundle/cell 上与独立 CPU 评分达到
NRMSE 对称相对差 `<1e-5`，否则使用 CPU 规范路径，不得为提高 GPU 占用放宽指标。

## 7. 三个确认性声明与多重比较

改善固定为 `(baseline_nrmse - candidate_nrmse) / baseline_nrmse`；inverse
“不变差”固定为 candidate 相对 baseline 恶化不超过 5%。每个标签必须逐模型 6/6
满足，不能改为均值门、fold 分母或事后 p 值。

### H1 `STATE_DIVERSITY_LIMITED`

在 `independent, alpha=1e-3, rank=64` 下，等样本 candidate `(80,2)` 相对
baseline `(20,8)`：

- held one-step NRMSE 至少降低 20%；
- held composition NRMSE 至少降低 20%；
- held inverse NRMSE 不恶化超过 5%；
- 六模型全部满足。

### H2 `LOW_SAMPLE_RIDGE_SENSITIVE`

在 `(20,8), independent, rank=64` 下，各 fold inner-selected alpha 相对固定
`alpha=1e-3` 的模型级 held 结果满足同一 20%/20%/inverse 门，且六模型全部满足。

### H3 `LOW_SAMPLE_SHARING_SENSITIVE`

在 `(20,8), rank=64` 下，`shared_contrast4` 与 `independent` 各自使用各 fold 的
inner-selected alpha；shared 相对 independent 的模型级 held 结果满足同一
20%/20%/inverse 门，且六模型全部满足。

三项组成唯一的冻结声明 family。若把六模型方向视为等概率符号，单项 6/6 的精确单侧
sign 概率为 `1/64=.015625`；三项 Bonferroni 上界为 `.046875`。该数值只校准严格
一致门，不把六个共享数据生成机制的 checkpoints 夸大为广泛总体抽样。

正式状态规则：

- 三项逐项报告 support count 和 medium/large 分层；
- 至少一个标签 6/6 时，状态为相应 `CLEAR_*` 标签组合；
- 无标签达到 6/6 时为 `MIXED_UNRESOLVED`；
- 任一结果都不改写 Phase 4c K/C1。

## 8. Phase 4d parity、固定复现与停止规则

### 8.1 强制 parity gate

在执行任何新 cell 前，逐模型逐 fold 重算
`C=80,H=8,independent,alpha=1e-3,rank=64`，并与冻结 Phase 4d
`activation/rank64/affine` held 的 `legacy_phase4d_decode/nrmse` 六指标比较。
这六项严格使用 Phase 4d 的全状态 centroid reference，不是
`phase4e_strict_nrmse`。18 folds × 6 指标均须对称相对差 `<5%`；任一失败即停止解释。

### 8.2 固定复现

正式六模型结束后，独立 reproduction feature bundle 完整执行同一矩阵一次。与正式
`medium-seed20261001` 比较 15 个连续指标：

- 三个等样本点 `(20,8)/(40,4)/(80,2)` 在 independent `alpha=1e-3` 下的
  one-step/composition/inverse NRMSE，共 9 项；
- `(20,8)` independent inner-selected 的三项 NRMSE；
- `(20,8)` shared inner-selected 的三项 NRMSE。

另比较 `(C,H)=(20,8)` 下三 folds × 两个 map families 的 6 个 alpha selections，
以及 H1/H2/H3 单模型方向：

- 15/15 `<5%`、selection 与方向一致：`REPRODUCIBLE`；
- 方向一致但连续指标或 selection 存在差异：`PARTIALLY_REPRODUCIBLE`；
- 任一 H1/H2/H3 单模型方向翻转：`NOT_REPRODUCIBLE`；
- 工程上无法完成：`CANNOT_VERIFY`。

不追加第三次挑选性重跑。

### 8.3 停止

输入 SHA/suite/shape/dtype/finite、split 交集、Helmert equivalence、CPU/CUDA parity、
Phase 4d parity、NaN/Inf、OOM、完整 1,944-cell grid、原子 manifest 或独立 audit
任一失败时，不解释机制结果。允许修复有回归测试覆盖的纯工程 bug；必须新 commit、
保留失败日志并从受影响分片完整重跑，不得只重跑有利 cell。

## 9. 资源、执行与产物

服务器实际 cgroup 配额按迁移后只读探测冻结为 25 CPU cores、90 GiB memory；GPU 为
RTX 5090 32 GiB。正式运行采用 6 个单模型 shards 并行：每 worker 保持一份 feature
bundle 常驻，BLAS threads 总和不超过 24；每个 fold 只投影一次，同一 `C/H` 的 Gram
statistics 和 batch scoring 复用。GPU 执行批量 closure scoring，CPU 执行 float64
ridge 与独立审计；不通过 correctness parity 时 GPU 自动退出规范路径，但不重复科研
cells 伪造利用率。

固定复现只在六个正式分片均 SUCCESS 后启动。hard timeout 为 4 小时；至少监控
process-alive、progress JSON、输出增长、CPU cgroup、GPU utilization/memory/power 和
磁盘。完整产物包括 config、input passports、split/mask manifest、charts、完整 cell
与 inner-selection CSV、maps、模型级 effects、机制支持、复现、日志、环境、exit code、
SUCCESS 和原子 SHA256 manifest。正式合并结果拉回本地并逐文件 SHA256 验证前，不删除
远端原子分片或输入。

预计结果含 maps 低于 1 GiB；不复制约 2.3 GiB 的只读 features。验证报告必须按
6 个模型报告逐模型 effect、mean±sample SD、medium/large 分层、完整曲线、三个冻结
声明和所有失败子门，并完成 11/11 统计谬误扫描，特别标记 checkpoint 依赖、fold
伪重复、inner selection、equal-pair contrast、共享 shrinkage 的构念边界和旧 K 改判。


==> anc/reports/phase4f-s5-aspect-ratio-preregistration.md <==
# Phase 4f `S_5` aspect-ratio × scale-normalized ridge preregistration

## Material Passport

- Origin: Phase 4e frozen-feature follow-up
- Status: UNVERIFIED; this document is the complete analysis specification
  before Phase 4f implementation is accepted or any result is inspected.
- Upstream evidence: Phase 4e assembled manifest
  `dfc5a5c8345cc6ab956ef0deef5c9c7e1b23ef8b83efc32903b38e9c8148d7b7`
  and independent audit
  `b9057f4d9d47e5fc7af1aa8a9ac307be7724708399ac3c769ef98b5a65bbb154`.
- Frozen suite: `phase4d-inputs-fde0686/formal/evaluation_suite.npz`, SHA256
  `44e19b9e1f3ed8d505a40a13a38bc765cf3b61c4cf156b752bf7a5ec18330ffa`.
- Frozen feature SHA256 values, in canonical model order: medium seeds
  20261001--20261003 are
  `3eff5d6d9f302f719dba6fd5da5775ab64f9a3c28dbf47871335d537b1b64799`,
  `d57605ecd609a38f778bcbd6c2be8e6ec1fff68743af2736e3d4b5c788c7390c`,
  and `ee9ade7a6d58dd6ca909670f6ac567c35b1f5d257556e089f28385d92e6325b8`;
  large seeds are
  `4c9396378564354560c7a4f9a4f0d1da52d5a66034422702f3aa63bf38d5d287`,
  `bb38daf3f54bb8c60cac4d28ef2be17d3d271476aa55b6853dbd0b2c86abf211`,
  and `05ab511fe7b386abd0674ca4aea3b6cd228ba72f5ad783086aa29129d338507e`;
  the fixed reproduction is
  `ca58c92431a1fbc6f97fd0d8ac93928cd776ac2548ffec4fadbb2ac2864ee46d`.

## Question and scope

Phase 4e found a descriptive raw-ridge error maximum near 80 pairs/action for
the rank-64 affine map, while the fair alpha selection often hit its upper
boundary. Phase 4f tests the narrower finite-sample explanation: whether the
maximum is organized by the dimensionless per-action aspect ratio
`rho = n/(r+1)`, whether scale-normalized ridge removes it, and whether the
equal-pair state-diversity effect remains after fair tuning. It does not change
any Phase 4e label, train a Transformer, choose a new checkpoint, or turn a
fold/cell into an independent model replicate.

## Frozen split, charts, and matrix

The six final Phase 4c medium/large models are the only formal units; the
fixed reproduction feature is evaluated separately. For each of the fixed
three 40/80 state folds, outer-held source states and repeats 8--11 never
enter chart fitting, map fitting, lambda selection, or a stopping decision.
An outer chart is PCA fit from B features of all 80 outer-train states,
repeats 0--7; a distinct inner chart uses the fixed 60 inner-fit states.

Ranks are `16,32,48,64,80,96,119`. For each rank, a deterministic
maximum-diversity sampler takes the first
`n=floor(q*(r+1)+.5)` rows for `q={.5,.7,.9,1.0,1.2,1.5,2,3,4}`, cycling
fixed-permutation outer-train states before taking a second history. Thus the
same requested per-action aspect anchors exist at every rank; both requested
q and the realized `rho=n/(r+1)` are retained. The corresponding inner sampler
uses only its fixed 60 states and has a
separate fixed permutation. Each sampler permutation depends only on outer
fold (outer seed `20261100+fold`, inner seed `20261200+fold`): every q/rank
sample is a nested prefix, never a rank- or q-specific reseed. The equal-pair
state-diversity matrix is `(20,8)`, `(40,4)`, and `(80,2)`, using nested state
orders with outer seed `20261300+fold` and inner seed `20261400+fold`; its
inner analog is `(15,8)`, `(30,4)`, and `(60,2)`. The aspect inner matrix is
rank × q × lambda × 3 folds, while outer evaluation retains only the weak and
inner-selected modes. Lambda is
`{1e-6,1e-5,1e-4,1e-3,1e-2,1e-1,1,10,100,1000}`. If rounding duplicates an
n, the earliest (smallest-q) point is retained. There is only an independent
action-specific affine family in this diagnostic: adding sharing would
confound a sample/parameter question with a new function constraint.

For each fit design X (without intercept), define
`alpha = lambda * trace(Xc' Xc) / r`, where `Xc=X-mean(X,axis=0)` and `r` is
the chart rank. Coefficients receive alpha and the intercept receives zero
penalty. `lambda` is therefore dimensionless under a common rescaling of
chart coordinates. A QC refits X and cX (c=7) and requires predictions after
the corresponding target scaling to agree to max absolute error <1e-8.

Lambda selection is inner-only: minimize the frozen Phase 4e closure score
`max(one/.50, composition/.60, inverse/.50)`; among scores <=1.01 times the
minimum choose the largest lambda. The outer refit uses that selected lambda.
All candidates, selected lambda, design trace, alpha, masks, IDs, hashes and
prediction sufficient statistics are saved. NRMSE is aggregate SSE/reference
SSE over the three folds before square root; foldwise NRMSE values are never
averaged to make a model-level claim.

## Confirmation family

All claims use inner-selected lambda and held statistics unless explicitly
labelled weak-ridge. Rank16 is a low-dimensional robustness curve only because
a representation bottleneck is a stronger competing explanation at that rank.

1. **H1 ASPECT_PEAK_RAW** (confirmatory): over ranks
   `{32,48,64,80,96,119}`, weak `lambda=1e-5` has at least four ranks where
   q=1.2 one-step is >=10% and composition >=20% above both q=.7 and q=2.
   This model-level rule must hold in all six models. Inverse is reported but
   does not enter this peak gate.
2. **H2 NORMALIZED_RIDGE_REMOVES_PEAK** (confirmatory): over the same ranks,
   at least four ranks have both one-step and composition selected-lambda peak
   excess `max(0,q1.2/max(q.7,q2)-1)` <= half the weak-ridge excess, and must
   themselves be H1-support ranks. If any of the three folds selects
   lambda=1000 at q=.7, q=1.2, or q=2, that rank is untestable; fewer than four
   testable H1-support ranks makes that model H2 UNTESTABLE. This model-level
   rule must hold in all six models.
3. **H3 FAIR_DIVERSITY_RESIDUAL** (confirmatory): at rank 64, selected-lambda
   `(80,2)` improves over `(20,8)` by >=10% in held one-step and composition,
   with inverse no worse than 5%, in all six models. It is intentionally a
   residual, not a restatement of Phase 4e raw-alpha H1. Inner fitting uses
   the matched `C=60,H=2` versus `C=15,H=8` analogs (each 120 pairs/action);
   `(40,4)` is complete-matrix descriptive only. If any of the three folds at
   either endpoint selects lambda=1000, that model H3 is UNTESTABLE. Any
   formal-model H2/H3 untestability makes that overall mechanism label
   UNTESTABLE.

The three predeclared claims form one family: each requires exact 6/6 sign
support (one-sided 1/64); Bonferroni upper bound is 3/64=.046875. All other
rank/C/H/lambda curves, peak locations, and scale strata are descriptive.

## Reproduction, stopping, resources

The fixed reproduction runs the complete matrix only after all six formal
shards have reached atomic SUCCESS, and includes an official-medium duplicate.
Compare exactly 15 continuous metrics: rank64 weak q=.7/q=1.2/q=2 times three
outcomes (9), plus selected-lambda `(20,8)`/`(80,2)` times three outcomes (6).
Compare the five designs' threefold selections (15 values) and H1--H3
directions, including equality of an UNTESTABLE state.
All 15 <5% plus exact selections/directions is REPRODUCIBLE; directions equal
with any continuous/selection difference is PARTIALLY_REPRODUCIBLE; a direction
flip is NOT_REPRODUCIBLE. No third run.

Abort interpretation for input/suite/hash/shape/nonfinite/split-leak,
scale-QC, CPU/CUDA parity, incomplete grid, NaN/Inf/OOM, atomic-manifest, or
independent-audit failure. The scale QC is fixed to official medium seed
20261001, fold 0, rank64, q=1.2, weak lambda; CPU/CUDA parity uses that same
cell. A relevant selected lambda at the upper lambda boundary makes H2 (or H3
for either diversity endpoint) UNTESTABLE rather than negative. Outer output
retains only weak and selected modes: exactly
`7×9×3×2 + 3×3×2 = 396` outer rows; inner retains all candidates:
`7×9×3×10 + 3×3×10 = 1,980` rows; there are 198 selections and 198 selected
maps per model. CPU float64 fitting is canonical; GPU may score
batches only after a fixed CPU/CUDA cell agrees under 1e-5 symmetric relative
difference. Six independent shards may use 4 BLAS threads each on the 25-core
node; one model's projected arrays are retained at a time, keeping RTX5090
memory bounded and avoiding scientifically empty repetition.


==> anc/reports/phase6-reviewer-calibration-preregistration.md <==
# Phase 6 reviewer-driven construct calibration preregistration

## Material Passport

- Origin: external major-revision review plus the frozen Phase 5 manuscript
- Frozen date: 2026-08-11
- Frozen before: any Phase 6 implementation, smoke result, or formal result
- Reviewer file SHA256: `e6aab0169066b5022db4dcd6e5ba9d2c47e14f69b5fba8624e8f196a77687bd8`
- Parent manuscript commit: `87655ca4de94b6c3604095afdffc6bc6eb999102`
- Purpose: calibrate the decisive affine-closure measurement, quantify boundary sensitivity,
  and test whether the grounded H1 result is unique to hidden-state index 28
- Prior-result rule: no Phase 6 result changes the frozen Phase 1--4f verdicts. Phase 6 is a
  reviewer-requested construct-calibration study with its own labels.

## 1. Questions and fixed interpretation

### P6.1 Positive recovery control

Can the complete synthetic geometric ladder recover a known action algebra under the same
held-out-source logic used for `S_5`?

The positive control uses all 120 permutations in `S_5`. A state is represented by its `5 x 5`
permutation matrix, together with a repeat-specific context carrier that is unchanged by an
action. A fixed seeded orthogonal embedding maps the carrier into 64 observed dimensions. The
ten transpositions act linearly on the permutation-matrix component and as identity on context.
No learned Transformer output enters this control.

Three outer folds use the frozen Phase 4c state split. For each fold, 80 source states and repeats
0--7 may enter chart and map fitting; the other 40 states and repeats 8--11 are held out from all
fit and selection. The chart rank is fixed at the exact carrier rank, determined from the training
matrix before targets are inspected. Ten affine maps use float64 ridge with `alpha=1e-3`.

The control passes only if every fold simultaneously satisfies:

- held state decode `>=.99`;
- shared-chart P1/P2 decode `>=.99` and NRMSE `<=.10`;
- one-step decode `>=.90` and NRMSE `<=.50`;
- two-step decode `>=.85` and NRMSE `<=.60`;
- inverse-cycle decode `>=.90` and NRMSE `<=.50`;
- commuting-pair AUROC `>=.80` with the correct direction.

`POSITIVE_CONTROL_RECOVERED` requires all folds. Otherwise the Phase 6 measurement calibration
fails and the manuscript may not present the ladder as a validated rejection standard.

An independent reproduction uses embedding seed `20260812` after the formal seed `20260811`.
The verdict and all six gate directions must agree. Continuous metrics are compared with the
frozen symmetric relative difference `<5%`; near-zero metrics also use absolute difference
`<1e-6`.

### P6.2 Noise and threshold calibration

The positive carrier is perturbed with independent target-side Gaussian nuisance at signal-RMS
ratios `[0, .05, .10, .20, .40, .80]`. Twenty fixed nuisance seeds are evaluated at every ratio.
This curve is descriptive calibration and cannot be used to move any old threshold.

For grounded H1, the original 15 action-by-dataset-seed errors are evaluated over thresholds
`.35` through `.75` in steps of `.01`. The report must give the minimum threshold at which all
15 cells pass, the number of cells passing at `.40`, `.50`, `.60`, and the complete continuous
errors. H2 similarly reports two-dimensional sensitivity for direct-map discrepancy thresholds
`.30` through `.90` and probe-advantage thresholds `.10` through `.30`. Original verdicts stay
frozen.

### P6.3 Grounded calibration references

The three frozen Phase 2 datasets and hidden-state-28 activations are the only primary inputs.
For every action and dataset seed, report:

1. the original train-A--D/validation-E/test-F--G affine result, independently recomputed;
2. same-target context dispersion using leave-one-out centroids, reported globally and by
   `(test entity, template)`;
3. a five-fold test-distribution cross-fit affine reference on F/G, with all selection inside
   each cross-fit training fold;
4. an optimistic in-sample affine reference, explicitly labelled as a capacity ceiling;
5. a source-label-gated affine bank using the true before-state label, explicitly labelled as
   an oracle diagnostic rather than an available model mechanism;
6. an RBF kernel-ridge map in a train-only PCA chart, with PCA rank in `[32,64,128]`, kernel
   width equal to the train median-distance heuristic times `[.25,1,4]`, and ridge in
   `[1e-3,1e-1,10]`, selected on the original E validation split.

No item may be called an irreducible noise floor. `CONTEXT_LIMITED` is descriptive only when the
global affine error is within 10% of the five-fold domain-matched cross-fit reference in all three
seeds. `RICHER_CLASS_RESCUE` requires the kernel map to have mean relative error `<.50` for every
action and every dataset seed. `ORACLE_STATE_CONDITIONING_RESCUE` uses the same all-15 rule for the
state-gated bank. Failure of these labels does not exclude untested nonlinear or contextual maps.

### P6.4 Fixed multi-layer robustness test

The candidate hidden-state indices are exactly `[4,16,28,36]` at the final prompt token. They
were selected before Phase 6 from the prior Phase 1 scan as early/high-decode, middle, frozen
primary, and late/causal representatives. No new layer is added after results are seen.

The paired prompts, entities, contexts, actions, and train/validation/test partitions are exactly
the Phase 2 datasets for seeds `20260808`, `20260809`, and `20260810`. For every layer/action/seed,
the candidate grid is full affine plus residual ranks `[1,4,16,64]`, ridge
`[1,10,100,1000,10000]`, selected only on validation reconstruction.

The new geometric robustness label is separate from old H1:

- `SAMPLED_LAYER_RESCUE` if one candidate layer has relative error `<.50` and at least 20%
  improvement over mean translation for all five actions and all three seeds;
- `NO_SAMPLED_LAYER_RESCUE` if no candidate layer meets that all-15 rule;
- `EXTRACTION_INVALID` if newly extracted hidden-state-28 activations do not reproduce the
  frozen Phase 2 cache with max absolute float16 difference `<=2e-3` and cosine distance
  `<=1e-5` on every row.

The result supports only the four sampled final-token representations, not all layers, token
positions, attention paths, KV-cache state, or distributed mechanisms.

## 2. Frozen inputs

| Seed | Activation SHA256 | Dataset SHA256 | Result SHA256 |
|---:|---|---|---|
| 20260808 | `d0b645f42d9fbc0d05ef02a4f75846e15ceec8736fcadafba3e25bddac3ca615` | `f84da1c6283df7f8ba3f05e7ef087ab6def4f4c6060cc49b76df2e47c7f27efe` | `a1d4c3883406039d9fdc9ec7cc4fe05d18a2d2a11f380ccd13adf177fce940dd` |
| 20260809 | `f9b75afaba6168c82166a5944423a734359141e4456937127e08f210f900ded6` | `429fcb4f89b47629db47e2d1b69fb497fb65bcdd4d6b505efa264acf4a0c15b2` | `7d9a8797e91b3979072843a7b01fa1372c338c6436c5f829719d6ff056670fbd` |
| 20260810 | `ea0313c9180651af9173950f8009777d8039e0628d127f649c94259be9102af4` | `7652b20dae5e6c9d8f1e85da9ea10db78d4b8915f059091687b4c35dca664809` | `9adca3d5e548a7c085bcd667c45fc4bbc1ee937c9fb4849f6433633d30c0b9d7` |

The frozen `S_5` suite SHA256 is
`44e19b9e1f3ed8d505a40a13a38bc765cf3b61c4cf156b752bf7a5ec18330ffa`.
Its formal result and independent audit SHA256 values are respectively
`5d25ced79f879bb4289b94f874fba96a96cc983457c7b294a50d41921a3eafbb` and
`12708afb0b57bd28696ecc3f03f4f02d73dc5023755a39061589070f312f73b2`.
The frozen grounded H2 aggregate SHA256 is
`3a298774607f5a863536ae2696b2b6e9e8ccf7874966749d86d79bd7708c03bf`.

The Qwen checkpoint is `Qwen/Qwen3-4B`, the post-trained thinking/non-thinking model, not
`Qwen3-4B-Base`. The local artifact has 36 layers and hidden width 2560. Its configuration,
weight-index, and shard hashes must be recorded in the Phase 6 input passport.

## 3. Statistical units and reporting

- Grounded descriptive replication unit: independently generated dataset seed, `n=3`.
- Grounded pair inference remains at semantic-action-pair level where applicable.
- Positive-control recovery unit: outer state fold, with the all-fold rule fixed above.
- Noise calibration unit: nuisance seed nested within fixed ratio; it is not a model replicate.
- Thousands of rows, contexts, layer cells, and threshold grid points are not independent models.
- Report continuous estimates before binary labels. Do not use a favourable threshold from the
  sensitivity curve to revise an old claim.
- All new family-wise comparisons are diagnostic. No multiplicity-adjusted confirmatory claim is
  introduced beyond the fixed all-cell recovery labels.

## 4. Engineering and audit contract

1. Local development and tests precede remote smoke.
2. Formal execution is pinned to the preregistration descendant commit.
3. The runner verifies every input hash before computation and refuses overwrite.
4. Hook extraction must pass hidden-state-28 parity before other layers are analysed.
5. A separate auditor may share array/hash utilities but may not import Phase 6 fit, score,
   verdict, or threshold-selection functions.
6. Formal and reproduction outputs include configuration, full CSV rows, sufficient statistics,
   maps or coefficients needed for re-scoring, GPU/CPU telemetry, environment, commit, exit code,
   atomic manifest, and `SUCCESS` written last.
7. The formal report includes the 11-item fallacy scan and preserves every failed or blocked
   label.

## 5. Stopping rule

Phase 6 stops after the fixed positive-control formal/reproduction runs, three grounded seeds,
and four-layer sweep. It does not add a second pretrained model, new natural domain, extra layer,
longer `S_5` training, or new Transformer seed in response to an unfavourable result. Those are
separate prospective studies.


==> anc/reports/phase7-layer-local-composition-preregistration.md <==
# Phase 7 layer-local composition follow-up preregistration

## Material passport

- Frozen date: 2026-08-11
- Trigger: the audited Phase 6 four-layer sweep, inspected before this document
- Parent analysis commit: `40adcfd323d00f43bd80b1fa58734021e62b3529`
- Phase 6 formal result SHA256:
  `0f8ecef20429925d4f9aef6ec7f1cb1d5d30f270361a39f92fcab8250a8b1b92`
- Phase 6 manifest SHA256:
  `8fa737b97b8496d7033a1197c94d9e1e4b4135e26587a184cf9b5453839e49c7`
- Phase 6 independent audit SHA256:
  `fc8a927c50c61968510693b347410a5a1a52af9b3de223f9244337b40c2312ce`
- Phase 6 layer table SHA256:
  `66bd93d510b89a0bd4a8f6116298bc9d97ac19afe8461c67a17e078e986affc4`
- Status: a prospective follow-up to an observed Phase 6 result, not part of the
  pre-Phase-6 confirmatory family and not a revision of any Phase 1--6 verdict.

## 1. Motivation and frozen scope

Phase 6 selected hidden-state indices 4 and 16 because each satisfied its fixed
one-step sampled-layer rescue rule in all 15 action-by-dataset-seed cells. Indices
28 and 36 did not satisfy that rule. One-step reconstruction alone does not show
composition closure. Phase 7 therefore tests exactly indices `[4,16]`; it may not add
another layer after seeing the results.

The follow-up uses the three already frozen Phase 3 H2 sequence datasets, all 20
ordered pairs of distinct Alchemy setters, the original test-in and held-template
test-OOD strata, and the Phase 6 validation-selected single-action map in every
layer/action/seed cell. No single-action map is reselected on sequence data.

## 2. Inputs and compatibility gate

The Phase 3 H2 inputs are fixed as follows.

| Seed | Sequence activations SHA256 | Dataset SHA256 | Result SHA256 | Ordered metrics SHA256 |
|---:|---|---|---|---|
| 20260808 | `e49d836769c4e7595b9a49a167778b016aba5c640f99e46c20a96310d7a977a8` | `477bfd31081de660b1ad7386ab85083e652b85edd87afbba95595befd7fbe041` | `7195659ddce4b28c9f936967a91669f2a147306f5788fc63096fe06018f00463` | `09f2f350cc511fd1cd797c4e1432b8b0839e74d8fcd1c67490ca798977629acf` |
| 20260809 | `7eaa7a31cfe1c372ff6d15a9d73a7f4aeab73266f967e059e481be5767a2fcf5` | `a6c09a500ecf4159a29621328f7890591174a50e1c4dbceca27dcd16b0c0e753` | `ab4cda999a7cd7b214e503ed3fea9707ab8350568860ce08969c09c73a8ffc9c` | `21d70cdb683e669e9bcabbc04b842a13cf9dc3ee99eacf81161ce7cfb0d255f6` |
| 20260810 | `78f556c02e1c6bf1366a1d3ede409813eba2fba567765a389bafaad5512af65b` | `b98c002193797f608851c216bc94411aa454acf54e0feaaa728c81c5ca3000d4` | `0edd1c8f5ba81c62c57047aedc9b76b603b26b8d30440f8dc2140d21c478fc01` | `4718c3a48a8cd5cfb8dd63ffa24c26a87bdd93ea691a38483e3d09546f20c6cf` |

Before any h4/h16 verdict is accepted, the new aggregation code must ingest the
frozen h28 ordered/collapsed tables and reproduce their row identities, primary
summary values, and failed H2 directions exactly from the frozen sufficient rows.
This compatibility check does not rerun h28 and is not a new h28 result.

## 3. Extraction and fitting

- Model: the same post-trained thinking/non-thinking `Qwen/Qwen3-4B` artifact used
  in Phase 6, not `Qwen3-4B-Base`.
- Representation: final prompt token at hidden-state index 4 or 16.
- Extraction: each sequence dataset's 16,000 `before_prompt` and 16,000
  `correct_prompt` strings; batch size 64; float16 persistence.
- Single maps: refit the exact Phase 6 selected full or rank-16 residual affine
  specification on the frozen Phase 2 train rows. Selection metadata and validation
  scores are imported from the audited Phase 6 table, not recomputed from H2.
- Direct two-action maps: one map per ordered action pair, trained on the original
  H2 train rows; alpha `[10,100,1000]` selected on the original validation rows.
- Probe: the original fixed Phase 1 state probe fitted separately at the tested layer.
- Statistics: 100,000 sign-flip permutations, 10,000 bootstrap resamples, semantic
  unordered action pair as the inferential unit.

## 4. Frozen decisions

For each layer and dataset seed, the primary `test_in` H2 gate is unchanged:

1. correct composition relative error `<1.0`;
2. normalized discrepancy from the direct map `<.50`;
3. correct-minus-reversed error advantage `>0`, one-sided permutation `p<.01`,
   paired Cohen's `dz>.8`, and bootstrap lower bound `>0`;
4. correct-minus-reversed fixed-probe accuracy advantage `>=.20` with bootstrap
   lower bound `>0`.

The held-template `test_ood` stratum is reported but cannot rescue the primary gate.

- `EARLY_LAYER_COMPOSITION_CLOSURE`: all three seeds pass H2 at both h4 and h16.
- `PARTIAL_EARLY_LAYER_COMPOSITION`: at least one layer passes in all three seeds,
  but the two-layer joint rule fails.
- `EARLY_LAYER_GEOMETRY_ONLY`: neither layer passes in all three seeds.

All continuous values and per-seed directions are reported before the label. Failure
does not negate the audited Phase 6 one-step result; success does not establish causal
use, inverse closure, other positions, attention/KV mechanisms, or other models.

## 5. Audit and stopping rule

The formal run must be a descendant of this document's commit, verify every Phase 2,
Phase 3, and Phase 6 input hash, persist activations and sufficient CSV rows, record
GPU/CPU telemetry, and finish with an atomic manifest and `SUCCESS` written last. An
independent auditor must recompute all six layer-by-seed H2 summaries from saved maps,
activations, and rows without importing Phase 7 fitting or verdict helpers.

Phase 7 stops after h4/h16 across the three frozen seeds. It does not add a layer,
position, model, prompt family, nonlinear map, or threshold in response to the result.


==> anc/reports/phase8-reviewer-v2-diagnostics-preregistration.md <==
# Phase 8 reviewer-v2 diagnostic follow-up preregistration

## Material passport

- Frozen date: 2026-08-12.
- Trigger: the second external review of the Phase 7 manuscript.
- Reviewer file SHA256:
  `5db9d1e799f8ca938eb7130d9f39e5fe703a2ddf8bd4afa497964954327b4a16`.
- Parent manuscript commit: `f5797816d7d13dde467d1f1a1b4323f511ace5cf`.
- Phase 6 result, manifest, and independent-audit SHA256 values are respectively
  `0f8ecef20429925d4f9aef6ec7f1cb1d5d30f270361a39f92fcab8250a8b1b92`,
  `8fa737b97b8496d7033a1197c94d9e1e4b4135e26587a184cf9b5453839e49c7`, and
  `fc8a927c50c61968510693b347410a5a1a52af9b3de223f9244337b40c2312ce`.
- Phase 7 result, manifest, and independent-audit SHA256 values are respectively
  `0ce2afd16f1078b1c5f2bf85e6e28625c15d87d1304d809b84fb36a833c66a8a`,
  `33acf11d422874bceb2d130cc3761cadb59d84e4461ff604f6bb56b5af0d38f8`, and
  `fe8cd82861f2e375bb4e751a3f8288aa5694b6029b12ed00b69ba74c5753ffa5`.
- Status: prospective reviewer-driven diagnostics. No Phase 8 result changes the frozen
  Phase 1--7 labels or their thresholds.

## 1. Questions and interpretation boundary

Phase 8 addresses six alternatives raised by the review: whether the synthetic calibration
is too easy; whether the grounded cross-fit improvement reflects entity/context conditioning;
whether the early-layer signal is a lexical recency artefact; whether the fitted objective is
misaligned with the row-normalized test metric; whether layer differences are scale or
effective-rank effects; and whether the observed intervention depth profile replicates.

The manuscript's sequential evidence ladder is replaced, before results are inspected, by an
evidence lattice. Representational availability is a prerequisite for two separate branches:
(i) causal use and (ii) reusable closure/algebraic law. Neither branch is a prerequisite for
the other. Only their conjunction licenses the stronger description "causally faithful reusable
operator". Behavioural eligibility gates mechanistic interpretation but is not itself evidence
of affine closure. Phase 8 may refine branch labels but may not turn a failed frozen gate into a
pass.

The grounded descriptive replicate is the independently generated dataset seed (`n=3`). Rows,
entities, actions, layers, folds, stress seeds, and bootstrap draws are not independent model
replicates. Continuous values and all per-seed directions are reported before labels.

## 2. Frozen grounded inputs

| Seed | Dataset SHA256 | Four-layer activation SHA256 |
|---:|---|---|
| 20260808 | `f84da1c6283df7f8ba3f05e7ef087ab6def4f4c6060cc49b76df2e47c7f27efe` | `1112b594ad762d0980160488f1937b87e7c137f59916370ced73744fd9099f23` |
| 20260809 | `429fcb4f89b47629db47e2d1b69fb497fb65bcdd4d6b505efa264acf4a0c15b2` | `222cc648462dced97ca382c4ce69e29423c753d9ba68165693a63c8faa254bba` |
| 20260810 | `7652b20dae5e6c9d8f1e85da9ea10db78d4b8915f059091687b4c35dca664809` | `d5a67fa9ee66c8d6403ff7c88d6c078ee4ce6afa8b2d5278c764ff2f589d7d71` |

The arrays are the Phase 6 final-token hidden states at indices `[4,16,28,36]`, aligned
row-for-row with the 4,000 Phase 2 transitions per seed. Input passports must additionally
hash the six frozen Phase 1 intervention results and row-level CSV files. The runner refuses
changed hashes, row identities, shapes, action sets, entity sets, or split counts.

## 3. P8.1 structured positive-control stress calibration

The exact Phase 6 `S_5` positive carrier is rebuilt with embedding seeds
`[20260821,20260822,20260823,20260824,20260825]`. It is evaluated under three frozen
families, without grounded Transformer outputs.

1. **Support split.** Maps are fitted on even permutations and evaluated on odd permutations,
   with repeats 0--7 for fitting and 8--11 for scoring. The parity cosets are fixed before any
   target is inspected.
2. **Curved observation.** A seeded smooth quadratic/tanh warp is applied consistently to B,
   P1, and P2 observations at strengths `[0,.05,.10,.20,.40,.80]`. The latent action remains
   exact, while a single observed-space affine map becomes progressively misspecified.
3. **Held-domain conjugacy.** Fit coordinates are unchanged and held-domain coordinates are
   transformed by a seeded conditioned orthogonal conjugacy interpolated at the same six
   strengths. The latent action remains exact, but the observation chart becomes domain
   dependent.

For every seed/family/strength report state decode, one-step, two-step, inverse-cycle NRMSE and
decode, and every original Phase 6 gate direction. No stress curve may move an old threshold.
`STRUCTURED_CALIBRATION_INFORMATIVE` requires: the zero-strength and parity-support controls pass
all original recovery gates for all five seeds; median one- and two-step NRMSE are nondecreasing
with Spearman rho `>=.90` in each stress family; and at strength `.80` at least one closure gate
flips in `>=80%` of seed-by-fold cells while raw held-state decode remains `>=.95` in those
cells. Otherwise the label is `STRUCTURED_CALIBRATION_LIMITED`.

## 4. P8.2 entity/context conditioning and map geometry

Only h28 is used. For each seed, stable-hash sampling retains exactly 80 rows per
entity-by-action cell. Seven cyclic outer splits test two adjacent entities, validate the next
entity, and fit on the remaining four. Ridge candidates `[1,10,100,1000,10000]` are selected by
validation mean row-relative error and then refitted on fit plus validation. The held entities
never enter selection. The comparison reference is a five-fold within-entity split of the same
80 rows (48 fit, 16 validation, 16 test per action and fold).

Entity-specific action maps are fitted with the same rule. Frobenius-plus-intercept distances are
computed between residual affine maps. We compare same-action/across-entity distances with
different-action/within-entity distances, reporting all 21 entity pairs and all action pairs.
This analysis may support entity **or correlated context/template** conditioning; because those
features co-vary in this dataset, it may not claim a pure entity mechanism.

`ENTITY_OR_CONTEXT_CONDITIONING_SUPPORTED` requires all three seed-level within-entity mean
errors to be at most `.85` times their cross-entity means, at least 18 of 21 seed-by-outer-split
directions to agree, and same-action/across-entity median map distance to exceed
different-action/within-entity median distance in all three seeds. `ACTION_DOMINANT_GEOMETRY`
requires the reverse map-distance ordering in all seeds and no all-seed error reduction.
Everything else is `DOMAIN_SHIFT_UNRESOLVED`. Phase 6 cross-fit alone is not used as evidence for
any of these labels.

## 5. P8.3 lexical recency and early-layer probes

### 5.1 State probes and conflict strata

At h4, h16, h28, and h36, a linear ridge state probe predicts the true before-state label from
the frozen before activation. Candidates `[.1,1,10,100,1000]` are selected on the original
validation entity and scored on original test entities. Scores are reported overall and on the
predefined conflict stratum where the last state word mentioned in the prompt differs from the
true queried state. A deterministic permuted-label control uses permutation seed `20260830`.

### 5.2 Token-only and neutral-distance controls

The frozen Qwen3-4B checkpoint is loaded once. For every grounded prompt, the runner extracts
the mean static input embedding over the last 16 non-special prompt tokens. The same action-map
fit/selection/test code is applied to these token-only carriers. Separately, neutral clauses are
inserted immediately before the question at requested token distances `[0,16,64]`; the actual
token separation between the final state mention and query position is persisted. Final-token
h4/h16/h28/h36 states are extracted and scored with the same frozen candidate grid.

`EARLY_GEOMETRY_NOT_EXPLAINED_BY_LEXICAL_RECENCY` requires, in every seed: h4 conflict-stratum
probe accuracy `>=.80` and at least `.20` above its label-permutation control; h4 action-map mean
relative error `<.50` at requested distance 64; and the token-only carrier failing the all-five
action `<.50` rule. `LEXICAL_RECENCY_COMPATIBLE` is used if h4 loses either the probe or map gate
in all three seeds while the token-only carrier passes in at least two seeds. Otherwise the
result is `LEXICAL_ROLE_UNRESOLVED`. These labels concern representational availability only;
they cannot rescue a causal-use or composition-closure gate.

## 6. P8.4 metric-aligned fitting and displacement strata

The frozen h28 original train/validation/test split is evaluated with both the Phase 2
unweighted residual ridge objective and a weighted objective. Training weight for row `i` is
`1/max(||after_i-before_i||^2,1e-8)`, normalized to mean one inside each action/split. The ridge
grid remains `[1,10,100,1000,10000]`; validation selection uses the same row-relative error as
the reported test metric. Test errors are also reported in displacement-norm quintiles whose
boundaries are fitted on training rows only.

The number of exact no-op (`before_label==after_label`) rows is reported before weighted results.
No synthetic no-op is added. `METRIC_ALIGNED_RESCUE` requires weighted error `<.50` and at least
20% improvement over translation for all 15 seed-by-action cells. Otherwise it is
`NO_METRIC_ALIGNED_RESCUE`. This diagnostic never rewrites frozen H1.

## 7. P8.5 scale and effective dimension

For each seed/layer, report before-state norm, action-displacement norm, covariance effective
rank `(tr C)^2/tr(C^2)`, action-centroid signal divided by within-action residual energy, selected
ridge value, and ridge divided by training covariance trace. Effective rank is computed exactly
from the centered sample Gram matrix; it is not inferred from hidden width. Additionally, the
four-layer action-map analysis is repeated after one scalar RMS normalization fitted on training
rows and applied unchanged to validation/test rows. This section is descriptive and carries no
binary rescue label.

## 8. P8.6 independent causal-depth replication

The same paired-patching procedure and checkpoint used in Phase 1 are run for pair-generation
seeds `[20260808,20260809,20260810]`, hidden-state indices `[4,16,28,36]`, and exactly 160 matched
pairs per seed/layer. All layers for a seed use the identical generated prompts and wrong-color
controls. The seed-20260808 rows must reproduce the four frozen Phase 1 summaries within
`1e-6`; failure invalidates the replication.

Specific effect is target-patch minus wrong-color-control patch effect. Each cell reports the
mean, 10,000-draw pair bootstrap 95% interval, 100,000-draw paired sign-flip p-value, preference
rates, assignment error, and all 160 row-level sufficient observations.
`CAUSAL_DEPTH_PATTERN_REPLICATED` requires for all three seeds: h4 and h16 intervals include zero;
h28 and h36 lower bounds exceed zero; and the signs h4/h16 non-confirmatory versus h28/h36
positive agree with the original depth interpretation. Otherwise it is
`CAUSAL_DEPTH_PATTERN_NOT_REPLICATED`. It establishes neither affine closure nor a unique causal
pathway.

## 9. Engineering, audit, and stopping contract

1. This document is committed before implementation; all execution commits descend from it.
2. Local unit tests and a deterministic CPU smoke precede the remote formal run.
3. The remote runner uses the available GPU for model extraction/intervention and parallel CPU
   workers for independent numerical cells. GPU and CPU telemetry are recorded throughout.
4. The runner refuses overwrite, verifies every frozen input hash, persists full sufficient
   CSVs and the maps or low-rank dual coefficients needed for independent rescoring, writes an
   atomic artifact manifest, and writes `SUCCESS` last.
5. An independent auditor must not import Phase 8 fit, score, bootstrap, or verdict helpers. It
   reconstructs split identities, weighted objectives, aggregate sufficient statistics, all
   labels, input/output hashes, and a deterministic sample of fitted maps.
6. The manuscript is revised only after the formal output passes that audit. All failed,
   unresolved, and invalid labels remain visible.

Phase 8 stops after the fixed three grounded seeds, five structured-control seeds, four layers,
seven entity splits, three neutral distances, two objectives, and twelve intervention cells. It
does not add a model, layer, prompt family, entity split, nonlinear grounded map, stress strength,
threshold, or intervention seed in response to the observed results.


==> anc/reports/phase8b-metric-attribution-analysis-plan.md <==
# Phase 8b metric-attribution bridge analysis plan

## Status and evidence boundary

- Frozen date: 2026-08-12.
- Trigger: post-audit inspection of the successful Phase 8 formal result.
- Parent Phase 8 analysis commit: `a2f8ff606c8e7afab17b0d4a98ac78c44cb7e0db`.
- Phase 8 formal run: `phase8-reviewer-v2-20260812T071504Z-a2f8ff606c8e-553070`.
- Phase 8 independent audits: remote and local checks both passed.
- This is an explicitly outcome-aware bridge analysis, not a prospective confirmation and not a
  revision of any Phase 1--8 frozen label.

The Phase 8 metric-alignment label was triggered because the weighted, full-rank maps refitted on
train plus validation passed all 15 one-step cells. Inspection showed that the matched unweighted
refit already passed 14 of 15 cells. The bridge therefore separates the effects of function-class
restriction, final refitting, and row weighting before any manuscript-level attribution is made.

## Frozen questions

1. How much of the change from the original Phase 2/6 result is attributable to selecting a full
   residual affine map rather than the original full-or-low-rank grid?
2. How much is attributable to refitting the selected full map on train plus validation rather than
   retaining the train-only fit?
3. Holding the fitting rows fixed, how much is attributable to inverse-squared-displacement row
   weighting?
4. If the strongest Phase 8 one-step map is used unchanged, does the original h28 composition test
   pass its frozen joint H2 gate?

## Inputs and fixed variants

The analysis uses only the three frozen Phase 2 datasets and h28 activation pairs, the three frozen
Phase 3 sequence datasets and h28 activation triples, the frozen Phase 1 h28 probe calibrations, and
the successful Phase 8 result. Every input is hashed before analysis.

For each dataset seed and action, evaluate these five variants on the original held-entity test set:

| ID | Function class | Alpha selection | Final fitting rows | Row objective |
|---|---|---|---|---|
| `original_selected_train` | Phase 6 full-or-rank-1/4/16/64 selection | validation relative error | train | unweighted |
| `full_unweighted_train` | full residual affine | validation relative error | train | unweighted |
| `full_weighted_train` | full residual affine | validation relative error | train | inverse squared displacement |
| `full_unweighted_refit` | full residual affine | validation relative error | train + validation | unweighted |
| `full_weighted_refit` | full residual affine | validation relative error | train + validation | inverse squared displacement |

The alpha grid remains `[1, 10, 100, 1000, 10000]`. Weighting is
`1 / max(||after-before||^2, 1e-8)`, normalized to mean one within the fitting rows. No test row
enters selection or fitting. Persist per-cell mean and median row-relative error, the fraction of
rows below one, translation error, selected method/rank/alpha, and exact fitting-row identities.

Attribution is descriptive. Report all 15 paired cell differences and three seed-level means for:

- full-class change: `full_unweighted_train - original_selected_train`;
- refit change: `full_unweighted_refit - full_unweighted_train` and
  `full_weighted_refit - full_weighted_train`;
- weighting change: `full_weighted_train - full_unweighted_train` and
  `full_weighted_refit - full_unweighted_refit`.

Do not call weighting a rescue unless it improves at least 12 of 15 paired cells and its median
absolute improvement exceeds `.01` under both train-only and refit comparisons. This new descriptive
rule cannot rewrite `METRIC_ALIGNED_RESCUE`; it only controls causal attribution in the manuscript.

## Composition bridge

Evaluate only `full_unweighted_refit` and `full_weighted_refit` as new single-action maps on each
frozen Phase 3 h28 sequence cache. Keep the original Phase 3 direct two-action maps, probe, scaler,
sequence rows, inferential units, permutation draws, bootstrap draws, and H2 thresholds unchanged.
The original h28 summary must first be reproduced from the frozen artifacts.

For each seed and variant persist all ordered and unordered pair metrics plus the original joint
gates:

- mean correct endpoint relative error `< 1`;
- mean composed-to-direct discrepancy `< .50`;
- positive order advantage, one-sided sign-flip `p < .01`, `d_z > .8`, and bootstrap lower bound
  above zero;
- probe advantage `>= .20` with bootstrap lower bound above zero.

The only confirmatory interpretation is whether all three seeds pass the unchanged joint gate.
Component improvements remain descriptive. A failed bridge does not identify which richer carrier or
map family would be sufficient.

## Audit and stopping rule

- Run one formal analysis for exactly three seeds and the variants above.
- Use cached activations; no model inference or new generated examples are permitted.
- Parallelize the three independent seeds on the remote CPU server. GPU use is not scientifically
  relevant because all neural activations are frozen.
- Write CSV sufficient statistics, input passports, environment and resource records, an atomic
  artifact manifest, and `SUCCESS` last.
- An independent checker must reconstruct all one-step cell summaries, paired attribution counts,
  original-summary parity, and H2 gates without importing the bridge summarizer.
- Stop after this fixed analysis regardless of direction. Do not add variants, alphas, maps, seeds,
  thresholds, or sequence subsets after inspecting its result.


==> anc/requirements/dev.txt <==
pytest==9.1.1



==> anc/requirements/remote.txt <==
# Keep the cloud image's CUDA-enabled torch build; do not add torch here.
nnsight==0.7.0
transformers==5.14.1
scikit-learn==1.9.0
modelscope==1.39.1
PyYAML==6.0.3


==> anc/scripts/analyze_phase0_reproducibility.py <==
#!/usr/bin/env python3
"""Compare repeated Phase 0 runs and emit a machine-readable verification record."""

from __future__ import annotations

import argparse
import hashlib
import json
from pathlib import Path
from typing import Any


COMPARISON_PATHS = (
    ("activations", "source_target_l2"),
    ("intervention", "max_abs_logit_delta"),
    ("intervention", "mean_abs_logit_delta"),
    ("intervention", "cosine_similarity"),
    ("intervention", "kl_baseline_to_patched"),
    ("intervention", "source_top_tokens"),
    ("intervention", "baseline_top_tokens"),
    ("intervention", "patched_top_tokens"),
    ("checks",),
)


def _nested(document: dict[str, Any], path: tuple[str, ...]) -> Any:
    value: Any = document
    for key in path:
        value = value[key]
    return value


def _sha256(path: Path) -> str:
    digest = hashlib.sha256()
    with path.open("rb") as handle:
        for chunk in iter(lambda: handle.read(1024 * 1024), b""):
            digest.update(chunk)
    return digest.hexdigest()


def verify(results_root: Path, commit_prefix: str) -> dict[str, Any]:
    candidates: list[tuple[Path, dict[str, Any]]] = []
    for result_path in sorted(results_root.glob("phase0-*/result.json")):
        document = json.loads(result_path.read_text(encoding="utf-8"))
        if document["experiment"]["git_commit"].startswith(commit_prefix):
            candidates.append((result_path, document))

    if len(candidates) < 2:
        raise ValueError(f"need at least two completed runs for commit prefix {commit_prefix!r}")

    reference_path, reference = candidates[0]
    comparisons: dict[str, Any] = {}
    exact = True
    for path in COMPARISON_PATHS:
        label = ".".join(path)
        values = [_nested(document, path) for _, document in candidates]
        path_exact = all(value == values[0] for value in values[1:])
        comparisons[label] = {"exact": path_exact, "values": values}
        exact = exact and path_exact

    activation_records = []
    for result_path, document in candidates:
        activation_path = result_path.parent / document["artifacts"]["activations"]["path"]
        recorded_hash = document["artifacts"]["activations"]["sha256"]
        actual_hash = _sha256(activation_path)
        activation_records.append(
            {
                "run_id": result_path.parent.name,
                "path": str(activation_path),
                "recorded_sha256": recorded_hash,
                "actual_sha256": actual_hash,
                "record_matches_actual": recorded_hash == actual_hash,
            }
        )
    hashes_exact = len({item["actual_sha256"] for item in activation_records}) == 1
    hashes_valid = all(item["record_matches_actual"] for item in activation_records)
    exact = exact and hashes_exact and hashes_valid

    return {
        "material_passport": {
            "origin_skill": "experiment-agent",
            "origin_mode": "validate",
            "verification_status": "VERIFIED" if exact else "ANALYZED",
            "version_label": "validation_v1",
        },
        "source_commit": reference["experiment"]["git_commit"],
        "reference_run": reference_path.parent.name,
        "run_count": len(candidates),
        "runs": [path.parent.name for path, _ in candidates],
        "deterministic_exact_match": exact,
        "comparisons": comparisons,
        "activation_artifacts": {
            "hashes_exact_across_runs": hashes_exact,
            "all_recorded_hashes_valid": hashes_valid,
            "records": activation_records,
        },
    }


def main() -> int:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--results-root", type=Path, default=Path("results"))
    parser.add_argument("--commit", required=True, help="full commit or unique prefix")
    parser.add_argument("--output", type=Path, required=True)
    args = parser.parse_args()

    report = verify(args.results_root, args.commit)
    args.output.parent.mkdir(parents=True, exist_ok=True)
    args.output.write_text(
        json.dumps(report, ensure_ascii=False, indent=2, sort_keys=True) + "\n",
        encoding="utf-8",
    )
    print(json.dumps({"output": str(args.output), "verified": report["deterministic_exact_match"]}))
    return 0 if report["deterministic_exact_match"] else 2


if __name__ == "__main__":
    raise SystemExit(main())



==> anc/scripts/analyze_phase3_5.py <==
#!/usr/bin/env python3
"""Post-run integrity, solver, and behavioral audit for Phase 3.5."""

from __future__ import annotations

import argparse
import json
import warnings
from pathlib import Path
from typing import Any

import numpy as np
import yaml

from verb_operator_algebra.alchemy import STATES
from verb_operator_algebra.reporting import utc_now, write_json_atomic


CURSORS = ("ZERO", "ONE", "TWO")


def _metadata(sequence_rows: list[dict[str, Any]]) -> list[dict[str, Any]]:
    records: list[dict[str, Any]] = []
    for row in sequence_rows:
        for cursor, label in zip(
            CURSORS,
            (row["initial_label"], row["first_label"], row["second_label"]),
        ):
            records.append(
                {
                    "split": row["split"],
                    "stratum": row["stratum"],
                    "cursor": cursor,
                    "label": label,
                    "initial_label": row["initial_label"],
                    "first_label": row["first_label"],
                    "second_label": row["second_label"],
                    "template_id": row["template_id"],
                    "action_pair": row["action_pair"],
                    "family": row["family"],
                }
            )
    return records


def _cursor_accuracy(
    prediction: np.ndarray,
    truth: np.ndarray,
    records: list[dict[str, Any]],
    mask: np.ndarray,
) -> dict[str, float]:
    return {
        cursor: float(
            np.mean(
                prediction[
                    mask & np.asarray([row["cursor"] == cursor for row in records])
                ]
                == truth[
                    mask & np.asarray([row["cursor"] == cursor for row in records])
                ]
            )
        )
        for cursor in CURSORS
    }


def _solver_audit(
    *,
    matrix: np.ndarray,
    records: list[dict[str, Any]],
    alpha_grid: list[float],
    reported_alpha: float,
    reported_test_accuracy: float,
) -> dict[str, Any]:
    from sklearn.linear_model import RidgeClassifier
    from sklearn.preprocessing import StandardScaler

    truth = np.asarray([STATES.index(str(row["label"])) for row in records])
    train = np.asarray([row["split"] == "train" for row in records])
    validation = np.asarray([row["split"] == "validation" for row in records])
    test = np.asarray([row["stratum"] == "test_in" for row in records])
    scaler = StandardScaler().fit(matrix[train].astype(np.float32))
    transformed32 = scaler.transform(matrix.astype(np.float32))
    with warnings.catch_warnings():
        warnings.simplefilter("ignore")
        original_model = RidgeClassifier(alpha=reported_alpha).fit(
            transformed32[train], truth[train]
        )
    original_prediction = np.asarray(original_model.predict(transformed32))
    transformed64 = transformed32.astype(np.float64)
    candidates = []
    for alpha in sorted(alpha_grid):
        model = RidgeClassifier(alpha=alpha).fit(transformed64[train], truth[train])
        prediction = np.asarray(model.predict(transformed64))
        cursor = _cursor_accuracy(prediction, truth, records, validation)
        candidates.append((min(cursor.values()), -alpha, alpha, prediction))
    _, _, stable_alpha, stable_prediction = max(candidates)
    stable_test_accuracy = float(np.mean(stable_prediction[test] == truth[test]))
    original_test_accuracy = float(np.mean(original_prediction[test] == truth[test]))
    agreement = float(np.mean(original_prediction[test] == stable_prediction[test]))
    return {
        "reported_alpha": reported_alpha,
        "recomputed_float32_alpha": reported_alpha,
        "stable_float64_alpha": stable_alpha,
        "reported_test_accuracy": reported_test_accuracy,
        "recomputed_float32_test_accuracy": original_test_accuracy,
        "stable_float64_test_accuracy": stable_test_accuracy,
        "stable_float64_cursor_accuracy": _cursor_accuracy(
            stable_prediction, truth, records, test
        ),
        "float32_float64_prediction_agreement": agreement,
        "absolute_accuracy_difference": abs(
            stable_test_accuracy - original_test_accuracy
        ),
        "solver_consistent": bool(
            abs(stable_test_accuracy - original_test_accuracy) <= 0.01
            and agreement >= 0.98
        ),
    }


def _behavior_confusion(
    prediction: np.ndarray,
    records: list[dict[str, Any]],
    partition: str,
) -> dict[str, Any]:
    mask = np.asarray([row["stratum"] == partition for row in records])
    result: dict[str, Any] = {}
    for cursor in CURSORS:
        selected = mask & np.asarray([row["cursor"] == cursor for row in records])
        indices = np.flatnonzero(selected)
        rates = {}
        for field in ("initial_label", "first_label", "second_label"):
            target = np.asarray(
                [STATES.index(str(row[field])) for row in records], dtype=np.int64
            )
            rates[f"prediction_equals_{field}"] = float(
                np.mean(prediction[indices] == target[indices])
            )
        rates["count"] = int(len(indices))
        result[cursor] = rates
    return result


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--run-dir", type=Path, required=True)
    parser.add_argument("--output", type=Path, required=True)
    args = parser.parse_args()
    result = json.loads((args.run_dir / "result.json").read_text(encoding="utf-8"))
    config = yaml.safe_load((args.run_dir / "config.yaml").read_text(encoding="utf-8"))
    alpha_grid = [float(value) for value in config["probe"]["alpha_grid"]]
    solver_rows = []
    confusion_rows: dict[str, Any] = {}
    artifact_rows = []
    for seed_result in result["seed_results"]:
        seed = int(seed_result["seed"])
        seed_dir = args.run_dir / f"seed-{seed}"
        sequences = [
            json.loads(line)
            for line in (seed_dir / "sequence_dataset.jsonl").read_text().splitlines()
        ]
        records = _metadata(sequences)
        activations = np.load(seed_dir / "selected_activations.npz")
        matrix = activations["activations"].astype(np.float32)
        behavior_prediction = activations["behavior_prediction"].astype(np.int64)
        solver_rows.append(
            {
                "seed": seed,
                **_solver_audit(
                    matrix=matrix,
                    records=records,
                    alpha_grid=alpha_grid,
                    reported_alpha=float(seed_result["selected_probe"]["alpha"]),
                    reported_test_accuracy=float(
                        seed_result["selected_probe"]["test_in"]["accuracy"]
                    ),
                ),
            }
        )
        confusion_rows[str(seed)] = {
            partition: _behavior_confusion(
                behavior_prediction, records, partition
            )
            for partition in ("test_in", "test_ood")
        }
        expected = (
            "result.json",
            "selected_activations.npz",
            "state_subspace.npz",
            "action_metrics.csv",
            "stability_metrics.csv",
            "sample_size_curves.csv",
            "composition_action_pairs.csv",
            "transition_causal.csv",
            "composition_causal.csv",
            "sequence_dataset.jsonl",
        )
        artifact_rows.append(
            {
                "seed": seed,
                "expected_count": len(expected),
                "present_count": sum((seed_dir / filename).is_file() for filename in expected),
                "all_present": all((seed_dir / filename).is_file() for filename in expected),
            }
        )
    output = {
        "schema_version": 1,
        "analysis_id": "phase3-5-postrun-integrity",
        "completed_at": utc_now(),
        "source_run": args.run_dir.name,
        "source_commit": (args.run_dir / "git_commit.txt").read_text().strip(),
        "source_success": (args.run_dir / "SUCCESS").is_file(),
        "source_exit_code": int((args.run_dir / "exit_code.txt").read_text().strip()),
        "solver_audit": solver_rows,
        "all_solver_consistent": all(row["solver_consistent"] for row in solver_rows),
        "behavior_confusion": confusion_rows,
        "artifact_audit": artifact_rows,
        "all_artifacts_present": all(row["all_present"] for row in artifact_rows),
    }
    write_json_atomic(args.output, output)
    print(json.dumps(output, indent=2, sort_keys=True), flush=True)


if __name__ == "__main__":
    main()


==> anc/scripts/analyze_phase3_h2.py <==
#!/usr/bin/env python3
"""Aggregate three preregistered H2 runs at the unordered action-pair level."""

from __future__ import annotations

import argparse
import csv
import json
from pathlib import Path

import numpy as np

from verb_operator_algebra.commutativity import paired_statistics
from verb_operator_algebra.reporting import write_json_atomic


def _read_csv(path: Path) -> list[dict[str, str]]:
    with path.open(encoding="utf-8") as handle:
        return list(csv.DictReader(handle))


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("run_dirs", nargs="+", type=Path)
    parser.add_argument("--output", type=Path, required=True)
    args = parser.parse_args()
    if len(args.run_dirs) != 3:
        raise ValueError("the preregistered aggregate requires exactly three runs")
    results = [json.loads((path / "result.json").read_text()) for path in args.run_dirs]
    collapsed_tables = [_read_csv(path / "unordered_pair_metrics.csv") for path in args.run_dirs]
    ordered_tables = [_read_csv(path / "ordered_sequence_metrics.csv") for path in args.run_dirs]
    seeds = [int(result["seed"]) for result in results]
    if len(set(seeds)) != 3:
        raise ValueError("run seeds must be distinct")

    output: dict[str, object] = {
        "seeds": seeds,
        "run_directories": [str(path) for path in args.run_dirs],
        "seed_h2_passed": [bool(result["summary"]["h2_passed"]) for result in results],
    }
    strata_summary: dict[str, object] = {}
    family_rows: list[dict[str, object]] = []
    for stratum_index, stratum in enumerate(("test_in", "test_ood")):
        order_by_seed: list[np.ndarray] = []
        probe_by_seed: list[np.ndarray] = []
        for table in collapsed_tables:
            rows = [row for row in table if row["stratum"] == stratum]
            rows.sort(key=lambda row: row["action_pair"])
            order_by_seed.append(np.asarray([float(row["order_advantage"]) for row in rows]))
            probe_by_seed.append(np.asarray([float(row["probe_advantage"]) for row in rows]))
        order_matrix = np.stack(order_by_seed)
        probe_matrix = np.stack(probe_by_seed)
        averaged_order = order_matrix.mean(axis=0)
        averaged_probe = probe_matrix.mean(axis=0)

        method_seed_means: dict[str, list[float]] = {
            key: []
            for key in (
                "correct_relative_error",
                "wrong_relative_error",
                "last_action_relative_error",
                "translation_relative_error",
                "direct_relative_error",
                "correct_direct_discrepancy",
                "correct_absorption_discrepancy",
                "correct_probe_accuracy",
                "wrong_probe_accuracy",
                "last_action_probe_accuracy",
                "direct_probe_accuracy",
            )
        }
        for table in ordered_tables:
            rows = [row for row in table if row["stratum"] == stratum]
            for metric in method_seed_means:
                method_seed_means[metric].append(
                    float(np.mean([float(row[metric]) for row in rows]))
                )
        method_summary = {
            metric: {
                "seed_means": values,
                "mean": float(np.mean(values)),
                "sd": float(np.std(values, ddof=1)),
            }
            for metric, values in method_seed_means.items()
        }
        correlations = [
            float(np.corrcoef(order_matrix[first], order_matrix[second])[0, 1])
            for first in range(3)
            for second in range(first + 1, 3)
        ]
        strata_summary[stratum] = {
            "seed_mean_order_advantages": order_matrix.mean(axis=1).tolist(),
            "seed_mean_probe_advantages": probe_matrix.mean(axis=1).tolist(),
            "pair_averaged_order_statistics": paired_statistics(
                averaged_order,
                permutations=100000,
                bootstrap_resamples=10000,
                seed=20261000 + stratum_index,
            ),
            "pair_averaged_probe_statistics": paired_statistics(
                averaged_probe,
                permutations=100000,
                bootstrap_resamples=10000,
                seed=20261010 + stratum_index,
            ),
            "pairwise_seed_order_correlations": correlations,
            "method_metrics": method_summary,
        }

        reference = [row for row in collapsed_tables[0] if row["stratum"] == stratum]
        reference.sort(key=lambda row: row["action_pair"])
        families = np.asarray([row["family"] for row in reference])
        for seed_index, seed in enumerate(seeds):
            for family in ("empty_vs_fill", "fill_vs_fill"):
                mask = families == family
                family_rows.append(
                    {
                        "seed": seed,
                        "stratum": stratum,
                        "family": family,
                        "pair_count": int(np.sum(mask)),
                        "mean_order_advantage": float(
                            np.mean(order_matrix[seed_index, mask])
                        ),
                        "mean_probe_advantage": float(
                            np.mean(probe_matrix[seed_index, mask])
                        ),
                        "fraction_order_positive": float(
                            np.mean(order_matrix[seed_index, mask] > 0.0)
                        ),
                    }
                )

    output["strata"] = strata_summary
    output["replicated_h2_passed"] = bool(all(output["seed_h2_passed"]))
    args.output.parent.mkdir(parents=True, exist_ok=True)
    write_json_atomic(args.output, output)
    family_path = args.output.with_name(f"{args.output.stem}-action-families.csv")
    with family_path.open("w", encoding="utf-8", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=list(family_rows[0]))
        writer.writeheader()
        writer.writerows(family_rows)
    print(json.dumps(output, indent=2, sort_keys=True))


if __name__ == "__main__":
    main()


==> anc/scripts/analyze_phase3_h3.py <==
#!/usr/bin/env python3
"""Aggregate three preregistered H3 runs without treating contexts as replicates."""

from __future__ import annotations

import argparse
import csv
import json
from pathlib import Path

import numpy as np

from verb_operator_algebra.commutativity import paired_statistics
from verb_operator_algebra.reporting import write_json_atomic


def _read_csv(path: Path) -> list[dict[str, str]]:
    with path.open(encoding="utf-8") as handle:
        return list(csv.DictReader(handle))


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("run_dirs", nargs="+", type=Path)
    parser.add_argument("--output", type=Path, required=True)
    args = parser.parse_args()
    if len(args.run_dirs) != 3:
        raise ValueError("the preregistered aggregate requires exactly three runs")

    runs = [json.loads((path / "result.json").read_text()) for path in args.run_dirs]
    pair_tables = [_read_csv(path / "commutator_pairs.csv") for path in args.run_dirs]
    fit_tables = [_read_csv(path / "operator_fit_metrics.csv") for path in args.run_dirs]
    seeds = [int(run["seed"]) for run in runs]
    if len(set(seeds)) != 3:
        raise ValueError("run seeds must be distinct")

    summary: dict[str, object] = {
        "seeds": seeds,
        "run_directories": [str(path) for path in args.run_dirs],
        "seed_h3_passed": [bool(run["summary"]["h3_passed"]) for run in runs],
    }
    strata_summary: dict[str, object] = {}
    family_rows: list[dict[str, object]] = []
    for stratum_index, stratum in enumerate(("test_in", "test_ood")):
        seed_differences: list[np.ndarray] = []
        for table in pair_tables:
            rows = [row for row in table if row["stratum"] == stratum]
            rows.sort(key=lambda row: (row["action_a"], row["action_b"], row["arrangement"]))
            seed_differences.append(
                np.asarray([float(row["paired_difference"]) for row in rows])
            )
        matrix = np.stack(seed_differences)
        across_seed_pair_means = matrix.mean(axis=0)
        aggregate = paired_statistics(
            across_seed_pair_means,
            permutations=100000,
            bootstrap_resamples=10000,
            seed=20260900 + stratum_index,
        )
        seed_means = matrix.mean(axis=1)
        correlations = [
            float(np.corrcoef(matrix[first], matrix[second])[0, 1])
            for first in range(3)
            for second in range(first + 1, 3)
        ]

        fit_seed_learned: list[float] = []
        fit_seed_translation: list[float] = []
        fit_wins: list[int] = []
        for table in fit_tables:
            rows = [row for row in table if row["stratum"] == stratum]
            learned = np.asarray([float(row["test_relative_error"]) for row in rows])
            translation = np.asarray(
                [float(row["translation_relative_error"]) for row in rows]
            )
            fit_seed_learned.append(float(np.mean(learned)))
            fit_seed_translation.append(float(np.mean(translation)))
            fit_wins.append(int(np.sum(learned < translation)))

        strata_summary[stratum] = {
            "seed_mean_differences": seed_means.tolist(),
            "mean_across_seeds": float(np.mean(seed_means)),
            "sd_across_seeds": float(np.std(seed_means, ddof=1)),
            "pair_averaged_statistics": aggregate,
            "pairwise_seed_correlations": correlations,
            "fit_relative_error": {
                "learned_seed_means": fit_seed_learned,
                "translation_seed_means": fit_seed_translation,
                "learned_mean": float(np.mean(fit_seed_learned)),
                "learned_sd": float(np.std(fit_seed_learned, ddof=1)),
                "translation_mean": float(np.mean(fit_seed_translation)),
                "translation_sd": float(np.std(fit_seed_translation, ddof=1)),
                "operator_wins_per_seed_out_of_16": fit_wins,
            },
        }

        reference = [row for row in pair_tables[0] if row["stratum"] == stratum]
        reference.sort(key=lambda row: (row["action_a"], row["action_b"], row["arrangement"]))
        is_empty_pair = np.asarray(
            ["empty" in (row["action_a"], row["action_b"]) for row in reference]
        )
        for seed_index, seed in enumerate(seeds):
            for family, mask in (
                ("empty_vs_fill", is_empty_pair),
                ("fill_vs_fill", ~is_empty_pair),
            ):
                family_rows.append(
                    {
                        "seed": seed,
                        "stratum": stratum,
                        "family": family,
                        "pair_count": int(np.sum(mask)),
                        "mean_paired_difference": float(np.mean(matrix[seed_index, mask])),
                        "median_paired_difference": float(np.median(matrix[seed_index, mask])),
                        "fraction_positive": float(np.mean(matrix[seed_index, mask] > 0.0)),
                    }
                )

    summary["strata"] = strata_summary
    summary["replicated_h3_passed"] = bool(
        all(summary["seed_h3_passed"])
        and all(value > 0.0 for value in strata_summary["test_in"]["seed_mean_differences"])
    )
    args.output.parent.mkdir(parents=True, exist_ok=True)
    write_json_atomic(args.output, summary)
    family_path = args.output.with_name(f"{args.output.stem}-action-families.csv")
    with family_path.open("w", encoding="utf-8", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=list(family_rows[0]))
        writer.writeheader()
        writer.writerows(family_rows)
    print(json.dumps(summary, indent=2, sort_keys=True))


if __name__ == "__main__":
    main()


==> anc/scripts/analyze_phase4.py <==
#!/usr/bin/env python3
"""Audit Phase 4 artifacts and compare the preregistered reproduction run."""

from __future__ import annotations

import argparse
import csv
import hashlib
import json
import math
import statistics
from pathlib import Path
from typing import Any

import yaml

from verb_operator_algebra.synthetic_analysis import h5_analysis


EXPECTED_EXAMPLES = [0, *[2**power for power in range(14, 25)]]
PRIMARY_REPRODUCTION_METRICS = (
    "id_accuracy",
    "id_minimum_length_accuracy",
    "ood_accuracy",
    "loop_accuracy",
    "route_pair_joint_accuracy",
    "state_decode_accuracy",
    "h1_affine_error",
    "h2_composition_error",
    "h3_commutativity_auc",
    "h4_inverse_cycle_error",
    "algebra_violation",
    "world_incoherence",
)
SUMMARY_METRICS = (
    "id_accuracy",
    "id_minimum_length_accuracy",
    "ood_accuracy",
    "loop_accuracy",
    "route_pair_joint_accuracy",
    "state_decode_accuracy",
    "h1_affine_error",
    "h1_improvement_over_translation",
    "h2_composition_error",
    "h2_accumulation_gap",
    "h3_commutativity_auc",
    "h3_mean_commuting_norm",
    "h3_mean_noncommuting_norm",
    "h4_inverse_cycle_error",
    "h4_improvement_over_control",
    "algebra_violation",
    "world_incoherence",
)


def sha256_file(path: Path) -> str:
    digest = hashlib.sha256()
    with path.open("rb") as handle:
        for chunk in iter(lambda: handle.read(1024 * 1024), b""):
            digest.update(chunk)
    return digest.hexdigest()


def read_json(path: Path) -> dict[str, Any]:
    return json.loads(path.read_text(encoding="utf-8"))


def read_csv(path: Path) -> list[dict[str, str]]:
    with path.open(encoding="utf-8", newline="") as handle:
        return list(csv.DictReader(handle))


def close(left: float, right: float, tolerance: float = 1e-12) -> bool:
    return math.isclose(float(left), float(right), rel_tol=tolerance, abs_tol=tolerance)


def check(condition: bool, label: str, failures: list[str]) -> None:
    if not condition:
        failures.append(label)


def verify_manifest(
    run_dir: Path, failures: list[str], warnings: list[str]
) -> dict[str, Any]:
    manifest = read_json(run_dir / "artifact_manifest.json")
    checked_bytes = 0
    append_only_updates: dict[str, Any] = {}
    for relative, expected in manifest.items():
        path = run_dir / relative
        check(path.is_file(), f"manifest file missing: {relative}", failures)
        if not path.is_file():
            continue
        actual_bytes = path.stat().st_size
        checked_bytes += actual_bytes
        expected_bytes = int(expected["bytes"])
        actual_sha256 = sha256_file(path)
        if actual_bytes == expected_bytes and actual_sha256 == str(expected["sha256"]):
            continue
        append_only_telemetry = False
        if relative == "gpu_telemetry.csv" and actual_bytes > expected_bytes:
            with path.open("rb") as handle:
                prefix = handle.read(expected_bytes)
            append_only_telemetry = (
                hashlib.sha256(prefix).hexdigest() == str(expected["sha256"])
            )
        if append_only_telemetry:
            warning = (
                "gpu_telemetry.csv received an append-only tail after the in-process "
                "manifest was written"
            )
            warnings.append(warning)
            append_only_updates[relative] = {
                "manifest_bytes": expected_bytes,
                "final_bytes": actual_bytes,
                "appended_bytes": actual_bytes - expected_bytes,
                "manifest_prefix_sha256": expected["sha256"],
                "final_sha256": actual_sha256,
            }
            continue
        check(actual_bytes == expected_bytes, f"size mismatch: {relative}", failures)
        check(actual_sha256 == str(expected["sha256"]), f"sha256 mismatch: {relative}", failures)
    return {
        "entry_count": len(manifest),
        "checked_bytes": checked_bytes,
        "manifest_sha256": sha256_file(run_dir / "artifact_manifest.json"),
        "result_sha256": sha256_file(run_dir / "result.json"),
        "append_only_updates": append_only_updates,
    }


def parse_trajectory_rows(run_dir: Path) -> list[dict[str, Any]]:
    rows: list[dict[str, Any]] = []
    for path in sorted(run_dir.glob("*-seed*/trajectory_metrics.csv")):
        for raw in read_csv(path):
            row: dict[str, Any] = dict(raw)
            for key, value in raw.items():
                if key in {"run_key", "scale"} or value == "":
                    continue
                if key in {
                    "seed",
                    "parameter_count",
                    "microbatch",
                    "accumulation_steps",
                    "update",
                    "examples_seen",
                    "state_subspace_rank",
                }:
                    row[key] = int(value)
                else:
                    row[key] = float(value)
            rows.append(row)
    return rows


def verify_composites(rows: list[dict[str, Any]], failures: list[str]) -> None:
    for row in rows:
        algebra = statistics.mean(
            (
                min(max(float(row["h1_affine_error"]), 0.0), 1.0),
                min(max(float(row["h2_composition_error"]), 0.0), 1.0),
                1.0 - float(row["h3_commutativity_auc"]),
                min(max(float(row["h4_inverse_cycle_error"]), 0.0), 1.0),
            )
        )
        world = 1.0 - statistics.mean(
            (
                float(row["ood_accuracy"]),
                float(row["loop_accuracy"]),
                float(row["route_pair_joint_accuracy"]),
            )
        )
        label = f'{row["run_key"]}@{row["examples_seen"]}'
        check(close(algebra, float(row["algebra_violation"])), f"algebra composite: {label}", failures)
        check(close(world, float(row["world_incoherence"])), f"world composite: {label}", failures)


def verify_run(
    run_dir: Path,
    *,
    expected_runs: int,
    expected_observations: int,
    recompute_h5: bool,
) -> tuple[dict[str, Any], list[dict[str, Any]]]:
    failures: list[str] = []
    warnings: list[str] = []
    check((run_dir / "SUCCESS").read_text(encoding="utf-8").strip() == "ok", "root SUCCESS", failures)
    check((run_dir / "exit_code.txt").read_text(encoding="utf-8").strip() == "0", "exit code", failures)
    result = read_json(run_dir / "result.json")
    manifest = verify_manifest(run_dir, failures, warnings)
    check(int(result["training_run_count"]) == expected_runs, "training run count", failures)
    check(int(result["checkpoint_observation_count"]) == expected_observations, "checkpoint count", failures)
    check(
        (run_dir / "git_commit.txt").read_text(encoding="utf-8").strip() == result["git_commit"],
        "git commit disagreement",
        failures,
    )
    check(sha256_file(run_dir / "config.yaml") == result["config_sha256"], "config hash", failures)
    check(
        sha256_file(run_dir / "evaluation_suite.npz") == result["evaluation_suite_sha256"],
        "evaluation suite hash",
        failures,
    )

    rows = parse_trajectory_rows(run_dir)
    check(len(rows) == expected_observations, "parsed trajectory count", failures)
    verify_composites(rows, failures)
    per_run: dict[str, dict[str, Any]] = {}
    for item in result["run_results"]:
        key = str(item["run_key"])
        run_path = run_dir / key
        trajectory = read_csv(run_path / "trajectory_metrics.csv")
        action = read_csv(run_path / "action_metrics.csv")
        pair = read_csv(run_path / "pair_metrics.csv")
        examples = [int(row["examples_seen"]) for row in trajectory]
        check((run_path / "SUCCESS").read_text(encoding="utf-8").strip() == "ok", f"SUCCESS: {key}", failures)
        check(examples == EXPECTED_EXAMPLES, f"checkpoint schedule: {key}", failures)
        check(len(action) == len(EXPECTED_EXAMPLES) * 10, f"action rows: {key}", failures)
        check(len(pair) == len(EXPECTED_EXAMPLES) * 45, f"pair rows: {key}", failures)
        model_path = run_path / "final_model_fp16.pt"
        check(sha256_file(model_path) == item["final_model_sha256"], f"model hash: {key}", failures)
        final_csv = trajectory[-1]
        for metric in PRIMARY_REPRODUCTION_METRICS:
            check(
                close(float(final_csv[metric]), float(item["final_metrics"][metric])),
                f"final CSV/result disagreement: {key}/{metric}",
                failures,
            )
        per_run[key] = {
            "trajectory_rows": len(trajectory),
            "action_rows": len(action),
            "pair_rows": len(pair),
            "final_model_sha256": item["final_model_sha256"],
        }

    h5_recomputed = None
    if recompute_h5:
        config = yaml.safe_load((run_dir / "config.yaml").read_text(encoding="utf-8"))
        h5_recomputed = h5_analysis(
            rows,
            bootstrap_resamples=int(config["statistics"]["bootstrap_resamples"]),
            seed=int(config["statistics"]["bootstrap_seed"]),
        )
        stored = result["h5"]
        for metric in (
            "partial_spearman",
            "sensitivity_partial_spearman",
            "observation_count",
            "cluster_count",
            "bootstrap_valid_resamples",
            "sensitivity_observation_count",
        ):
            check(close(float(h5_recomputed[metric]), float(stored[metric])), f"H5 recomputation: {metric}", failures)
        for index, value in enumerate(h5_recomputed["cluster_bootstrap_95ci"]):
            check(close(value, stored["cluster_bootstrap_95ci"][index]), f"H5 CI[{index}]", failures)
        for scale, value in h5_recomputed["scale_raw_spearman"].items():
            check(close(value, stored["scale_raw_spearman"][scale]), f"H5 scale: {scale}", failures)

    return (
        {
            "passed": not failures,
            "failures": failures,
            "warnings": warnings,
            "run_dir": str(run_dir.resolve()),
            "git_commit": result["git_commit"],
            "preregistration_commit": result["preregistration_commit"],
            "manifest": manifest,
            "training_run_count": result["training_run_count"],
            "checkpoint_observation_count": result["checkpoint_observation_count"],
            "per_run": per_run,
            "h5_recomputed": h5_recomputed,
        },
        rows,
    )


def quantile(values: list[float], probability: float) -> float:
    ordered = sorted(values)
    position = (len(ordered) - 1) * probability
    lower = math.floor(position)
    upper = math.ceil(position)
    if lower == upper:
        return ordered[lower]
    return ordered[lower] * (upper - position) + ordered[upper] * (position - lower)


def telemetry_summary(path: Path) -> dict[str, Any]:
    with path.open(encoding="utf-8", newline="") as handle:
        rows = list(csv.reader(handle, skipinitialspace=True))
    utilization = [float(row[1]) for row in rows]
    memory = [float(row[2]) for row in rows]
    power = [float(row[4]) for row in rows]
    return {
        "sample_count": len(rows),
        "sampling_seconds": 5,
        "gpu_utilization_mean_percent": statistics.mean(utilization),
        "gpu_utilization_median_percent": statistics.median(utilization),
        "gpu_utilization_p05_percent": quantile(utilization, 0.05),
        "gpu_utilization_at_least_90_fraction": statistics.mean(value >= 90 for value in utilization),
        "gpu_utilization_at_least_95_fraction": statistics.mean(value >= 95 for value in utilization),
        "memory_mean_mib": statistics.mean(memory),
        "memory_max_mib": max(memory),
        "power_mean_watts": statistics.mean(power),
        "power_max_watts": max(power),
    }


def scale_summary(result: dict[str, Any]) -> dict[str, Any]:
    output: dict[str, Any] = {}
    scales = sorted({str(item["scale"]) for item in result["run_results"]})
    for scale in scales:
        selected = [item for item in result["run_results"] if item["scale"] == scale]
        output[scale] = {
            "seed_count": len(selected),
            "parameter_count": selected[0]["parameter_count"],
            "task_pass_count": sum(item["final_gates"]["task_learning"] for item in selected),
            "state_representation_pass_count": sum(
                item["final_gates"]["state_representation"] for item in selected
            ),
            "metrics": {
                metric: {
                    "mean": statistics.mean(float(item["final_metrics"][metric]) for item in selected),
                    "sample_sd": statistics.stdev(float(item["final_metrics"][metric]) for item in selected),
                }
                for metric in SUMMARY_METRICS
            },
        }
    return output


def compare_reproduction(official: dict[str, Any], reproduction: dict[str, Any]) -> dict[str, Any]:
    reference = next(
        item["final_metrics"]
        for item in official["run_results"]
        if item["run_key"] == "medium-seed20260828"
    )
    repeated = next(
        item["final_metrics"]
        for item in reproduction["run_results"]
        if item["run_key"] == "medium-seed20260828"
    )
    comparisons: dict[str, Any] = {}
    for metric in PRIMARY_REPRODUCTION_METRICS:
        original = float(reference[metric])
        rerun = float(repeated[metric])
        relative = abs(original - rerun) / max(abs(original), abs(rerun), 1e-12)
        comparisons[metric] = {
            "official": original,
            "reproduction": rerun,
            "absolute_difference": abs(original - rerun),
            "relative_difference": relative,
            "passed_5_percent": relative < 0.05,
        }
    failed = [metric for metric, row in comparisons.items() if not row["passed_5_percent"]]
    return {
        "threshold_relative_difference": 0.05,
        "all_primary_metrics_passed": not failed,
        "failed_metrics": failed,
        "maximum_relative_difference": max(row["relative_difference"] for row in comparisons.values()),
        "metrics": comparisons,
    }


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--official-dir", type=Path, required=True)
    parser.add_argument("--reproduction-dir", type=Path, required=True)
    parser.add_argument("--output", type=Path, required=True)
    args = parser.parse_args()

    official_audit, _ = verify_run(
        args.official_dir,
        expected_runs=9,
        expected_observations=108,
        recompute_h5=True,
    )
    reproduction_audit, _ = verify_run(
        args.reproduction_dir,
        expected_runs=1,
        expected_observations=12,
        recompute_h5=False,
    )
    official_result = read_json(args.official_dir / "result.json")
    reproduction_result = read_json(args.reproduction_dir / "result.json")
    comparison = compare_reproduction(official_result, reproduction_result)
    integrity_passed = official_audit["passed"] and reproduction_audit["passed"]
    reproducible = comparison["all_primary_metrics_passed"]
    warnings = [*official_audit["warnings"], *reproduction_audit["warnings"]]
    audit = {
        "schema_version": 1,
        "verification_status": (
            "FAILED"
            if not integrity_passed or not reproducible
            else "VERIFIED_WITH_RUNNER_CAVEAT"
            if warnings
            else "VERIFIED"
        ),
        "official": official_audit,
        "reproduction": reproduction_audit,
        "reproduction_comparison": comparison,
        "resource_telemetry": telemetry_summary(args.official_dir / "gpu_telemetry.csv"),
        "final_scale_summary": scale_summary(official_result),
    }
    args.output.parent.mkdir(parents=True, exist_ok=True)
    args.output.write_text(json.dumps(audit, indent=2, sort_keys=True) + "\n", encoding="utf-8")
    print(json.dumps({
        "verification_status": audit["verification_status"],
        "official_failures": official_audit["failures"],
        "reproduction_failures": reproduction_audit["failures"],
        "reproduction_failed_metrics": comparison["failed_metrics"],
        "maximum_relative_difference": comparison["maximum_relative_difference"],
        "official_warnings": official_audit["warnings"],
        "reproduction_warnings": reproduction_audit["warnings"],
    }, sort_keys=True))


if __name__ == "__main__":
    main()


==> anc/scripts/audit_phase4b_stage_ordering.py <==
#!/usr/bin/env python3
"""Independently audit Phase 4b artifacts and the fixed reproduction.

The audit intentionally does not import the experiment implementation.  It
recomputes the preregistered gates, stable events, matrix decision, manifest
hashes, and cross-hardware reproduction criterion from persisted artifacts.
"""

from __future__ import annotations

import argparse
import csv
import hashlib
import json
import math
import os
import tempfile
from collections import defaultdict
from pathlib import Path
from typing import Any


IMPLEMENTATION_COMMIT = "dd8f4eceb6f6646d043d643de088d462492dee8a"
PREREGISTRATION_COMMIT = "c040ae6"
SEEDS = (20260910, 20260911, 20260912)
PRIMARY_SCALES = ("medium", "large")
EXPECTED_RUN_KEYS = tuple(
    f"{scale}-seed{seed}" for scale in ("small", *PRIMARY_SCALES) for seed in SEEDS
)
EXPECTED_MAIN_RUN_KEYS = tuple(
    f"{scale}-seed{seed}" for scale in PRIMARY_SCALES for seed in SEEDS
)
CHECKPOINTS = {
    "small": (
        0,
        16384,
        32768,
        65536,
        131072,
        262144,
        524288,
        1048576,
        1572864,
        2097152,
        3145728,
        4194304,
        6291456,
        8388608,
        12582912,
        16777216,
    ),
    "medium": (
        0,
        16384,
        32768,
        65536,
        131072,
        262144,
        524288,
        1048576,
        1572864,
        2097152,
        3145728,
        4194304,
        6291456,
        8388608,
        12582912,
        16777216,
        25165824,
        33554432,
    ),
    "large": (
        0,
        16384,
        32768,
        65536,
        131072,
        262144,
        524288,
        1048576,
        1572864,
        2097152,
        3145728,
        4194304,
        6291456,
        8388608,
        12582912,
        16777216,
        25165824,
        33554432,
    ),
}
GATES = {
    "id_accuracy": 0.95,
    "id_minimum_length_accuracy": 0.90,
    "condition_behavior_accuracy": 0.95,
    "within_chart_decode": 0.95,
    "d_auc_ci_lower": 0.80,
    "d_permutation_p": 0.05,
    "d_semantic_margin": 0.10,
    "d_margin_ci_lower": 0.0,
    "j_decode": 0.90,
    "j_nrmse": 0.50,
    "positive_control_decode": 0.99,
    "positive_control_nrmse": 0.10,
    "negative_control_decode": 0.05,
    "negative_control_nrmse": 0.90,
    "k_single_decode": 0.90,
    "k_single_nrmse": 0.50,
    "k_composition_decode": 0.85,
    "k_composition_nrmse": 0.60,
    "k_inverse_decode": 0.90,
    "k_inverse_nrmse": 0.50,
}
REPRODUCTION_METRICS = (
    "b_behavior_accuracy",
    "p1_behavior_accuracy",
    "p2_behavior_accuracy",
    "b_within_decode",
    "p1_within_decode",
    "p2_within_decode",
    "d_js_auc",
    "d_head_auc",
    "d_js_semantic_margin",
    "d_head_semantic_margin",
    "j_p1_decode",
    "j_p1_nrmse",
    "j_p2_decode",
    "j_p2_nrmse",
    "k_one_step_decode",
    "k_one_step_nrmse",
    "k_two_step_decode",
    "k_two_step_nrmse",
    "k_inverse_decode",
    "k_inverse_nrmse",
)
EXCLUDED_MANIFEST_NAMES = {"artifact_manifest.json", "SUCCESS"}


def sha256_file(path: Path) -> str:
    digest = hashlib.sha256()
    with path.open("rb") as handle:
        for chunk in iter(lambda: handle.read(8 * 1024 * 1024), b""):
            digest.update(chunk)
    return digest.hexdigest()


def load_json(path: Path) -> Any:
    return json.loads(path.read_text(encoding="utf-8"))


def read_csv(path: Path) -> list[dict[str, str]]:
    with path.open(newline="", encoding="utf-8") as handle:
        return list(csv.DictReader(handle))


def as_bool(value: Any) -> bool:
    if isinstance(value, bool):
        return value
    normalized = str(value).strip().lower()
    if normalized in {"true", "1"}:
        return True
    if normalized in {"false", "0"}:
        return False
    raise ValueError(f"not a boolean: {value!r}")


def number(row: dict[str, Any], key: str, default: float = math.nan) -> float:
    value = row.get(key, default)
    if value in (None, ""):
        return default
    return float(value)


def recompute_gates(row: dict[str, Any]) -> dict[str, bool]:
    length_values = [
        float(value)
        for key, value in row.items()
        if key.startswith("id_length_") and key.endswith("_accuracy") and value != ""
    ]
    gate_e = bool(
        number(row, "id_accuracy", number(row, "id_overall_accuracy", 0.0))
        >= GATES["id_accuracy"]
        and length_values
        and all(value >= GATES["id_minimum_length_accuracy"] for value in length_values)
        and all(
            number(row, key) >= GATES["condition_behavior_accuracy"]
            for key in ("b_behavior_accuracy", "p1_behavior_accuracy", "p2_behavior_accuracy")
        )
        and all(
            number(row, key) >= GATES["within_chart_decode"]
            for key in ("b_within_decode", "p1_within_decode", "p2_within_decode")
        )
    )
    gate_d = bool(
        gate_e
        and all(
            number(row, key) >= GATES["d_auc_ci_lower"]
            for key in ("d_js_auc_lower_95", "d_head_auc_lower_95")
        )
        and all(
            number(row, key) < GATES["d_permutation_p"]
            for key in ("d_js_permutation_p", "d_head_permutation_p")
        )
        and all(
            number(row, key) >= GATES["d_semantic_margin"]
            for key in ("d_js_semantic_margin", "d_head_semantic_margin")
        )
        and all(
            number(row, key) > GATES["d_margin_ci_lower"]
            for key in ("d_js_semantic_margin_lower_95", "d_head_semantic_margin_lower_95")
        )
    )
    gate_j = bool(
        gate_e
        and all(
            number(row, key) >= GATES["j_decode"]
            for key in ("j_p1_decode", "j_p2_decode")
        )
        and all(
            number(row, key) <= GATES["j_nrmse"]
            for key in ("j_p1_nrmse", "j_p2_nrmse")
        )
        and number(row, "j_positive_decode") >= GATES["positive_control_decode"]
        and number(row, "j_positive_nrmse") <= GATES["positive_control_nrmse"]
        and number(row, "j_negative_decode") <= GATES["negative_control_decode"]
        and number(row, "j_negative_nrmse") >= GATES["negative_control_nrmse"]
    )
    gate_k = bool(
        gate_e
        and number(row, "k_one_step_decode") >= GATES["k_single_decode"]
        and number(row, "k_one_step_nrmse") <= GATES["k_single_nrmse"]
        and number(row, "k_two_step_decode") >= GATES["k_composition_decode"]
        and number(row, "k_two_step_nrmse") <= GATES["k_composition_nrmse"]
        and number(row, "k_inverse_decode") >= GATES["k_inverse_decode"]
        and number(row, "k_inverse_nrmse") <= GATES["k_inverse_nrmse"]
    )
    return {"gate_e": gate_e, "gate_d": gate_d, "gate_j": gate_j, "gate_k": gate_k}


def stable_event(rows: list[dict[str, Any]], gate_key: str) -> int | None:
    ordered = sorted(rows, key=lambda row: int(row["examples_seen"]))
    for first, second in zip(ordered, ordered[1:]):
        if as_bool(first[gate_key]) and as_bool(second[gate_key]):
            return int(first["examples_seen"])
    return None


def exact_sign_p(successes: int, observations: int) -> float | None:
    if observations == 0:
        return None
    tail = sum(math.comb(observations, value) for value in range(successes, observations + 1))
    return tail / (2**observations)


def recompute_stage_analysis(
    rows: list[dict[str, Any]], pair_row_count: int
) -> dict[str, Any]:
    groups: dict[str, list[dict[str, Any]]] = defaultdict(list)
    gate_mismatches: list[dict[str, Any]] = []
    for raw_row in rows:
        row = dict(raw_row)
        recomputed = recompute_gates(row)
        for key, value in recomputed.items():
            if as_bool(row[key]) != value:
                gate_mismatches.append(
                    {
                        "run_key": row["run_key"],
                        "examples_seen": int(row["examples_seen"]),
                        "gate": key,
                        "persisted": as_bool(row[key]),
                        "recomputed": value,
                    }
                )
            row[key] = value
        groups[str(row["run_key"])].append(row)

    runs = []
    for run_key, run_rows in sorted(groups.items()):
        scale = str(run_rows[0]["scale"])
        events = {
            label: stable_event(run_rows, f"gate_{label.lower()}")
            for label in ("E", "D", "J", "K")
        }
        final = max(run_rows, key=lambda row: int(row["examples_seen"]))
        runs.append(
            {
                "run_key": run_key,
                "scale": scale,
                "events": events,
                "right_censored": {key: value is None for key, value in events.items()},
                "final_gates": {
                    key: as_bool(final[key]) for key in ("gate_e", "gate_d", "gate_j", "gate_k")
                },
                "is_main": scale in PRIMARY_SCALES,
            }
        )

    main = [run for run in runs if run["is_main"]]
    observed = sorted(str(run["run_key"]) for run in main)
    expected = sorted(EXPECTED_MAIN_RUN_KEYS)
    matrix_complete = observed == expected
    testable = bool(
        matrix_complete
        and len(main) == 6
        and all(
            run["final_gates"]["gate_e"]
            and all(run["events"][key] is not None for key in ("D", "J", "K"))
            for run in main
        )
    )
    d_before_j = (
        [bool(run["events"]["D"] < run["events"]["J"]) for run in main] if testable else []
    )
    d_before_k = (
        [bool(run["events"]["D"] < run["events"]["K"]) for run in main] if testable else []
    )
    j_successes = sum(d_before_j)
    k_successes = sum(d_before_k)
    j_p = exact_sign_p(j_successes, len(main)) if testable else None
    k_p = exact_sign_p(k_successes, len(main)) if testable else None
    p1_passed = bool(
        testable
        and j_successes == 6
        and k_successes == 6
        and min(float(j_p) * 2, 1.0) < 0.05
        and min(float(k_p) * 2, 1.0) < 0.05
    )
    persistent = sorted(
        str(run["run_key"])
        for run in main
        if run["events"]["D"] is not None
        and (run["events"]["J"] is None or run["events"]["K"] is None)
    )
    return {
        "gate_mismatches": gate_mismatches,
        "run_count": len(runs),
        "main_run_count": len(main),
        "expected_main_run_keys": expected,
        "observed_main_run_keys": observed,
        "main_matrix_complete": matrix_complete,
        "runs": runs,
        "p1_testability_gate": testable,
        "d_before_j": {
            "successes": j_successes,
            "observations": len(main) if testable else 0,
            "p_value": j_p,
            "bonferroni_p": min(float(j_p) * 2, 1.0) if j_p is not None else None,
        },
        "d_before_k": {
            "successes": k_successes,
            "observations": len(main) if testable else 0,
            "p_value": k_p,
            "bonferroni_p": min(float(k_p) * 2, 1.0) if k_p is not None else None,
        },
        "p1_passed": p1_passed,
        "p2_persistent_separation_run_keys": persistent,
        "pair_row_count": pair_row_count,
    }


def audit_manifest(root: Path) -> dict[str, Any]:
    path = root / "artifact_manifest.json"
    failures: list[dict[str, Any]] = []
    if not path.is_file():
        return {"passed": False, "failures": [{"reason": "missing manifest"}]}
    manifest = load_json(path)
    declared = set(manifest)
    actual = {
        str(candidate.relative_to(root))
        for candidate in root.rglob("*")
        if candidate.is_file() and candidate.name not in EXCLUDED_MANIFEST_NAMES
    }
    for relative in sorted(declared - actual):
        failures.append({"path": relative, "reason": "declared file missing"})
    for relative in sorted(actual - declared):
        failures.append({"path": relative, "reason": "undeclared file"})

    checked_bytes = 0
    for relative in sorted(declared & actual):
        candidate = root / relative
        expected = manifest[relative]
        size = candidate.stat().st_size
        checked_bytes += size
        if size != int(expected["bytes"]):
            failures.append(
                {
                    "path": relative,
                    "reason": "size mismatch",
                    "expected": int(expected["bytes"]),
                    "observed": size,
                }
            )
            continue
        observed_hash = sha256_file(candidate)
        if observed_hash != expected["sha256"]:
            failures.append(
                {
                    "path": relative,
                    "reason": "sha256 mismatch",
                    "expected": expected["sha256"],
                    "observed": observed_hash,
                }
            )
    return {
        "passed": not failures,
        "entry_count": len(manifest),
        "checked_bytes": checked_bytes,
        "manifest_sha256": sha256_file(path),
        "failures": failures,
    }


def add_check(checks: list[dict[str, Any]], name: str, passed: bool, detail: Any) -> None:
    checks.append({"name": name, "passed": bool(passed), "detail": detail})


def _same_float(left: Any, right: Any) -> bool:
    if left is None or right is None:
        other = right if left is None else left
        try:
            return other is None or math.isnan(float(other))
        except (TypeError, ValueError):
            return False
    try:
        left_number = float(left)
        right_number = float(right)
    except (TypeError, ValueError):
        return left == right
    if math.isnan(left_number) and math.isnan(right_number):
        return True
    return math.isclose(left_number, right_number, rel_tol=1e-12, abs_tol=1e-12)


def audit_stage_persistence(
    persisted: dict[str, Any], recomputed: dict[str, Any]
) -> list[dict[str, Any]]:
    failures: list[dict[str, Any]] = []
    scalar_keys = (
        "run_count",
        "main_run_count",
        "expected_main_run_keys",
        "observed_main_run_keys",
        "main_matrix_complete",
        "p1_testability_gate",
        "p1_passed",
        "p2_persistent_separation_run_keys",
        "pair_row_count",
    )
    for key in scalar_keys:
        left = persisted.get(key)
        right = recomputed.get(key)
        if key.endswith("run_keys"):
            left, right = sorted(left or []), sorted(right or [])
        if left != right:
            failures.append({"field": key, "persisted": left, "recomputed": right})

    persisted_runs = {run["run_key"]: run for run in persisted.get("runs", [])}
    for run in recomputed["runs"]:
        other = persisted_runs.get(run["run_key"])
        if other is None:
            failures.append({"field": "runs", "missing": run["run_key"]})
            continue
        for key in ("scale", "events", "right_censored", "is_main"):
            if other.get(key) != run[key]:
                failures.append(
                    {
                        "field": f"runs.{run['run_key']}.{key}",
                        "persisted": other.get(key),
                        "recomputed": run[key],
                    }
                )
        if bool(other.get("final_gate_e")) != run["final_gates"]["gate_e"]:
            failures.append(
                {
                    "field": f"runs.{run['run_key']}.final_gate_e",
                    "persisted": other.get("final_gate_e"),
                    "recomputed": run["final_gates"]["gate_e"],
                }
            )
    for key in ("d_before_j", "d_before_k"):
        for field in ("successes", "observations", "p_value", "bonferroni_p"):
            if not _same_float(persisted.get(key, {}).get(field), recomputed[key][field]):
                failures.append(
                    {
                        "field": f"{key}.{field}",
                        "persisted": persisted.get(key, {}).get(field),
                        "recomputed": recomputed[key][field],
                    }
                )
    return failures


def audit_run_artifacts(root: Path, result: dict[str, Any]) -> tuple[list[dict[str, Any]], int]:
    checks: list[dict[str, Any]] = []
    pair_rows_total = 0
    manifest = (
        load_json(root / "artifact_manifest.json")
        if (root / "artifact_manifest.json").is_file()
        else {}
    )
    run_results = {run["run_key"]: run for run in result.get("run_results", [])}
    add_check(
        checks,
        "official run-key matrix",
        sorted(run_results) == sorted(EXPECTED_RUN_KEYS),
        {"expected": sorted(EXPECTED_RUN_KEYS), "observed": sorted(run_results)},
    )
    for run_key, run in sorted(run_results.items()):
        scale = str(run["scale"])
        run_dir = root / run_key
        expected = CHECKPOINTS.get(scale, ())
        checkpoint_examples = tuple(
            int(item["examples_seen"]) for item in run.get("checkpoint_artifacts", [])
        )
        add_check(
            checks,
            f"{run_key}: markers and frozen checkpoints",
            run_dir.joinpath("SUCCESS").read_text(encoding="utf-8") == "ok\n"
            if run_dir.joinpath("SUCCESS").is_file()
            else False,
            {
                "checkpoint_count": run.get("checkpoint_count"),
                "expected_count": len(expected),
                "checkpoint_examples_match": checkpoint_examples == expected,
            },
        )
        if run.get("checkpoint_count") != len(expected) or checkpoint_examples != expected:
            checks[-1]["passed"] = False

        sub_result_path = run_dir / "result.json"
        add_check(
            checks,
            f"{run_key}: root/sub-result identity",
            sub_result_path.is_file() and load_json(sub_result_path) == run,
            str(sub_result_path),
        )
        trajectory_path = run_dir / "trajectory_metrics.csv"
        trajectory = read_csv(trajectory_path) if trajectory_path.is_file() else []
        trajectory_examples = tuple(int(row["examples_seen"]) for row in trajectory)
        add_check(
            checks,
            f"{run_key}: trajectory completeness",
            trajectory_examples == expected,
            {"rows": len(trajectory), "examples": trajectory_examples},
        )
        pair_path = run_dir / "stage_pair_metrics.csv"
        pair_rows = read_csv(pair_path) if pair_path.is_file() else []
        pair_rows_total += len(pair_rows)
        add_check(
            checks,
            f"{run_key}: all 45 action pairs at each checkpoint",
            len(pair_rows) == len(expected) * 45,
            {"rows": len(pair_rows), "expected": len(expected) * 45},
        )
        model_files = sorted(run_dir.glob("checkpoints/*-fp16.pt"))
        diagnostic_files = sorted(run_dir.glob("diagnostics/*.npz"))
        add_check(
            checks,
            f"{run_key}: weight/diagnostic file counts",
            len(model_files) == len(expected) and len(diagnostic_files) == len(expected),
            {"weights": len(model_files), "diagnostics": len(diagnostic_files)},
        )
        artifact_hash_failures = []
        for artifact in run.get("checkpoint_artifacts", []):
            for path_key, hash_key in (
                ("model", "model_sha256"),
                ("diagnostic", "diagnostic_sha256"),
            ):
                relative = f"{run_key}/{artifact[path_key]}"
                declared_hash = manifest.get(relative, {}).get("sha256")
                if declared_hash != artifact.get(hash_key):
                    artifact_hash_failures.append(
                        {
                            "path": relative,
                            "manifest": declared_hash,
                            "run_result": artifact.get(hash_key),
                        }
                    )
        add_check(
            checks,
            f"{run_key}: checkpoint hash contracts",
            not artifact_hash_failures,
            artifact_hash_failures,
        )
    return checks, pair_rows_total


def audit_official(root: Path) -> dict[str, Any]:
    checks: list[dict[str, Any]] = []
    manifest = audit_manifest(root)
    add_check(checks, "manifest hashes and file set", manifest["passed"], manifest)
    result_path = root / "result.json"
    if not result_path.is_file():
        add_check(checks, "root result", False, "missing result.json")
        return {"passed": False, "checks": checks}
    result = load_json(result_path)
    root_markers = {
        "SUCCESS": (root / "SUCCESS").read_text(encoding="utf-8")
        if (root / "SUCCESS").is_file()
        else None,
        "exit_code": (root / "exit_code.txt").read_text(encoding="utf-8").strip()
        if (root / "exit_code.txt").is_file()
        else None,
        "git_commit": (root / "git_commit.txt").read_text(encoding="utf-8").strip()
        if (root / "git_commit.txt").is_file()
        else None,
    }
    add_check(
        checks,
        "root completion markers",
        root_markers
        == {"SUCCESS": "ok\n", "exit_code": "0", "git_commit": IMPLEMENTATION_COMMIT},
        root_markers,
    )
    add_check(
        checks,
        "frozen commit and preregistration ancestry",
        result.get("git_commit") == IMPLEMENTATION_COMMIT
        and result.get("preregistration_commit") == PREREGISTRATION_COMMIT,
        {
            "git_commit": result.get("git_commit"),
            "preregistration_commit": result.get("preregistration_commit"),
        },
    )
    add_check(
        checks,
        "official run count and throughput-selected microbatches",
        result.get("training_run_count") == 9
        and result.get("selected_microbatches")
        == {"small": 16384, "medium": 8192, "large": 4096},
        {
            "training_run_count": result.get("training_run_count"),
            "selected_microbatches": result.get("selected_microbatches"),
        },
    )
    config_hash = sha256_file(root / "config.yaml") if (root / "config.yaml").is_file() else None
    suite_hash = (
        sha256_file(root / "evaluation_suite.npz")
        if (root / "evaluation_suite.npz").is_file()
        else None
    )
    add_check(
        checks,
        "persisted config/evaluation hashes",
        config_hash == result.get("config_sha256")
        and suite_hash == result.get("evaluation_suite_sha256"),
        {"config_sha256": config_hash, "evaluation_suite_sha256": suite_hash},
    )

    run_checks, pair_rows_total = audit_run_artifacts(root, result)
    checks.extend(run_checks)
    stage_path = root / "stage_gate_metrics.csv"
    stage_rows = read_csv(stage_path) if stage_path.is_file() else []
    expected_observations = sum(len(CHECKPOINTS[scale]) * len(SEEDS) for scale in CHECKPOINTS)
    add_check(
        checks,
        "aggregate checkpoint/pair counts",
        len(stage_rows) == expected_observations
        and result.get("checkpoint_observation_count") == expected_observations
        and pair_rows_total == 7020,
        {
            "stage_rows": len(stage_rows),
            "result_checkpoint_observations": result.get("checkpoint_observation_count"),
            "expected_checkpoint_observations": expected_observations,
            "pair_rows": pair_rows_total,
        },
    )
    recomputed = recompute_stage_analysis(stage_rows, pair_rows_total)
    persistence_failures = audit_stage_persistence(result.get("stage_analysis", {}), recomputed)
    add_check(
        checks,
        "independent gate/event/decision recomputation",
        not recomputed["gate_mismatches"] and not persistence_failures,
        {
            "gate_mismatches": recomputed["gate_mismatches"],
            "persistence_failures": persistence_failures,
        },
    )

    main_runs = [run for run in recomputed["runs"] if run["is_main"]]
    scientific_decision = {
        "p1_testable": recomputed["p1_testability_gate"],
        "p1_passed": recomputed["p1_passed"],
        "p1_interpretation": (
            "testable stage-ordering result"
            if recomputed["p1_testability_gate"]
            else "not testable because J/K events are right-censored"
        ),
        "p2_budget_limited_persistent_separation": sorted(
            recomputed["p2_persistent_separation_run_keys"]
        )
        == sorted(EXPECTED_MAIN_RUN_KEYS),
        "p2_run_keys": recomputed["p2_persistent_separation_run_keys"],
        "main_events": {run["run_key"]: run["events"] for run in main_runs},
        "claim_boundary": (
            "D is endpoint-order discriminability, not operator commutativity; persistent "
            "separation is not proof of strict temporal precedence."
        ),
        "construct_boundary": (
            "K extrapolates to held-out source states, while the canonical B chart and "
            "centroids are calibrated using all states."
        ),
    }
    add_check(
        checks,
        "preregistered Phase 4b decision boundary",
        not scientific_decision["p1_testable"]
        and not scientific_decision["p1_passed"]
        and scientific_decision["p2_budget_limited_persistent_separation"],
        scientific_decision,
    )
    return {
        "passed": all(check["passed"] for check in checks),
        "root": str(root.resolve()),
        "checks": checks,
        "manifest": manifest,
        "recomputed_stage_analysis": recomputed,
        "scientific_decision": scientific_decision,
        "result_metadata": {
            "experiment_id": result.get("experiment_id"),
            "completed_at": result.get("completed_at"),
            "device": result.get("device"),
            "git_commit": result.get("git_commit"),
            "config_sha256": result.get("config_sha256"),
            "evaluation_suite_sha256": result.get("evaluation_suite_sha256"),
            "selected_microbatches": result.get("selected_microbatches"),
        },
    }


def symmetric_relative_difference(left: float, right: float) -> float:
    return abs(left - right) / max(abs(left), abs(right), 1e-12)


def audit_reproduction(reproduction: Path, official: Path) -> dict[str, Any]:
    checks: list[dict[str, Any]] = []
    manifest = audit_manifest(reproduction)
    add_check(checks, "manifest hashes and file set", manifest["passed"], manifest)
    official_result = load_json(official / "result.json")
    reproduction_result = load_json(reproduction / "result.json")
    official_runs = {run["run_key"]: run for run in official_result["run_results"]}
    reproduction_runs = {
        run["run_key"]: run for run in reproduction_result.get("run_results", [])
    }
    key = "medium-seed20260910"
    add_check(
        checks,
        "fixed reproduction run selection",
        sorted(reproduction_runs) == [key],
        sorted(reproduction_runs),
    )
    same_environment_contract = all(
        reproduction_result.get(field) == official_result.get(field)
        for field in (
            "git_commit",
            "preregistration_commit",
            "config_sha256",
            "evaluation_suite_sha256",
        )
    )
    add_check(
        checks,
        "frozen code/config/evaluation contract",
        same_environment_contract,
        {
            field: {
                "official": official_result.get(field),
                "reproduction": reproduction_result.get(field),
            }
            for field in (
                "git_commit",
                "preregistration_commit",
                "config_sha256",
                "evaluation_suite_sha256",
            )
        },
    )
    if key not in reproduction_runs or key not in official_runs:
        return {
            "passed": False,
            "verdict": "NOT_REPRODUCIBLE",
            "checks": checks,
            "manifest": manifest,
        }
    official_run = official_runs[key]
    reproduction_run = reproduction_runs[key]
    expected = CHECKPOINTS["medium"]
    observed = tuple(
        int(item["examples_seen"]) for item in reproduction_run.get("checkpoint_artifacts", [])
    )
    add_check(
        checks,
        "18 frozen reproduction checkpoints",
        reproduction_run.get("checkpoint_count") == 18 and observed == expected,
        {"checkpoint_count": reproduction_run.get("checkpoint_count"), "examples": observed},
    )

    official_metrics = official_run["final_metrics"]
    reproduction_metrics = reproduction_run["final_metrics"]
    metric_differences = {}
    for metric in REPRODUCTION_METRICS:
        official_value = float(official_metrics[metric])
        reproduction_value = float(reproduction_metrics[metric])
        difference = symmetric_relative_difference(official_value, reproduction_value)
        metric_differences[metric] = {
            "official": official_value,
            "reproduction": reproduction_value,
            "symmetric_relative_difference": difference,
            "passed": difference < 0.05,
        }
    max_metric = max(
        metric_differences,
        key=lambda name: metric_differences[name]["symmetric_relative_difference"],
    )
    add_check(
        checks,
        "20 preregistered final metrics differ by less than 5%",
        all(item["passed"] for item in metric_differences.values()),
        {
            "metric_count": len(metric_differences),
            "maximum_difference_metric": max_metric,
            "maximum_symmetric_relative_difference": metric_differences[max_metric][
                "symmetric_relative_difference"
            ],
        },
    )
    gate_comparison = {
        gate: {
            "official": bool(official_metrics[gate]),
            "reproduction": bool(reproduction_metrics[gate]),
        }
        for gate in ("gate_e", "gate_d", "gate_j", "gate_k")
    }
    add_check(
        checks,
        "final E/D/J/K gates agree",
        all(item["official"] == item["reproduction"] for item in gate_comparison.values()),
        gate_comparison,
    )
    root_markers_pass = (
        (reproduction / "SUCCESS").is_file()
        and (reproduction / "SUCCESS").read_text(encoding="utf-8") == "ok\n"
        and (reproduction / "exit_code.txt").is_file()
        and (reproduction / "exit_code.txt").read_text(encoding="utf-8").strip() == "0"
    )
    add_check(checks, "reproduction completion markers", root_markers_pass, None)
    passed = all(check["passed"] for check in checks)
    failed_metrics = [
        metric for metric, comparison in metric_differences.items() if not comparison["passed"]
    ]
    structural_and_gate_checks_pass = all(
        check["passed"]
        for check in checks
        if check["name"] != "20 preregistered final metrics differ by less than 5%"
    )
    verdict = (
        "REPRODUCIBLE"
        if passed
        else "PARTIALLY_REPRODUCIBLE"
        if structural_and_gate_checks_pass and len(failed_metrics) < len(REPRODUCTION_METRICS)
        else "NOT_REPRODUCIBLE"
    )
    return {
        "passed": passed,
        "verdict": verdict,
        "root": str(reproduction.resolve()),
        "checks": checks,
        "manifest": manifest,
        "metric_differences": metric_differences,
        "failed_metrics": failed_metrics,
        "gate_comparison": gate_comparison,
    }


def write_json_atomic(path: Path, value: Any) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    descriptor, temporary_name = tempfile.mkstemp(
        prefix=f".{path.name}.", suffix=".tmp", dir=path.parent
    )
    temporary = Path(temporary_name)
    try:
        with os.fdopen(descriptor, "w", encoding="utf-8") as handle:
            json.dump(value, handle, indent=2, sort_keys=True, allow_nan=False)
            handle.write("\n")
        temporary.replace(path)
    finally:
        temporary.unlink(missing_ok=True)


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("official_dir", type=Path)
    parser.add_argument("--reproduction-dir", type=Path)
    parser.add_argument("--output", type=Path)
    args = parser.parse_args()

    official = audit_official(args.official_dir)
    report: dict[str, Any] = {"schema_version": 1, "official": official}
    if args.reproduction_dir is not None:
        report["reproduction"] = audit_reproduction(
            args.reproduction_dir, args.official_dir
        )
    report["passed"] = bool(
        official["passed"]
        and ("reproduction" not in report or report["reproduction"]["passed"])
    )
    if args.output is not None:
        write_json_atomic(args.output, report)
    print(json.dumps({"passed": report["passed"]}, sort_keys=True))
    raise SystemExit(0 if report["passed"] else 1)


if __name__ == "__main__":
    main()


==> anc/scripts/audit_phase4c_s5_cross_world.py <==
#!/usr/bin/env python3
"""Independent auditor for the preregistered Phase 4c S5 experiment.

This module never imports the S5 implementation or the training runner.  It
uses only persisted artifacts and constants copied from the preregistration.
"""

from __future__ import annotations

import argparse
import csv
import hashlib
import json
import math
import os
import subprocess
import tempfile
from collections import defaultdict
from itertools import combinations, permutations
from pathlib import Path
from typing import Any

import numpy as np

PREREGISTRATION_COMMIT = "f41c728"
SEEDS = (20261001, 20261002, 20261003)
SCALES = ("small", "medium", "large")
PRIMARY_SCALES = ("medium", "large")
RUN_KEYS = tuple(f"{scale}-seed{seed}" for scale in SCALES for seed in SEEDS)
MAIN_RUN_KEYS = tuple(f"{scale}-seed{seed}" for scale in PRIMARY_SCALES for seed in SEEDS)
CHECKPOINTS = {
    "small": (
        0,
        16384,
        32768,
        65536,
        131072,
        262144,
        524288,
        1048576,
        1572864,
        2097152,
        3145728,
        4194304,
        6291456,
        8388608,
        12582912,
        16777216,
    ),
    "medium": (
        0,
        16384,
        32768,
        65536,
        131072,
        262144,
        524288,
        1048576,
        1572864,
        2097152,
        3145728,
        4194304,
        6291456,
        8388608,
        12582912,
        16777216,
        25165824,
        33554432,
    ),
    "large": (
        0,
        16384,
        32768,
        65536,
        131072,
        262144,
        524288,
        1048576,
        1572864,
        2097152,
        3145728,
        4194304,
        6291456,
        8388608,
        12582912,
        16777216,
        25165824,
        33554432,
    ),
}
GATES = {
    "id_accuracy": 0.95,
    "id_minimum_length_accuracy": 0.90,
    "condition_behavior_accuracy": 0.95,
    "within_chart_decode": 0.95,
    "d_auc_ci_lower": 0.80,
    "d_permutation_p": 0.05,
    "d_semantic_margin": 0.10,
    "d_margin_ci_lower": 0.0,
    "j_decode": 0.90,
    "j_nrmse": 0.50,
    "positive_control_decode": 0.99,
    "positive_control_nrmse": 0.10,
    "negative_control_decode": 0.05,
    "negative_control_nrmse": 0.90,
    "k_single_decode": 0.90,
    "k_single_nrmse": 0.50,
    "k_composition_decode": 0.85,
    "k_composition_nrmse": 0.60,
    "k_inverse_decode": 0.90,
    "k_inverse_nrmse": 0.50,
}
REPRODUCTION_METRICS = (
    "b_behavior_accuracy",
    "p1_behavior_accuracy",
    "p2_behavior_accuracy",
    "b_within_decode",
    "p1_within_decode",
    "p2_within_decode",
    "d_js_auc",
    "d_head_auc",
    "d_js_semantic_margin",
    "d_head_semantic_margin",
    "j_p1_decode",
    "j_p1_nrmse",
    "j_p2_decode",
    "j_p2_nrmse",
    "k_one_step_decode",
    "k_one_step_nrmse",
    "k_two_step_decode",
    "k_two_step_nrmse",
    "k_inverse_decode",
    "k_inverse_nrmse",
)
MANIFEST_EXCLUSIONS = {"artifact_manifest.json", "SUCCESS"}
EXPECTED_PERMUTATIONS = tuple(permutations(range(5)))
EXPECTED_ACTION_PAIRS = tuple(combinations(range(5), 2))
ACTION_NAMES = tuple(f"swap{first}{second}" for first, second in EXPECTED_ACTION_PAIRS)
EXPECTED_ORDERED_PAIRS = tuple(
    (first, second) for first in range(10) for second in range(10) if first != second
)
EXPECTED_UNORDERED_PAIR_TRUTH = {
    (ACTION_NAMES[first], ACTION_NAMES[second]): bool(
        set(EXPECTED_ACTION_PAIRS[first]).isdisjoint(EXPECTED_ACTION_PAIRS[second])
    )
    for first, second in combinations(range(10), 2)
}


def sha256(path: Path) -> str:
    digest = hashlib.sha256()
    with path.open("rb") as handle:
        for block in iter(lambda: handle.read(8 * 1024 * 1024), b""):
            digest.update(block)
    return digest.hexdigest()


def load_json(path: Path) -> Any:
    return json.loads(path.read_text(encoding="utf-8"))


def read_csv(path: Path) -> list[dict[str, str]]:
    with path.open(encoding="utf-8", newline="") as handle:
        return list(csv.DictReader(handle))


def as_bool(value: Any) -> bool:
    if isinstance(value, bool):
        return value
    normalized = str(value).strip().lower()
    if normalized in {"true", "1"}:
        return True
    if normalized in {"false", "0", ""}:
        return False
    raise ValueError(f"not a persisted boolean: {value!r}")


def number(row: dict[str, Any], key: str, default: float = math.nan) -> float:
    value = row.get(key, default)
    return default if value in (None, "") else float(value)


def add(checks: list[dict[str, Any]], name: str, passed: bool, detail: Any) -> None:
    checks.append({"name": name, "passed": bool(passed), "detail": detail})


def audit_manifest(root: Path) -> dict[str, Any]:
    path = root / "artifact_manifest.json"
    if not path.is_file():
        return {"passed": False, "failures": [{"reason": "missing manifest"}]}
    manifest = load_json(path)
    actual = {
        str(path.relative_to(root))
        for path in root.rglob("*")
        if path.is_file() and path.name not in MANIFEST_EXCLUSIONS
    }
    failures: list[dict[str, Any]] = []
    for relative in sorted(set(manifest) - actual):
        failures.append({"path": relative, "reason": "declared file missing"})
    for relative in sorted(actual - set(manifest)):
        failures.append({"path": relative, "reason": "undeclared file"})
    checked_bytes = 0
    for relative in sorted(actual & set(manifest)):
        candidate = root / relative
        declared = manifest[relative]
        size = candidate.stat().st_size
        checked_bytes += size
        if size != int(declared.get("bytes", -1)):
            failures.append({"path": relative, "reason": "bytes mismatch"})
        elif sha256(candidate) != declared.get("sha256"):
            failures.append({"path": relative, "reason": "sha256 mismatch"})
    return {
        "passed": not failures,
        "entry_count": len(manifest),
        "checked_bytes": checked_bytes,
        "failures": failures,
    }


def recompute_gates(row: dict[str, Any]) -> dict[str, bool]:
    id_lengths = [
        number(row, key)
        for key in row
        if key.startswith("id_length_") and key.endswith("_accuracy") and row[key] != ""
    ]
    e = bool(
        number(row, "id_accuracy") >= GATES["id_accuracy"]
        and id_lengths
        and min(id_lengths) >= GATES["id_minimum_length_accuracy"]
        and min(
            number(row, key)
            for key in ("b_behavior_accuracy", "p1_behavior_accuracy", "p2_behavior_accuracy")
        )
        >= GATES["condition_behavior_accuracy"]
        and min(
            number(row, key) for key in ("b_within_decode", "p1_within_decode", "p2_within_decode")
        )
        >= GATES["within_chart_decode"]
    )
    d = bool(
        e
        and min(number(row, key) for key in ("d_js_auc_lower_95", "d_head_auc_lower_95"))
        >= GATES["d_auc_ci_lower"]
        and max(number(row, key) for key in ("d_js_permutation_p", "d_head_permutation_p"))
        < GATES["d_permutation_p"]
        and min(number(row, key) for key in ("d_js_semantic_margin", "d_head_semantic_margin"))
        >= GATES["d_semantic_margin"]
        and min(
            number(row, key)
            for key in ("d_js_semantic_margin_lower_95", "d_head_semantic_margin_lower_95")
        )
        > GATES["d_margin_ci_lower"]
    )
    j = bool(
        e
        and min(number(row, key) for key in ("j_p1_decode", "j_p2_decode")) >= GATES["j_decode"]
        and max(number(row, key) for key in ("j_p1_nrmse", "j_p2_nrmse")) <= GATES["j_nrmse"]
        and number(row, "j_positive_decode") >= GATES["positive_control_decode"]
        and number(row, "j_positive_nrmse") <= GATES["positive_control_nrmse"]
        and number(row, "j_negative_decode") <= GATES["negative_control_decode"]
        and number(row, "j_negative_nrmse") >= GATES["negative_control_nrmse"]
    )
    k = bool(
        e
        and number(row, "k_one_step_decode") >= GATES["k_single_decode"]
        and number(row, "k_one_step_nrmse") <= GATES["k_single_nrmse"]
        and number(row, "k_two_step_decode") >= GATES["k_composition_decode"]
        and number(row, "k_two_step_nrmse") <= GATES["k_composition_nrmse"]
        and number(row, "k_inverse_decode") >= GATES["k_inverse_decode"]
        and number(row, "k_inverse_nrmse") <= GATES["k_inverse_nrmse"]
    )
    return {"gate_e": e, "gate_d": d, "gate_j": j, "gate_k": k}


def stable_event(rows: list[dict[str, Any]], gate: str) -> int | None:
    ordered = sorted(rows, key=lambda row: int(row["examples_seen"]))
    # The slices are adjacent views of the same list and therefore differ by
    # exactly one element; plain zip preserves the intended pairing on Python
    # 3.9 as well as the formal Python 3.12 environment.
    for first, second in zip(ordered, ordered[1:]):
        if as_bool(first[gate]) and as_bool(second[gate]):
            return int(first["examples_seen"])
    return None


def recompute_c1(
    rows: list[dict[str, Any]],
    pair_row_count: int,
    *,
    pair_matrix_complete: bool,
) -> dict[str, Any]:
    groups: dict[str, list[dict[str, Any]]] = defaultdict(list)
    mismatches: list[dict[str, Any]] = []
    for raw in rows:
        row = dict(raw)
        gates = recompute_gates(row)
        for key, value in gates.items():
            if key in row and as_bool(row[key]) != value:
                mismatches.append(
                    {"run_key": row["run_key"], "examples_seen": row["examples_seen"], "gate": key}
                )
            row[key] = value
        groups[row["run_key"]].append(row)
    runs = []
    for run_key, values in sorted(groups.items()):
        final = max(values, key=lambda row: int(row["examples_seen"]))
        scale = str(final["scale"])
        expected_checkpoints = list(CHECKPOINTS.get(scale, ()))
        observed_checkpoints = sorted(int(row["examples_seen"]) for row in values)
        checkpoint_schedule_complete = observed_checkpoints == expected_checkpoints
        final_budget = expected_checkpoints[-1] if expected_checkpoints else -1
        events = {letter: stable_event(values, f"gate_{letter.lower()}") for letter in "EDJK"}
        runs.append(
            {
                "run_key": run_key,
                "scale": scale,
                "checkpoint_count": len(values),
                "expected_checkpoints": expected_checkpoints,
                "observed_checkpoints": observed_checkpoints,
                "checkpoint_schedule_complete": checkpoint_schedule_complete,
                "final_budget": final_budget,
                "final_at_budget": int(final["examples_seen"]) == final_budget,
                "events": events,
                "right_censored": {
                    key: value is None and checkpoint_schedule_complete
                    for key, value in events.items()
                },
                "final_gates": {
                    letter: as_bool(final[f"gate_{letter.lower()}"]) for letter in "EDJK"
                },
                "final_gate_e": as_bool(final["gate_e"]),
                "is_primary": scale in PRIMARY_SCALES,
            }
        )
    main = [run for run in runs if run["is_primary"]]
    expected, observed = sorted(MAIN_RUN_KEYS), sorted(run["run_key"] for run in main)
    main_matrix_complete = expected == observed
    observed_all = sorted(run["run_key"] for run in runs)
    expected_all = sorted(RUN_KEYS)
    full_matrix_complete = observed_all == expected_all
    checkpoint_matrix_complete = full_matrix_complete and all(
        run["checkpoint_schedule_complete"] and run["final_at_budget"] for run in runs
    )
    testable = (
        main_matrix_complete
        and checkpoint_matrix_complete
        and pair_matrix_complete
        and len(main) == 6
        and all(run["final_gates"]["E"] for run in main)
    )
    passed = bool(
        testable
        and all(
            run["events"]["E"] is not None
            and run["events"]["D"] is not None
            and run["events"]["J"] is None
            and run["events"]["K"] is None
            for run in main
        )
    )
    return {
        "expected_primary_run_keys": expected,
        "observed_primary_run_keys": observed,
        "main_matrix_complete": main_matrix_complete,
        "full_matrix_complete": full_matrix_complete,
        "checkpoint_matrix_complete": checkpoint_matrix_complete,
        "pair_matrix_complete": bool(pair_matrix_complete),
        "expected_all_run_keys": expected_all,
        "observed_all_run_keys": observed_all,
        "pair_row_count": pair_row_count,
        "runs": runs,
        "c1_testability": bool(testable),
        "c1_passed": passed,
        "small_excluded_run_keys": sorted(
            run["run_key"] for run in runs if run["scale"] == "small"
        ),
        "gate_mismatches": mismatches,
    }


def _apply_paths(
    table: np.ndarray, starts: np.ndarray, actions: np.ndarray, lengths: np.ndarray
) -> np.ndarray:
    current = starts.copy()
    for position in range(actions.shape[1]):
        active = position < lengths
        current[active] = table[current[active], actions[active, position]]
    return current


def _stored_path_truth(data: Any, name: str, table: np.ndarray) -> bool:
    starts = np.asarray(data[f"behavior_{name}_starts"], dtype=np.int64)
    actions = np.asarray(data[f"behavior_{name}_actions"], dtype=np.int64)
    lengths = np.asarray(data[f"behavior_{name}_lengths"], dtype=np.int64)
    targets = np.asarray(data[f"behavior_{name}_targets"], dtype=np.int64)
    return bool(
        actions.ndim == 2
        and actions.shape == (len(starts), 12)
        and lengths.shape == starts.shape == targets.shape
        and np.all((starts >= 0) & (starts < 120))
        and np.all((targets >= 0) & (targets < 120))
        and np.all((lengths >= 0) & (lengths <= 12))
        and np.array_equal(_apply_paths(table, starts, actions, lengths), targets)
    )


def _loop_controls_hold(data: Any, table: np.ndarray) -> bool:
    starts = np.asarray(data["behavior_loop_paths_starts"], dtype=np.int64)
    actions = np.asarray(data["behavior_loop_paths_actions"], dtype=np.int64)
    lengths = np.asarray(data["behavior_loop_paths_lengths"], dtype=np.int64)
    targets = np.asarray(data["behavior_loop_paths_targets"], dtype=np.int64)
    if len(starts) != 2048:
        return False
    for row, total in enumerate(lengths):
        matches = []
        for word_length in range(1, 5):
            prefix_length = int(total) - 2 * word_length
            if not 0 <= prefix_length <= 4:
                continue
            word = actions[row, prefix_length : prefix_length + word_length]
            inverse = actions[
                row,
                prefix_length + word_length : prefix_length + 2 * word_length,
            ]
            if np.array_equal(inverse, word[::-1]):
                matches.append(prefix_length)
        if not matches:
            return False
        if not any(
            int(
                _apply_paths(
                    table,
                    starts[row : row + 1],
                    actions[row : row + 1],
                    np.asarray([prefix_length]),
                )[0]
            )
            == int(targets[row])
            for prefix_length in matches
        ):
            return False
    return True


def _route_controls_hold(data: Any, table: np.ndarray) -> bool:
    first_starts = np.asarray(data["behavior_route_first_starts"], dtype=np.int64)
    second_starts = np.asarray(data["behavior_route_second_starts"], dtype=np.int64)
    first_actions = np.asarray(data["behavior_route_first_actions"], dtype=np.int64)
    second_actions = np.asarray(data["behavior_route_second_actions"], dtype=np.int64)
    first_lengths = np.asarray(data["behavior_route_first_lengths"], dtype=np.int64)
    second_lengths = np.asarray(data["behavior_route_second_lengths"], dtype=np.int64)
    first_targets = np.asarray(data["behavior_route_first_targets"], dtype=np.int64)
    second_targets = np.asarray(data["behavior_route_second_targets"], dtype=np.int64)
    if len(first_starts) != len(second_starts) or len(first_starts) != 1024:
        return False
    if not np.array_equal(first_targets, second_targets):
        return False
    for row in range(len(first_starts)):
        matched_suffix = False
        for suffix_length in range(1, 5):
            first_prefix = int(first_lengths[row]) - suffix_length
            second_prefix = int(second_lengths[row]) - suffix_length
            if not 0 <= first_prefix <= 6 or not 0 <= second_prefix <= 6:
                continue
            first_suffix = first_actions[row, first_prefix : first_prefix + suffix_length]
            second_suffix = second_actions[row, second_prefix : second_prefix + suffix_length]
            if not np.array_equal(first_suffix, second_suffix):
                continue
            first_middle = _apply_paths(
                table,
                first_starts[row : row + 1],
                first_actions[row : row + 1],
                np.asarray([first_prefix]),
            )[0]
            second_middle = _apply_paths(
                table,
                second_starts[row : row + 1],
                second_actions[row : row + 1],
                np.asarray([second_prefix]),
            )[0]
            if int(first_middle) == int(second_middle):
                matched_suffix = True
                break
        if not matched_suffix:
            return False
        if (
            int(first_starts[row]) == int(second_starts[row])
            and int(first_lengths[row]) == int(second_lengths[row])
            and np.array_equal(
                first_actions[row, : first_lengths[row]],
                second_actions[row, : second_lengths[row]],
            )
        ):
            return False
    return True


def audit_suite(path: Path) -> dict[str, Any]:
    if not path.is_file():
        return {"passed": False, "reason": "missing evaluation_suite.npz"}
    try:
        with np.load(path, allow_pickle=False) as data:
            need = {
                "permutations",
                "transition_table",
                "action_pairs",
                "commutation_labels",
                "ordered_pairs",
                "base_starts",
                "base_actions",
                "base_lengths",
                "base_targets",
                "repeats",
                "calibration_mask",
                "heldout_mask",
                "state_folds",
                "route_left_indices",
                "route_right_indices",
                "behavior_id_lengths",
                "behavior_ood_lengths",
            }
            for name in (
                "id_paths",
                "ood_paths",
                "loop_paths",
                "route_first",
                "route_second",
            ):
                need.update(
                    f"behavior_{name}_{field}"
                    for field in ("starts", "actions", "lengths", "targets")
                )
            if not need <= set(data.files):
                return {
                    "passed": False,
                    "reason": "missing suite arrays",
                    "missing": sorted(need - set(data.files)),
                }
            table = np.asarray(data["transition_table"], dtype=np.int64)
            permutations = np.asarray(data["permutations"], dtype=np.int64)
            pairs = np.asarray(data["action_pairs"], dtype=np.int64)
            ordered_pairs = np.asarray(data["ordered_pairs"], dtype=np.int64)
            labels = np.asarray(data["commutation_labels"], dtype=bool)
            starts, actions, lengths, targets = (
                np.asarray(data[key], dtype=np.int64)
                for key in ("base_starts", "base_actions", "base_lengths", "base_targets")
            )
            folds = np.asarray(data["state_folds"], dtype=np.int64)
            repeats = np.asarray(data["repeats"], dtype=np.int64)
            calibration = np.asarray(data["calibration_mask"], dtype=bool)
            heldout = np.asarray(data["heldout_mask"], dtype=bool)
            left, right = (
                np.asarray(data["route_left_indices"]),
                np.asarray(data["route_right_indices"]),
            )
            expected_permutations = np.asarray(EXPECTED_PERMUTATIONS, dtype=np.int64)
            expected_pairs = np.asarray(EXPECTED_ACTION_PAIRS, dtype=np.int64)
            index = {permutation: state for state, permutation in enumerate(EXPECTED_PERMUTATIONS)}
            expected_table = np.asarray(
                [
                    [
                        index[
                            tuple(
                                second if value == first else first if value == second else value
                                for value in permutation
                            )
                        ]
                        for first, second in EXPECTED_ACTION_PAIRS
                    ]
                    for permutation in EXPECTED_PERMUTATIONS
                ],
                dtype=np.int64,
            )
            world_exact = (
                np.array_equal(permutations, expected_permutations)
                and np.array_equal(pairs, expected_pairs)
                and np.array_equal(table, expected_table)
                and np.array_equal(
                    ordered_pairs, np.asarray(EXPECTED_ORDERED_PAIRS, dtype=np.int64)
                )
            )
            transitions = world_exact and all(
                np.array_equal(np.sort(table[:, action]), np.arange(120))
                and np.array_equal(table[table[:, action], action], np.arange(120))
                for action in range(10)
            )
            computed = []
            for first in range(10):
                for second in range(first + 1, 10):
                    computed.append(
                        np.array_equal(
                            table[table[:, first], second], table[table[:, second], first]
                        )
                    )
            expected_targets = np.repeat(np.arange(120, dtype=np.int64), 12)
            expected_repeats = np.tile(np.arange(12, dtype=np.int64), 120)
            expected_left = np.asarray(
                [state * 12 + repeat for state in range(120) for repeat in (8, 9)]
            )
            expected_right = np.asarray(
                [state * 12 + repeat for state in range(120) for repeat in (10, 11)]
            )
            paths_ok = (
                len(starts) == 1440
                and actions.shape == (1440, 12)
                and np.all(lengths == 4)
                and np.array_equal(targets, expected_targets)
                and np.array_equal(repeats, expected_repeats)
                and np.array_equal(calibration, expected_repeats < 8)
                and np.array_equal(heldout, expected_repeats >= 8)
                and np.array_equal(_apply_paths(table, starts, actions, lengths), targets)
            )
            route_ok = (
                np.array_equal(left, expected_left)
                and np.array_equal(right, expected_right)
                and np.array_equal(targets[left], targets[right])
            )
            behavior_truth = all(
                _stored_path_truth(data, name, table)
                for name in (
                    "id_paths",
                    "ood_paths",
                    "loop_paths",
                    "route_first",
                    "route_second",
                )
            )
            id_labels = np.asarray(data["behavior_id_lengths"], dtype=np.int64)
            ood_labels = np.asarray(data["behavior_ood_lengths"], dtype=np.int64)
            behavior_distributions = (
                np.array_equal(np.bincount(id_labels, minlength=13)[:7], np.full(7, 512))
                and not np.any(id_labels > 6)
                and np.array_equal(np.bincount(ood_labels, minlength=13)[7:13], np.full(6, 512))
                and not np.any(ood_labels < 7)
                and np.array_equal(
                    id_labels,
                    np.asarray(data["behavior_id_paths_lengths"], dtype=np.int64),
                )
                and np.array_equal(
                    ood_labels,
                    np.asarray(data["behavior_ood_paths_lengths"], dtype=np.int64),
                )
            )
            loop_ok = _loop_controls_hold(data, table)
            route_behavior_ok = _route_controls_hold(data, table)
            p1_targets = np.stack([table[targets, action] for action in range(10)])
            p2_targets = np.stack(
                [table[table[targets, first], second] for first, second in EXPECTED_ORDERED_PAIRS]
            )
            appended_truth = (
                p1_targets.shape == (10, 1440)
                and p2_targets.shape == (90, 1440)
                and np.all((p1_targets >= 0) & (p1_targets < 120))
                and np.all((p2_targets >= 0) & (p2_targets < 120))
            )
            folds_ok = tuple(np.bincount(folds, minlength=3)) == (40, 40, 40)
            passed = (
                transitions
                and labels.shape == (45,)
                and labels.sum() == 15
                and np.array_equal(labels, np.asarray(computed))
                and paths_ok
                and route_ok
                and behavior_truth
                and behavior_distributions
                and loop_ok
                and route_behavior_ok
                and appended_truth
                and folds_ok
            )
            return {
                "passed": bool(passed),
                "transition_table": transitions,
                "path_truth": paths_ok,
                "appended_truth": appended_truth,
                "behavior_truth": behavior_truth,
                "behavior_distributions": behavior_distributions,
                "loop_controls": loop_ok,
                "route_controls": route_ok and route_behavior_ok,
                "folds": folds_ok,
                "commuting_pairs": int(labels.sum()),
            }
    except (OSError, ValueError, KeyError) as error:
        return {"passed": False, "reason": str(error)}


def audit_run_artifacts(
    root: Path, result: dict[str, Any]
) -> tuple[list[dict[str, Any]], int, bool]:
    checks: list[dict[str, Any]] = []
    manifest = (
        load_json(root / "artifact_manifest.json")
        if (root / "artifact_manifest.json").is_file()
        else {}
    )
    run_results = {run.get("run_key"): run for run in result.get("run_results", [])}
    add(
        checks,
        "frozen nine-run matrix",
        sorted(run_results) == sorted(RUN_KEYS),
        sorted(run_results),
    )
    total_pairs = 0
    pair_matrix_complete = True
    for run_key, run in sorted(run_results.items()):
        scale = run.get("scale")
        expected = CHECKPOINTS.get(scale, ())
        run_dir = root / run_key
        artifacts = run.get("checkpoint_artifacts", [])
        examples = tuple(int(item.get("examples_seen", -1)) for item in artifacts)
        trajectory = (
            read_csv(run_dir / "trajectory_metrics.csv")
            if (run_dir / "trajectory_metrics.csv").is_file()
            else []
        )
        pairs = (
            read_csv(run_dir / "stage_pair_metrics.csv")
            if (run_dir / "stage_pair_metrics.csv").is_file()
            else []
        )
        total_pairs += len(pairs)
        add(
            checks,
            f"{run_key}: success/checkpoints",
            run_dir.joinpath("SUCCESS").read_text(encoding="utf-8") == "ok\n"
            if run_dir.joinpath("SUCCESS").is_file()
            else False,
            {"declared": examples, "expected": expected, "count": run.get("checkpoint_count")},
        )
        checks[-1]["passed"] = (
            checks[-1]["passed"]
            and examples == expected
            and run.get("checkpoint_count") == len(expected)
            and tuple(int(row["examples_seen"]) for row in trajectory) == expected
        )
        sub_result = run_dir / "result.json"
        add(
            checks,
            f"{run_key}: root/sub-result identity",
            sub_result.is_file() and load_json(sub_result) == run,
            str(sub_result),
        )
        expected_pairs = len(expected) * 45
        truth = [as_bool(row["ground_truth_commutes"]) for row in pairs] if pairs else []
        by_checkpoint = defaultdict(list)
        for row in pairs:
            by_checkpoint[int(row["examples_seen"])].append(row)
        pairs_ok = len(pairs) == expected_pairs and set(by_checkpoint) == set(expected)
        if pairs_ok:
            for value in expected:
                checkpoint_rows = by_checkpoint[value]
                observed_truth = {
                    (row["first_action"], row["second_action"]): as_bool(
                        row["ground_truth_commutes"]
                    )
                    for row in checkpoint_rows
                }
                pairs_ok = pairs_ok and (
                    len(checkpoint_rows) == 45
                    and observed_truth == EXPECTED_UNORDERED_PAIR_TRUTH
                    and all(row["run_key"] == run_key for row in checkpoint_rows)
                    and all(row["scale"] == scale for row in checkpoint_rows)
                    and all(int(row["seed"]) == int(run["seed"]) for row in checkpoint_rows)
                )
        pair_matrix_complete = pair_matrix_complete and pairs_ok
        add(
            checks,
            f"{run_key}: 45 pairs and 15/30 truth per checkpoint",
            pairs_ok,
            {"rows": len(pairs), "commuting": sum(truth)},
        )
        hash_failures = []
        for artifact in artifacts:
            for name, hash_name in (("model", "model_sha256"), ("diagnostic", "diagnostic_sha256")):
                relative = f"{run_key}/{artifact.get(name, '')}"
                candidate = root / relative
                declared = artifact.get(hash_name)
                if (
                    not candidate.is_file()
                    or sha256(candidate) != declared
                    or manifest.get(relative, {}).get("sha256") != declared
                ):
                    hash_failures.append(relative)
        add(checks, f"{run_key}: weight/diagnostic hashes", not hash_failures, hash_failures)
    return checks, total_pairs, pair_matrix_complete


def _ancestry(repository: Path | None, preregistration: str, commit: str) -> bool | None:
    if repository is None:
        return None
    completed = subprocess.run(
        ["git", "-C", str(repository), "merge-base", "--is-ancestor", preregistration, commit],
        capture_output=True,
    )
    return completed.returncode == 0


def audit_official(root: Path, repository: Path | None = None) -> dict[str, Any]:
    checks: list[dict[str, Any]] = []
    manifest = audit_manifest(root)
    add(checks, "atomic manifest bytes/SHA/file-set", manifest["passed"], manifest)
    if not (root / "result.json").is_file():
        add(checks, "root result", False, "missing result.json")
        return {"passed": False, "checks": checks}
    result = load_json(root / "result.json")
    markers = {
        name: (root / name).read_text(encoding="utf-8").strip() if (root / name).is_file() else None
        for name in ("SUCCESS", "exit_code.txt", "git_commit.txt")
    }
    add(
        checks,
        "exit/SUCCESS/commit markers",
        markers["SUCCESS"] == "ok"
        and markers["exit_code.txt"] == "0"
        and bool(markers["git_commit.txt"]),
        markers,
    )
    commit = str(result.get("git_commit", ""))
    ancestry = _ancestry(repository, PREREGISTRATION_COMMIT, commit)
    add(
        checks,
        "commit/preregistration ancestry",
        result.get("preregistration_commit") == PREREGISTRATION_COMMIT
        and markers["git_commit.txt"] == commit
        and ancestry is not False,
        {"commit": commit, "ancestry": ancestry},
    )
    suite = audit_suite(root / "evaluation_suite.npz")
    add(checks, "S5 suite transition/path/fold/route truth", suite["passed"], suite)
    config_hash = sha256(root / "config.yaml") if (root / "config.yaml").is_file() else None
    suite_hash = (
        sha256(root / "evaluation_suite.npz") if (root / "evaluation_suite.npz").is_file() else None
    )
    add(
        checks,
        "persisted config/suite hashes",
        config_hash == result.get("config_sha256")
        and suite_hash == result.get("evaluation_suite_sha256"),
        {"config": config_hash, "suite": suite_hash},
    )
    repository_config_hash = (
        sha256(repository / "configs/phase4c/s5_cross_world.yaml")
        if repository is not None and (repository / "configs/phase4c/s5_cross_world.yaml").is_file()
        else None
    )
    add(
        checks,
        "persisted config matches frozen repository config",
        repository_config_hash is None or repository_config_hash == config_hash,
        {"repository_config": repository_config_hash, "persisted_config": config_hash},
    )
    tuning_rows = read_csv(root / "microbatch_tuning.csv")
    best_by_scale: dict[str, tuple[float, int]] = {}
    for row in tuning_rows:
        if not as_bool(row["feasible"]):
            continue
        scale = row["scale"]
        candidate = (float(row["median_examples_per_second"]), int(row["microbatch"]))
        if scale not in best_by_scale or candidate[0] > best_by_scale[scale][0]:
            best_by_scale[scale] = candidate
    selected = {scale: candidate[1] for scale, candidate in best_by_scale.items()}
    add(
        checks,
        "throughput-selected frozen microbatches",
        result.get("selected_microbatches") == selected and result.get("training_run_count") == 9,
        {"selected": selected, "persisted": result.get("selected_microbatches")},
    )
    run_checks, pair_count, pair_matrix_complete = audit_run_artifacts(root, result)
    checks.extend(run_checks)
    stage_rows = (
        read_csv(root / "stage_gate_metrics.csv")
        if (root / "stage_gate_metrics.csv").is_file()
        else []
    )
    expected_rows = 3 * len(CHECKPOINTS["small"]) + 6 * len(CHECKPOINTS["medium"])
    add(
        checks,
        "aggregate checkpoint/pair counts",
        len(stage_rows) == expected_rows
        and result.get("checkpoint_observation_count") == expected_rows
        and pair_count == expected_rows * 45
        and result.get("pair_row_count") == pair_count,
        {"stage_rows": len(stage_rows), "pairs": pair_count},
    )
    recomputed = recompute_c1(
        stage_rows,
        pair_count,
        pair_matrix_complete=pair_matrix_complete,
    )
    persisted = result.get("c1_analysis", {})
    compare = {
        key: persisted.get(key) == recomputed.get(key)
        for key in (
            "expected_primary_run_keys",
            "observed_primary_run_keys",
            "main_matrix_complete",
            "full_matrix_complete",
            "checkpoint_matrix_complete",
            "pair_matrix_complete",
            "expected_all_run_keys",
            "observed_all_run_keys",
            "pair_row_count",
            "c1_testability",
            "c1_passed",
            "small_excluded_run_keys",
        )
    }
    persisted_runs = {run["run_key"]: run for run in persisted.get("runs", [])}
    recomputed_runs = {run["run_key"]: run for run in recomputed["runs"]}
    runs_match = persisted_runs == recomputed_runs
    add(
        checks,
        "independent E/D/J/K events/right-censoring/C1",
        not recomputed["gate_mismatches"] and all(compare.values()) and runs_match,
        {
            "gate_mismatches": recomputed["gate_mismatches"],
            "scalar_match": compare,
            "runs_match": runs_match,
        },
    )
    return {
        "passed": all(check["passed"] for check in checks),
        "root": str(root.resolve()),
        "checks": checks,
        "manifest": manifest,
        "suite": suite,
        "recomputed_c1": recomputed,
    }


def symmetric_relative_difference(left: float, right: float) -> float:
    return abs(left - right) / max(abs(left), abs(right), 1e-12)


def audit_reproduction(reproduction: Path, official: Path) -> dict[str, Any]:
    checks: list[dict[str, Any]] = []
    manifest = audit_manifest(reproduction)
    add(checks, "reproduction atomic manifest", manifest["passed"], manifest)
    root_markers = (
        (reproduction / "SUCCESS").is_file()
        and (reproduction / "SUCCESS").read_text(encoding="utf-8") == "ok\n"
        and (reproduction / "exit_code.txt").is_file()
        and (reproduction / "exit_code.txt").read_text(encoding="utf-8").strip() == "0"
    )
    add(checks, "reproduction completion markers", root_markers, None)
    official_result, reproduction_result = (
        load_json(official / "result.json"),
        load_json(reproduction / "result.json"),
    )
    key = "medium-seed20261001"
    official_runs = {run["run_key"]: run for run in official_result.get("run_results", [])}
    reproduction_runs = {run["run_key"]: run for run in reproduction_result.get("run_results", [])}
    add(
        checks,
        "fixed medium/20261001 selection",
        sorted(reproduction_runs) == [key],
        sorted(reproduction_runs),
    )
    contract = all(
        reproduction_result.get(field) == official_result.get(field)
        for field in (
            "git_commit",
            "preregistration_commit",
            "config_sha256",
            "evaluation_suite_sha256",
        )
    )
    commit_marker = (
        (reproduction / "git_commit.txt").read_text(encoding="utf-8").strip()
        if (reproduction / "git_commit.txt").is_file()
        else None
    )
    add(
        checks,
        "frozen code/config/suite contract",
        contract and commit_marker == reproduction_result.get("git_commit"),
        {"commit_marker": commit_marker},
    )
    if key not in official_runs or key not in reproduction_runs:
        return {"passed": False, "verdict": "NOT_REPRODUCIBLE", "checks": checks}
    official_run, reproduction_run = official_runs[key], reproduction_runs[key]
    add(
        checks,
        "18 frozen checkpoints",
        reproduction_run.get("checkpoint_count") == 18
        and tuple(
            item["examples_seen"] for item in reproduction_run.get("checkpoint_artifacts", [])
        )
        == CHECKPOINTS["medium"],
        None,
    )
    reproduction_run_dir = reproduction / key
    sub_result_matches = (
        (reproduction_run_dir / "result.json").is_file()
        and load_json(reproduction_run_dir / "result.json") == reproduction_run
        and (reproduction_run_dir / "SUCCESS").is_file()
        and (reproduction_run_dir / "SUCCESS").read_text(encoding="utf-8") == "ok\n"
    )
    add(checks, "reproduction sub-result identity/marker", sub_result_matches, None)
    artifact_failures: list[str] = []
    for artifact in reproduction_run.get("checkpoint_artifacts", []):
        for field, hash_field in (
            ("model", "model_sha256"),
            ("diagnostic", "diagnostic_sha256"),
        ):
            path = reproduction_run_dir / artifact[field]
            if not path.is_file() or sha256(path) != artifact[hash_field]:
                artifact_failures.append(str(path.relative_to(reproduction)))
    add(
        checks,
        "reproduction checkpoint artifact hashes",
        not artifact_failures,
        artifact_failures,
    )
    official_rows = {
        int(row["examples_seen"]): row
        for row in read_csv(official / key / "trajectory_metrics.csv")
    }
    reproduction_rows = {
        int(row["examples_seen"]): row
        for row in read_csv(reproduction / key / "trajectory_metrics.csv")
    }
    reproduction_pairs = read_csv(reproduction_run_dir / "stage_pair_metrics.csv")
    by_checkpoint: dict[int, list[dict[str, str]]] = defaultdict(list)
    for row in reproduction_pairs:
        by_checkpoint[int(row["examples_seen"])].append(row)
    reproduction_pairs_complete = (
        len(reproduction_pairs) == 18 * 45
        and set(by_checkpoint) == set(CHECKPOINTS["medium"])
        and all(
            {
                (row["first_action"], row["second_action"]): as_bool(row["ground_truth_commutes"])
                for row in by_checkpoint[checkpoint]
            }
            == EXPECTED_UNORDERED_PAIR_TRUTH
            for checkpoint in CHECKPOINTS["medium"]
        )
    )
    add(
        checks,
        "reproduction 45-pair checkpoint matrix",
        reproduction_pairs_complete,
        {"rows": len(reproduction_pairs)},
    )
    gates_match = set(official_rows) == set(reproduction_rows) == set(
        CHECKPOINTS["medium"]
    ) and all(
        as_bool(official_rows[point][gate]) == as_bool(reproduction_rows[point][gate])
        for point in CHECKPOINTS["medium"]
        for gate in ("gate_e", "gate_d", "gate_j", "gate_k")
    )
    add(checks, "all 18 E/D/J/K checkpoint gates agree", gates_match, None)
    official_event_audit = recompute_c1(list(official_rows.values()), 0, pair_matrix_complete=False)
    reproduction_event_audit = recompute_c1(
        list(reproduction_rows.values()), 0, pair_matrix_complete=False
    )
    official_c1 = official_event_audit["runs"][0]
    reproduction_c1 = reproduction_event_audit["runs"][0]
    events_match = (
        official_c1["events"] == reproduction_c1["events"]
        and official_c1["right_censored"] == reproduction_c1["right_censored"]
    )
    add(
        checks,
        "stable events/right-censoring agree",
        events_match
        and not official_event_audit["gate_mismatches"]
        and not reproduction_event_audit["gate_mismatches"],
        {"official": official_c1["events"], "reproduction": reproduction_c1["events"]},
    )
    differences = {}
    for metric in REPRODUCTION_METRICS:
        baseline, repeat = (
            float(official_run["final_metrics"][metric]),
            float(reproduction_run["final_metrics"][metric]),
        )
        difference = symmetric_relative_difference(baseline, repeat)
        differences[metric] = {
            "official": baseline,
            "reproduction": repeat,
            "symmetric_relative_difference": difference,
            "passed": difference < 0.05,
        }
    metric_pass = all(item["passed"] for item in differences.values())
    add(checks, "20 final continuous metrics <5% symmetric difference", metric_pass, differences)
    structural = all(check["passed"] for check in checks if "20 final" not in check["name"])
    failed = [name for name, item in differences.items() if not item["passed"]]
    verdict = (
        "REPRODUCIBLE"
        if structural and metric_pass
        else "PARTIALLY_REPRODUCIBLE"
        if structural and len(failed) < 20
        else "NOT_REPRODUCIBLE"
    )
    return {
        "passed": verdict == "REPRODUCIBLE",
        "verdict": verdict,
        "checks": checks,
        "metric_differences": differences,
        "failed_metrics": failed,
    }


def write_json_atomic(path: Path, value: Any) -> None:
    descriptor, temporary_name = tempfile.mkstemp(
        prefix=f".{path.name}.", suffix=".tmp", dir=path.parent
    )
    temporary = Path(temporary_name)
    try:
        with os.fdopen(descriptor, "w", encoding="utf-8") as handle:
            json.dump(
                value,
                handle,
                indent=2,
                sort_keys=True,
                allow_nan=False,
                default=json_default,
            )
            handle.write("\n")
        temporary.replace(path)
    finally:
        temporary.unlink(missing_ok=True)


def json_default(value: Any) -> Any:
    """Normalize NumPy scalars emitted by independent vectorized checks."""
    if isinstance(value, np.generic):
        return value.item()
    raise TypeError(f"Object of type {type(value).__name__} is not JSON serializable")


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("official_dir", type=Path)
    parser.add_argument("--reproduction-dir", type=Path)
    parser.add_argument("--repository", type=Path)
    parser.add_argument("--output", type=Path)
    args = parser.parse_args()
    report: dict[str, Any] = {
        "schema_version": 1,
        "official": audit_official(args.official_dir, args.repository),
    }
    if args.reproduction_dir is not None:
        report["reproduction"] = audit_reproduction(args.reproduction_dir, args.official_dir)
    report["passed"] = bool(
        report["official"]["passed"]
        and ("reproduction" not in report or report["reproduction"]["passed"])
    )
    if args.output is not None:
        write_json_atomic(args.output, report)
    print(
        json.dumps(
            report,
            indent=2,
            sort_keys=True,
            allow_nan=False,
            default=json_default,
        )
    )
    raise SystemExit(0 if report["passed"] else 1)


if __name__ == "__main__":
    main()


==> anc/scripts/audit_phase4d_s5_operator_ladder.py <==
#!/usr/bin/env python3
"""Independent artifact auditor for the frozen Phase 4d S5 operator ladder.

It deliberately does not import the Phase 4d runner or diagnostics module.
All gates below are copied from the preregistration/material passport.
"""

from __future__ import annotations

import argparse
import csv
import hashlib
import json
import math
import subprocess
from collections import defaultdict
from pathlib import Path
from typing import Any

import numpy as np
import yaml

PREREGISTRATION_COMMIT = "fde0686"
FORMAL_MODELS = tuple(
    f"{scale}-seed{seed}"
    for scale in ("medium", "large")
    for seed in (20261001, 20261002, 20261003)
)
RANKS, CLASSES = (8, 16, 32, 64, 119), ("translation", "affine", "resmlp16", "resmlp64")
EXCLUDED = {"artifact_manifest.json", "SUCCESS"}
ACTION_PAIRS = tuple((left, right) for left in range(5) for right in range(left + 1, 5))
UNORDERED = tuple((left, right) for left in range(10) for right in range(left + 1, 10))
ALLOWED_REPRODUCTION_COMMIT_PATHS = {
    "configs/phase4d/s5_operator_ladder_reproduction_shard.yaml",
    "scripts/audit_phase4d_s5_operator_ladder.py",
    "scripts/merge_phase4d_s5_operator_shards.py",
    "scripts/remote/run_phase4d_s5_operator_ladder.sh",
    "tests/test_audit_phase4d_s5_operator_ladder.py",
    "tests/test_merge_phase4d_s5_operator_shards.py",
}
MODEL_HASHES = {
    "medium-seed20261001": "d55d6faae8fa712ae8abc1bc6f026d2ca191b4ed8090b46aa68d120140efb5f6",
    "medium-seed20261002": "2228456089032d2cec3d413673f017dd9dcde92f2e7bdcb7adf8a81c60dc55bf",
    "medium-seed20261003": "51490623c994b465550b7c3b2aaa117b859c8480efc4c5dc95ce15a08af362b5",
    "large-seed20261001": "48b0de02311e563a608bb9137dd18f954009e2a047cec523e16b433bb97297eb",
    "large-seed20261002": "82c22a9b088edcdb0cfea78f9f4e431aa66125c4b46c7645603c82f20d9609b9",
    "large-seed20261003": "3215c1b77371c71f15b41155d789b8ddade42a317ac54352fe1eb0b1699ae7fa",
}
FROZEN_FILE_HASHES = {
    "evaluation_suite": (
        "formal/evaluation_suite.npz",
        "44e19b9e1f3ed8d505a40a13a38bc765cf3b61c4cf156b752bf7a5ec18330ffa",
    ),
    "official_result": (
        "formal/result.json",
        "5d25ced79f879bb4289b94f874fba96a96cc983457c7b294a50d41921a3eafbb",
    ),
    "official_config": (
        "formal/config.yaml",
        "90abfaeea3135f45bdd29a23935a27465cae1ebb0c07463c119b94c832804805",
    ),
    **{
        f"formal_checkpoint/{key}": (
            f"formal/{key}/examples-033554432-fp16.pt",
            digest,
        )
        for key, digest in MODEL_HASHES.items()
    },
    "reproduction_result": (
        "reproduction/result.json",
        "7de9408d5d89c05d55260f890b4bf7879d6d6f9d05bcc4933c6142be2514c821",
    ),
    "reproduction_config": (
        "reproduction/config.yaml",
        "90abfaeea3135f45bdd29a23935a27465cae1ebb0c07463c119b94c832804805",
    ),
    "reproduction_checkpoint": (
        "reproduction/medium-seed20261001/examples-033554432-fp16.pt",
        "63c253a98296bd3b6880f297112cd1202837662c2153fca609513274e77a52ba",
    ),
}


def sha256(path: Path) -> str:
    digest = hashlib.sha256()
    with path.open("rb") as handle:
        for block in iter(lambda: handle.read(8 * 1024 * 1024), b""):
            digest.update(block)
    return digest.hexdigest()


def load_json(path: Path) -> Any:
    return json.loads(path.read_text(encoding="utf-8"))


def read_csv(path: Path) -> list[dict[str, str]]:
    with path.open(newline="", encoding="utf-8") as handle:
        return list(csv.DictReader(handle))


def number(row: dict[str, Any], key: str) -> float:
    value = row.get(key)
    if value in (None, ""):
        raise ValueError(f"missing numeric field {key}")
    return float(value)


def boolean(row: dict[str, Any], key: str) -> bool:
    value = row.get(key)
    if isinstance(value, bool):
        return value
    if value == "True":
        return True
    if value == "False":
        return False
    raise ValueError(f"missing/invalid Boolean field {key}")


def add(checks: list[dict[str, Any]], name: str, passed: bool, detail: Any = "") -> None:
    checks.append({"name": name, "passed": bool(passed), "detail": detail})


def audit_manifest(root: Path) -> dict[str, Any]:
    path = root / "artifact_manifest.json"
    if not path.is_file():
        return {"passed": False, "failures": ["missing artifact_manifest.json"]}
    manifest = load_json(path)
    actual = {
        str(candidate.relative_to(root))
        for candidate in root.rglob("*")
        if candidate.is_file() and candidate.name not in EXCLUDED
    }
    failures = []
    for relative in sorted(set(manifest) ^ actual):
        failures.append(f"manifest file-set mismatch: {relative}")
    for relative in sorted(actual & set(manifest)):
        entry, candidate = manifest[relative], root / relative
        if int(entry.get("bytes", -1)) != candidate.stat().st_size:
            failures.append(f"bytes mismatch: {relative}")
        elif entry.get("sha256") != sha256(candidate):
            failures.append(f"sha256 mismatch: {relative}")
    return {"passed": not failures, "entry_count": len(manifest), "failures": failures}


def aggregate(rows: list[dict[str, Any]], prefix: str) -> dict[str, Any]:
    """Independently reconnect prediction sufficient statistics across folds."""

    result: dict[str, Any] = {}
    for metric in ("one_step", "composition", "teacher_forced", "inverse"):
        stem = f"{prefix}{metric}_"
        if not rows or f"{stem}decode_correct" not in rows[0]:
            continue
        correct = sum(int(number(row, f"{stem}decode_correct")) for row in rows)
        count = sum(int(number(row, f"{stem}decode_count")) for row in rows)
        sse = sum(number(row, f"{stem}sse") for row in rows)
        reference = sum(number(row, f"{stem}reference_sse") for row in rows)
        result[f"{metric}_decode"] = correct / count
        result[f"{metric}_nrmse"] = math.sqrt(sse / max(reference, 1e-12))
        result.update(
            {
                f"{metric}_decode_correct": correct,
                f"{metric}_decode_count": count,
                f"{metric}_sse": sse,
                f"{metric}_reference_sse": reference,
            }
        )
    if {"one_step_decode", "composition_decode", "inverse_decode"} <= set(result):
        result["closure_yardstick"] = (
            result["one_step_decode"] >= 0.90
            and result["one_step_nrmse"] <= 0.50
            and result["composition_decode"] >= 0.85
            and result["composition_nrmse"] <= 0.60
            and result["inverse_decode"] >= 0.90
            and result["inverse_nrmse"] <= 0.50
        )
    if rows and f"{prefix}h3_pair_00_score" in rows[0]:
        result["h3_commutator_auc"] = h3_auc(rows, prefix)
    return result


def h3_auc(rows: list[dict[str, Any]], prefix: str) -> float:
    """Recompute H3 AUROC from all 45 disclosed pair scores, not its CSV AUC."""

    keys = [f"{prefix}h3_pair_{index:02d}_score" for index in range(45)]
    if not rows or any(key not in row or row[key] == "" for key in keys for row in rows):
        raise ValueError("missing one of 45 H3 pair scores")
    scores = np.asarray([np.mean([number(row, key) for row in rows]) for key in keys])
    labels = np.asarray(
        [
            int(not set(ACTION_PAIRS[first]).isdisjoint(ACTION_PAIRS[second]))
            for first, second in UNORDERED
        ]
    )
    positive, negative = scores[labels == 1], scores[labels == 0]
    return float(
        (
            np.sum(positive[:, None] > negative[None])
            + 0.5 * np.sum(positive[:, None] == negative[None])
        )
        / (len(positive) * len(negative))
    )


def close(left: float, right: float, tolerance: float = 1e-10) -> bool:
    return bool(
        math.isfinite(float(left))
        and math.isfinite(float(right))
        and abs(float(left) - float(right))
        <= tolerance * max(1.0, abs(float(left)), abs(float(right)))
    )


def audit_row_metrics(row: dict[str, Any]) -> list[str]:
    """Recompute every persisted fold-cell metric from sufficient statistics."""

    failures: list[str] = []
    identity = "/".join(
        str(row.get(key, "?"))
        for key in ("model_key", "outer_fold", "chart", "rank", "function_class")
    )
    for prefix in ("held_", "seen_"):
        for metric in ("one_step", "composition", "teacher_forced", "inverse"):
            stem = f"{prefix}{metric}_"
            try:
                correct = int(number(row, f"{stem}decode_correct"))
                count = int(number(row, f"{stem}decode_count"))
                sse = number(row, f"{stem}sse")
                reference = number(row, f"{stem}reference_sse")
                persisted_decode = number(row, f"{stem}decode")
                persisted_nrmse = number(row, f"{stem}nrmse")
            except (TypeError, ValueError) as error:
                failures.append(f"{identity}: {error}")
                continue
            if not (count > 0 and 0 <= correct <= count and sse >= 0.0 and reference > 0.0):
                failures.append(f"{identity}: invalid {stem}sufficient statistics")
                continue
            if not close(persisted_decode, correct / count):
                failures.append(f"{identity}: {stem}decode not reconstructed")
            if not close(persisted_nrmse, math.sqrt(sse / reference)):
                failures.append(f"{identity}: {stem}nrmse not reconstructed")
        try:
            expected_yardstick = (
                number(row, f"{prefix}one_step_decode") >= 0.90
                and number(row, f"{prefix}one_step_nrmse") <= 0.50
                and number(row, f"{prefix}composition_decode") >= 0.85
                and number(row, f"{prefix}composition_nrmse") <= 0.60
                and number(row, f"{prefix}inverse_decode") >= 0.90
                and number(row, f"{prefix}inverse_nrmse") <= 0.50
            )
            if boolean(row, f"{prefix}closure_yardstick") != expected_yardstick:
                failures.append(f"{identity}: {prefix}yardstick not reconstructed")
            observed_auc = h3_auc([row], prefix)
            if not close(number(row, f"{prefix}h3_commutator_auc"), observed_auc):
                failures.append(f"{identity}: {prefix}H3 AUROC not reconstructed")
        except (TypeError, ValueError) as error:
            failures.append(f"{identity}: {error}")
    return failures


def mask_sha256(mask: np.ndarray) -> str:
    return hashlib.sha256(np.asarray(mask, dtype=np.uint8).tobytes()).hexdigest()


def audit_split(provenance: dict[str, Any], suite: dict[str, np.ndarray]) -> dict[str, Any]:
    failures: list[str] = []
    folds = provenance.get("folds", [])
    if {fold.get("split", fold).get("outer_fold") for fold in folds} != {0, 1, 2}:
        failures.append("outer fold IDs do not uniquely cover 0/1/2")
    for fold in folds:
        split = fold.get("split", fold)
        train = set(split.get("outer_train_state_ids", []))
        test = set(split.get("outer_test_state_ids", []))
        fit = set(split.get("inner_fit_state_ids", []))
        validation = set(split.get("inner_validation_state_ids", []))
        hashes = split.get("mask_sha256", {})
        if not (len(train) == 80 and len(test) == 40 and len(fit) == 60 and len(validation) == 20):
            failures.append("wrong 80/40/60/20 split cardinality")
        if train & test or fit & validation or fit | validation != train:
            failures.append("state split overlap or refit containment failure")
        if set(hashes) != {"fit", "validation", "refit", "held", "seen"} or any(
            len(str(value)) != 64 for value in hashes.values()
        ):
            failures.append("missing/invalid five split mask hashes")
            continue
        targets, repeats = suite["base_targets"], suite["repeats"]
        state_folds = suite["state_folds"]
        outer_test = np.flatnonzero(state_folds == int(split["outer_fold"]))
        outer_train = np.flatnonzero(state_folds != int(split["outer_fold"]))
        shuffled = np.random.default_rng(20261009 + int(split["outer_fold"])).permutation(
            outer_train
        )
        expected_validation, expected_fit = np.sort(shuffled[:20]), np.sort(shuffled[20:])
        expected_masks = {
            "fit": (repeats < 8) & np.isin(targets, expected_fit),
            "validation": (repeats < 8) & np.isin(targets, expected_validation),
            "refit": (repeats < 8) & np.isin(targets, outer_train),
            "held": (repeats >= 8) & np.isin(targets, outer_test),
            "seen": (repeats >= 8) & np.isin(targets, outer_train),
        }
        if (
            train != set(outer_train)
            or test != set(outer_test)
            or fit != set(expected_fit)
            or validation != set(expected_validation)
        ):
            failures.append("persisted state IDs differ from frozen split reconstruction")
        if any(hashes[name] != mask_sha256(mask) for name, mask in expected_masks.items()):
            failures.append("persisted mask hash differs from frozen split reconstruction")
    return {"passed": len(provenance.get("folds", [])) == 3 and not failures, "failures": failures}


def mechanism(models: list[dict[str, Any]]) -> dict[str, Any]:
    if len(models) != 6:
        return {"status": "UNTESTABLE", "model_count": len(models)}

    def rank(row: dict[str, Any]) -> bool:
        return bool(
            row["a119_affine"]["one_step_nrmse"] <= 0.8 * row["a32_affine"]["one_step_nrmse"]
            and row["a119_affine"]["composition_nrmse"]
            <= 0.8 * row["a32_affine"]["composition_nrmse"]
            and row["a119_affine"]["inverse_nrmse"] <= 1.05 * row["a32_affine"]["inverse_nrmse"]
            and row["b119_affine"]["one_step_nrmse"] <= 0.8 * row["b32_affine"]["one_step_nrmse"]
            and row["b119_affine"]["composition_nrmse"]
            <= 0.8 * row["b32_affine"]["composition_nrmse"]
            and row["b119_affine"]["inverse_nrmse"] <= 1.05 * row["b32_affine"]["inverse_nrmse"]
            and row["c64_affine"]["one_step_nrmse"] <= row["c32_affine"]["one_step_nrmse"]
            and row["c64_affine"]["composition_nrmse"] <= row["c32_affine"]["composition_nrmse"]
            and row["c64_affine"]["inverse_nrmse"] <= 1.05 * row["c32_affine"]["inverse_nrmse"]
        )

    def nonlinear(row: dict[str, Any]) -> bool:
        return bool(
            all(
                (
                    row["a119_resmlp64"][key] <= factor * row["a119_affine"][key]
                    and row["b119_resmlp64"][key] <= factor * row["b119_affine"][key]
                )
                for key, factor in (
                    ("one_step_nrmse", 0.8),
                    ("composition_nrmse", 0.8),
                    ("inverse_nrmse", 1.05),
                )
            )
        )

    def rank_rescue(row: dict[str, Any]) -> bool:
        return (
            rank(row)
            and row["a119_affine"]["closure_yardstick"]
            and row["b119_affine"]["closure_yardstick"]
            and not row["a32_affine"]["closure_yardstick"]
            and not row["b32_affine"]["closure_yardstick"]
        )

    def affine_rescue(row: dict[str, Any]) -> bool:
        return (
            nonlinear(row)
            and row["a119_resmlp64"]["closure_yardstick"]
            and row["b119_resmlp64"]["closure_yardstick"]
            and not row["a119_affine"]["closure_yardstick"]
            and not row["b119_affine"]["closure_yardstick"]
        )

    def held(row: dict[str, Any]) -> bool:
        seen, test = row["selected_seen"], row["selected_held"]
        return bool(
            seen["closure_yardstick"]
            and not test["closure_yardstick"]
            and test["one_step_nrmse"] >= 1.5 * seen["one_step_nrmse"]
            and test["composition_nrmse"] >= 1.5 * seen["composition_nrmse"]
            and test["one_step_decode"] <= seen["one_step_decode"] - 0.2
            and test["composition_decode"] <= seen["composition_decode"] - 0.2
        )

    def domain(row: dict[str, Any]) -> bool:
        test, depth = row["selected_held"], row["depth_one"]
        composition_passed = (
            test["composition_decode"] >= 0.85 and test["composition_nrmse"] <= 0.60
        )
        return bool(
            test["one_step_decode"] >= 0.90
            and test["one_step_nrmse"] <= 0.50
            and not composition_passed
            and depth["composition_yardstick"]
            and depth["composition_nrmse"] <= 0.8 * test["composition_nrmse"]
            and depth["composition_decode"] >= test["composition_decode"] + 0.2
        )

    predicates = {
        "RANK_SENSITIVE": rank,
        "RANK_BOTTLENECK_RESCUE": rank_rescue,
        "NONLINEAR_SENSITIVE": nonlinear,
        "AFFINE_MISSPECIFICATION_RESCUE": affine_rescue,
        "HELD_STATE_EXTRAPOLATION": held,
        "ACTION_COUNT_DOMAIN": domain,
    }
    support = {
        name: sum(predicate(row) for row in models) for name, predicate in predicates.items()
    }
    return {
        "status": "CLEAR" if any(value == 6 for value in support.values()) else "MIXED_UNRESOLVED",
        "labels": {name: value == 6 for name, value in support.items()},
        "support_counts": support,
        "scale_support": {
            name: {
                scale: sum(
                    predicate(row) for row in models if row["model_key"].startswith(f"{scale}-")
                )
                for scale in ("medium", "large")
            }
            for name, predicate in predicates.items()
        },
    }


def reproduction_verdict(
    official: dict[str, float], reproduced: dict[str, float], selected: bool, directions: bool
) -> dict[str, Any]:
    if set(official) != set(reproduced) or len(official) != 30:
        return {"verdict": "CANNOT_VERIFY"}
    differences = {
        key: abs(official[key] - reproduced[key])
        / max(abs(official[key]), abs(reproduced[key]), 1e-12)
        for key in official
    }
    verdict = (
        "REPRODUCIBLE"
        if selected and directions and all(value < 0.05 for value in differences.values())
        else "PARTIALLY_REPRODUCIBLE"
        if directions
        else "NOT_REPRODUCIBLE"
    )
    return {
        "verdict": verdict,
        "differences": differences,
        "failed_metrics": [key for key, value in differences.items() if value >= 0.05],
    }


def selection_payload(rows: list[dict[str, str]]) -> list[dict[str, Any]]:
    return [
        {
            key: row[key]
            if key == "function_class"
            else int(number(row, key))
            if key in {"outer_fold", "rank", "init_seed", "epoch"}
            else number(row, key)
            for key in ("outer_fold", "rank", "function_class", "inner_score", "init_seed", "epoch")
        }
        for row in selected_rows(rows)
    ]


def direction_labels(rows: list[dict[str, str]]) -> dict[str, bool]:
    selected = selected_rows(rows)

    def cell(chart: str, rank: int, function: str) -> dict[str, Any]:
        return aggregate(
            [
                row
                for row in rows
                if row["chart"] == chart
                and int(row["rank"]) == rank
                and row["function_class"] == function
            ],
            "held_",
        )

    held, seen = aggregate(selected, "held_"), aggregate(selected, "seen_")
    depth_rows = [
        {
            "x_composition_decode_correct": row["depth_one_composition_decode_correct"],
            "x_composition_decode_count": row["depth_one_composition_decode_count"],
            "x_composition_sse": row["depth_one_composition_sse"],
            "x_composition_reference_sse": row["depth_one_composition_reference_sse"],
        }
        for row in selected
    ]
    depth = aggregate(depth_rows, "x_")
    a32, a119 = cell("global_state", 32, "affine"), cell("global_state", 119, "affine")
    b32, b119 = cell("activation", 32, "affine"), cell("activation", 119, "affine")
    nonlinear_a, nonlinear_b = (
        cell("global_state", 119, "resmlp64"),
        cell("activation", 119, "resmlp64"),
    )
    return {
        "rank": a119["composition_nrmse"] < a32["composition_nrmse"]
        and b119["composition_nrmse"] < b32["composition_nrmse"],
        "nonlinear": nonlinear_a["composition_nrmse"] < a119["composition_nrmse"]
        and nonlinear_b["composition_nrmse"] < b119["composition_nrmse"],
        "held_gap": held["composition_nrmse"] > seen["composition_nrmse"],
        "action_domain": depth["composition_nrmse"] < held["composition_nrmse"],
    }


def audit_cells(rows: list[dict[str, str]], expected_models: set[str]) -> dict[str, Any]:
    grouped: dict[str, list[dict[str, str]]] = defaultdict(list)
    for row in rows:
        grouped[row.get("model_key", "")].append(row)
    failures = []
    expected_total = 132 * len(expected_models)
    if len(rows) != expected_total:
        failures.append(f"expected {expected_total} total cells, got {len(rows)}")
    if set(grouped) != expected_models:
        failures.append(
            f"cell model keys differ: expected={sorted(expected_models)}, got={sorted(grouped)}"
        )
    for model in expected_models:
        cells = grouped.get(model, [])
        if len(cells) != 132:
            failures.append(f"{model}: expected 132 fold cells, got {len(cells)}")
            continue
        for fold in range(3):
            part = [row for row in cells if int(row["outer_fold"]) == fold]
            keys = {(row["chart"], int(row["rank"]), row["function_class"]) for row in part}
            expected = {
                (chart, rank, kind)
                for chart in ("global_state", "activation")
                for rank in RANKS
                for kind in CLASSES
            } | {("local_state", rank, "affine") for rank in (8, 16, 32, 64)}
            if len(part) != 44 or keys != expected:
                failures.append(f"{model}/fold{fold}: not frozen 44-cell matrix")
        for row in cells:
            failures.extend(audit_row_metrics(row))
    h3 = {key: h3_auc(value, "held_") for key, value in grouped.items() if value}
    return {
        "passed": not failures,
        "groups": {key: len(value) for key, value in grouped.items()},
        "h3_fold_cell_mean": h3,
        "failures": failures,
    }


def selected_rows(rows: list[dict[str, str]]) -> list[dict[str, str]]:
    """Reconstruct the frozen 1.05/parameter/class/rank B selection."""

    answer = []
    complexity = {name: index for index, name in enumerate(CLASSES)}
    for fold in range(3):
        candidates = [
            row for row in rows if row["chart"] == "activation" and int(row["outer_fold"]) == fold
        ]
        best = min(number(row, "inner_score") for row in candidates)
        eligible = [row for row in candidates if number(row, "inner_score") <= best * 1.05]
        answer.append(
            min(
                eligible,
                key=lambda row: (
                    int(number(row, "parameter_count")),
                    complexity[row["function_class"]],
                    int(row["rank"]),
                ),
            )
        )
    return answer


def metrics30(rows: list[dict[str, str]]) -> dict[str, float]:
    groups = {
        "a32": ("global_state", 32, "affine"),
        "a119": ("global_state", 119, "affine"),
        "a119_resmlp64": ("global_state", 119, "resmlp64"),
    }
    selected = selected_rows(rows)
    values = {
        key: aggregate(
            [
                row
                for row in rows
                if (row["chart"], int(row["rank"]), row["function_class"]) == cell
            ],
            "held_",
        )
        for key, cell in groups.items()
    }
    values["selected_held"] = aggregate(selected, "held_")
    values["selected_seen"] = aggregate(selected, "seen_")
    metrics = {}
    for name, summary in values.items():
        for metric in (
            "one_step_decode",
            "one_step_nrmse",
            "composition_decode",
            "composition_nrmse",
            "inverse_decode",
            "inverse_nrmse",
        ):
            metrics[f"{name}_{metric}"] = float(summary[metric])
    if len(metrics) != 30:
        raise AssertionError("expected 30 frozen reproduction metrics")
    return metrics


def depth_one_summary(selected: list[dict[str, str]]) -> dict[str, Any]:
    rows = [
        {
            "depth_composition_decode_correct": row["depth_one_composition_decode_correct"],
            "depth_composition_decode_count": row["depth_one_composition_decode_count"],
            "depth_composition_sse": row["depth_one_composition_sse"],
            "depth_composition_reference_sse": row["depth_one_composition_reference_sse"],
        }
        for row in selected
    ]
    result = aggregate(rows, "depth_")
    result["composition_yardstick"] = bool(
        result["composition_decode"] >= 0.85 and result["composition_nrmse"] <= 0.60
    )
    return result


def reconstruct_model(model_key: str, rows: list[dict[str, str]]) -> dict[str, Any]:
    def cell(chart: str, rank: int, function_class: str) -> dict[str, Any]:
        return aggregate(
            [
                row
                for row in rows
                if row["chart"] == chart
                and int(row["rank"]) == rank
                and row["function_class"] == function_class
            ],
            "held_",
        )

    selected = selected_rows(rows)
    return {
        "model_key": model_key,
        "a32_affine": cell("global_state", 32, "affine"),
        "a119_affine": cell("global_state", 119, "affine"),
        "a119_resmlp64": cell("global_state", 119, "resmlp64"),
        "b32_affine": cell("activation", 32, "affine"),
        "b119_affine": cell("activation", 119, "affine"),
        "b119_resmlp64": cell("activation", 119, "resmlp64"),
        "c32_affine": cell("local_state", 32, "affine"),
        "c64_affine": cell("local_state", 64, "affine"),
        "selected_held": aggregate(selected, "held_"),
        "selected_seen": aggregate(selected, "seen_"),
        "depth_one": depth_one_summary(selected),
        "selected_cells": selection_payload(rows),
    }


def summaries_equal(observed: dict[str, Any], persisted: dict[str, Any]) -> bool:
    if not set(observed) <= set(persisted):
        return False
    for key, value in observed.items():
        if isinstance(value, bool):
            if persisted.get(key) is not value:
                return False
        elif isinstance(value, int | float | np.number):
            if not close(float(value), float(persisted.get(key, math.nan))):
                return False
        elif persisted.get(key) != value:
            return False
    return True


def parity_matches(
    persisted: dict[str, Any], phase4c: dict[str, Any], phase4d: dict[str, Any]
) -> bool:
    pairs = (
        ("one_step_decode", "k_one_step_decode"),
        ("one_step_nrmse", "k_one_step_nrmse"),
        ("composition_decode", "k_two_step_decode"),
        ("composition_nrmse", "k_two_step_nrmse"),
        ("inverse_decode", "k_inverse_decode"),
        ("inverse_nrmse", "k_inverse_nrmse"),
    )
    passed = not bool(phase4c.get("gate_k", True))
    observed_entries = persisted.get("metrics", {})
    if set(observed_entries) != {new_key for new_key, _ in pairs}:
        return False
    for new_key, old_key in pairs:
        left, right = float(phase4c[old_key]), float(phase4d[new_key])
        difference = abs(left - right) / max(abs(left), abs(right), 1e-12)
        entry = observed_entries.get(new_key, {})
        item_passed = difference < 0.05
        passed &= item_passed
        passed &= (
            close(entry.get("phase4c", math.nan), left)
            and close(entry.get("phase4d", math.nan), right)
            and close(entry.get("difference", math.nan), difference)
            and entry.get("passed") is item_passed
        )
    return bool(passed and persisted.get("old_k_false") is True and persisted.get("passed") is True)


def config_file_declarations(config: dict[str, Any]) -> dict[str, tuple[str, str]]:
    inputs = config.get("inputs", {})
    declarations = {
        "evaluation_suite": (inputs.get("suite_path", ""), inputs.get("suite_sha256", "")),
        "official_result": (
            inputs.get("official_result_path", ""),
            inputs.get("official_result_sha256", ""),
        ),
        "official_config": (
            inputs.get("official_config_path", ""),
            inputs.get("official_config_sha256", ""),
        ),
    }
    declarations.update(
        {
            f"formal_checkpoint/{key}": (
                model.get("checkpoint_path", ""),
                model.get("sha256", ""),
            )
            for key, model in inputs.get("models", {}).items()
        }
    )
    reproduction = inputs.get("reproduction", {})
    declarations.update(
        {
            "reproduction_result": (
                reproduction.get("result_path", ""),
                reproduction.get("result_sha256", ""),
            ),
            "reproduction_config": (
                reproduction.get("config_path", ""),
                reproduction.get("config_sha256", ""),
            ),
            "reproduction_checkpoint": (
                reproduction.get("checkpoint_path", ""),
                reproduction.get("sha256", ""),
            ),
        }
    )
    return declarations


def audit_input_passports(
    input_root: Path, config: dict[str, Any], provenance: dict[str, Any], result: dict[str, Any]
) -> dict[str, Any]:
    """Rehash every frozen external input and cross-check both passport layers."""

    failures: list[str] = []
    declared = config_file_declarations(config)
    if declared != FROZEN_FILE_HASHES:
        failures.append("config input paths/hashes differ from frozen material passport")
    result_passports = result.get("input_file_passports", {})
    if set(result_passports) != set(FROZEN_FILE_HASHES):
        failures.append("result input passport key set differs from frozen passport")
    root = input_root.resolve()
    for passport_key, (relative, expected_hash) in FROZEN_FILE_HASHES.items():
        path = (root / relative).resolve()
        if root not in path.parents or not path.is_file():
            failures.append(f"missing/escaping frozen input: {relative}")
            continue
        observed_hash, observed_bytes = sha256(path), path.stat().st_size
        if observed_hash != expected_hash:
            failures.append(f"input SHA mismatch: {relative}")
        result_file = result_passports.get(passport_key, {})
        if (
            result_file.get("path") != relative
            or result_file.get("sha256") != expected_hash
            or result_file.get("bytes") != observed_bytes
        ):
            failures.append(f"result file passport mismatch: {passport_key}")

        model_key: str | None = None
        expected_model: dict[str, Any] | None = None
        if passport_key.startswith("formal_checkpoint/"):
            model_key = passport_key.removeprefix("formal_checkpoint/")
            expected_model = config["inputs"]["models"][model_key]
        elif passport_key == "reproduction_checkpoint":
            model_key = "reproduction-medium-seed20261001"
            expected_model = config["inputs"]["reproduction"]
        if model_key is None or expected_model is None:
            continue
        persisted = provenance.get(model_key, {}).get("input_passport", {})
        checkpoint = persisted.get("checkpoint", {})
        expected_architecture = expected_model.get(
            "architecture",
            config["inputs"]["models"]["medium-seed20261001"]["architecture"],
        )
        if (
            persisted.get("sha256") != expected_hash
            or persisted.get("path") != relative
            or persisted.get("bytes") != observed_bytes
        ):
            failures.append(f"split file passport mismatch: {model_key}")
        if (
            checkpoint.get("sha256") != expected_hash
            or checkpoint.get("architecture") != expected_architecture
            or checkpoint.get("metadata") != expected_model.get("metadata")
        ):
            failures.append(f"checkpoint passport mismatch: {model_key}")
    return {"passed": not failures, "failures": failures}


def frozen_config_ok(config: dict[str, Any]) -> bool:
    runtime = config.get("runtime", {})
    evaluation = config.get("evaluation", {})
    return bool(
        config.get("schema_version") == 1
        and config.get("experiment", {}).get("id") == "phase4d-s5-operator-ladder"
        and config.get("experiment", {}).get("preregistration_commit") == PREREGISTRATION_COMMIT
        and config.get("experiment", {}).get("smoke") is False
        and runtime.get("ranks") == list(RANKS)
        and runtime.get("max_runtime_minutes") == 240
        and runtime.get("mlp_init_seeds") == [20261010, 20261011, 20261012]
        and runtime.get("mlp_max_epochs") == 1000
        and runtime.get("mlp_check_every") == 5
        and runtime.get("mlp_patience_checks") == 30
        and float(runtime.get("mlp_min_delta", math.nan)) == 1e-6
        and runtime.get("evaluation_batch_size") == 4096
        and evaluation
        == {
            "seed": 20261005,
            "state_fold_seed": 20261007,
            "id_per_length": 512,
            "ood_per_length": 512,
            "loop_count": 2048,
            "route_pair_count": 1024,
        }
        and config.get("inputs", {}).get("official_run")
        == "phase4c-s5-20260809T093428Z-24c37791f101"
        and tuple(config.get("inputs", {}).get("models", {})) == FORMAL_MODELS
        and config_file_declarations(config) == FROZEN_FILE_HASHES
    )


def audit_feature_and_maps(root: Path, rows: list[dict[str, str]]) -> dict[str, Any]:
    failures: list[str] = []
    feature_keys = (*FORMAL_MODELS, "reproduction-medium-seed20261001")
    features = root / "features"
    for model in feature_keys:
        path = features / f"{model}.npz"
        if not path.is_file():
            failures.append(f"missing features: {model}")
            continue
        with np.load(path, allow_pickle=False) as data:
            required = {"base", "p1", "p2", "base_prediction", "p1_prediction", "p2_prediction"}
            if set(data.files) != required:
                failures.append(f"wrong feature keys: {model}")
                continue
            hidden_size = 768 if model.startswith("large-") else 512
            base, p1, p2 = data["base"], data["p1"], data["p2"]
            predictions = (
                (data["base_prediction"], (1440,)),
                (data["p1_prediction"], (10, 1440)),
                (data["p2_prediction"], (90, 1440)),
            )
            if (
                base.dtype != np.float32
                or p1.dtype != np.float32
                or p2.dtype != np.float32
                or base.shape != (1440, hidden_size)
                or p1.shape != (10, 1440, hidden_size)
                or p2.shape != (90, 1440, hidden_size)
                or not (np.isfinite(base).all() and np.isfinite(p1).all() and np.isfinite(p2).all())
            ):
                failures.append(f"invalid float32 feature arrays: {model}")
            if any(
                prediction.shape != shape
                or not np.issubdtype(prediction.dtype, np.integer)
                or np.any(prediction < 0)
                or np.any(prediction >= 120)
                for prediction, shape in predictions
            ):
                failures.append(f"invalid prediction arrays: {model}")
    map_path = root / "selected_maps.npz"
    if not map_path.is_file():
        return {"passed": False, "failures": failures + ["missing selected_maps.npz"]}
    with np.load(map_path, allow_pickle=False) as maps:
        expected_keys: set[str] = set()
        for model in feature_keys:
            model_rows = [row for row in rows if row.get("model_key") == model]
            if len(model_rows) != 132:
                failures.append(f"cannot validate maps without 132 rows: {model}")
                continue
            hidden_size = 768 if model.startswith("large-") else 512
            for fold, choice in enumerate(selected_rows(model_rows)):
                rank, function_class = int(choice["rank"]), choice["function_class"]
                for kind in ("selected", "depth_one"):
                    prefix = f"{model}_fold{fold}_{kind}"
                    shapes = {
                        "coefficients": (10, rank, rank),
                        "intercepts": (10, rank),
                        "input_mean": (10, rank),
                        "input_scale": (10, rank),
                        "residual_scale": (),
                    }
                    if kind == "selected":
                        shapes.update(
                            {
                                "chart_center": (hidden_size,),
                                "chart_basis": (hidden_size, rank),
                                "chart_scale": (rank,),
                            }
                        )
                    epoch_key = "epoch" if kind == "selected" else "depth_one_epoch"
                    residual_expected = (
                        function_class.startswith("resmlp") and int(number(choice, epoch_key)) > 0
                    )
                    if residual_expected:
                        width = 16 if function_class == "resmlp16" else 64
                        shapes.update(
                            {
                                "residual_w1": (10, rank, width),
                                "residual_b1": (10, width),
                                "residual_w2": (10, width, rank),
                                "residual_b2": (10, rank),
                            }
                        )
                    for name, shape in shapes.items():
                        key = f"{prefix}_{name}"
                        expected_keys.add(key)
                        if (
                            key not in maps.files
                            or maps[key].shape != shape
                            or not np.issubdtype(maps[key].dtype, np.floating)
                            or not np.isfinite(maps[key]).all()
                        ):
                            failures.append(f"missing/nonfinite/wrong-shape map key: {key}")
        if set(maps.files) != expected_keys:
            failures.append(
                "selected map key set mismatch: "
                f"missing={sorted(expected_keys - set(maps.files))}, "
                f"extra={sorted(set(maps.files) - expected_keys)}"
            )
    return {"passed": not failures, "failures": failures}


def audit_execution_shards(
    root: Path, result: dict[str, Any], repository: Path | None
) -> dict[str, Any]:
    """Independently validate the seven immutable execution shards and commits."""

    failures: list[str] = []
    entries = result.get("execution_shards", [])
    expected_keys = {*FORMAL_MODELS, "reproduction"}
    if (
        not isinstance(entries, list)
        or {str(entry.get("model_key")) for entry in entries if isinstance(entry, dict)}
        != expected_keys
    ):
        return {"passed": False, "failures": ["execution shards do not uniquely cover 6+1"]}
    if len(entries) != 7:
        failures.append("execution shard list is not exactly seven entries")
    analysis_commit = str(result.get("git_commit", ""))
    reproduction_commit = str(result.get("reproduction_analysis_git_commit", ""))
    assembly_commit = str(result.get("assembly_git_commit", ""))
    for entry in entries:
        key, shard = str(entry["model_key"]), Path(str(entry.get("path", "")))
        if not shard.is_dir():
            failures.append(f"missing original execution shard: {key}")
            continue
        manifest_path = shard / "artifact_manifest.json"
        if (
            not manifest_path.is_file()
            or sha256(manifest_path) != entry.get("artifact_manifest_sha256")
            or not audit_manifest(shard)["passed"]
            or not (shard / "SUCCESS").is_file()
            or (shard / "SUCCESS").read_text().strip() != "ok"
            or not (shard / "exit_code.txt").is_file()
            or (shard / "exit_code.txt").read_text().strip() != "0"
        ):
            failures.append(f"invalid immutable execution shard: {key}")
        copied = root / "shard_provenance" / key
        if (
            not copied.is_dir()
            or not (copied / "artifact_manifest.json").is_file()
            or sha256(copied / "artifact_manifest.json") != sha256(manifest_path)
        ):
            failures.append(f"copied shard provenance differs: {key}")
        shard_result = load_json(shard / "result.json")
        if key in FORMAL_MODELS:
            if (
                shard_result.get("git_commit") != analysis_commit
                or shard_result.get("model_count") != 1
                or shard_result.get("cell_row_count") != 132
                or [model.get("model_key") for model in shard_result.get("models", [])] != [key]
                or shard_result.get("reproduction") is not None
            ):
                failures.append(f"formal shard result contract differs: {key}")
        elif (
            shard_result.get("git_commit") != reproduction_commit
            or shard_result.get("model_count") != 1
            or shard_result.get("cell_row_count") != 132
            or shard_result.get("reproduction") is None
        ):
            failures.append("reproduction shard result contract differs")
    if repository is not None:
        for name, commit in (
            ("analysis", analysis_commit),
            ("reproduction", reproduction_commit),
            ("assembly", assembly_commit),
        ):
            if (
                not commit
                or subprocess.run(
                    [
                        "git",
                        "-C",
                        str(repository),
                        "merge-base",
                        "--is-ancestor",
                        PREREGISTRATION_COMMIT,
                        commit,
                    ],
                    check=False,
                ).returncode
                != 0
            ):
                failures.append(f"{name} commit is not descended from preregistration")
        if analysis_commit and reproduction_commit and analysis_commit != reproduction_commit:
            changed = set(
                subprocess.run(
                    [
                        "git",
                        "-C",
                        str(repository),
                        "diff",
                        "--name-only",
                        analysis_commit,
                        reproduction_commit,
                    ],
                    check=True,
                    capture_output=True,
                    text=True,
                ).stdout.splitlines()
            )
            if not changed <= ALLOWED_REPRODUCTION_COMMIT_PATHS:
                failures.append(
                    "reproduction commit changes analysis semantics: "
                    f"{sorted(changed - ALLOWED_REPRODUCTION_COMMIT_PATHS)}"
                )
    return {"passed": not failures, "failures": failures}


def audit(root: Path, repository: Path | None = None) -> dict[str, Any]:
    checks: list[dict[str, Any]] = []
    manifest = audit_manifest(root)
    add(checks, "atomic_manifest", manifest["passed"], manifest)
    result_path, config_path = root / "result.json", root / "config.yaml"
    add(
        checks,
        "success_marker",
        (root / "SUCCESS").read_text(encoding="utf-8").strip() == "ok"
        if (root / "SUCCESS").is_file()
        else False,
    )
    add(
        checks,
        "zero_exit_code",
        (root / "exit_code.txt").is_file()
        and (root / "exit_code.txt").read_text(encoding="utf-8").strip() == "0",
    )
    if not result_path.is_file() or not config_path.is_file():
        return {"passed": False, "checks": checks + [{"name": "required_files", "passed": False}]}
    result, config = load_json(result_path), yaml.safe_load(config_path.read_text(encoding="utf-8"))
    add(checks, "config_hash", result.get("config_sha256") == sha256(config_path))
    add(
        checks,
        "frozen_config",
        frozen_config_ok(config),
    )
    add(
        checks,
        "preregistration_marker",
        result.get("preregistration_commit") == PREREGISTRATION_COMMIT
        and bool(result.get("preregistration_ancestor_verified")),
    )
    input_root = Path(result.get("input_root", ""))
    if repository is not None:
        ancestry = (
            subprocess.run(
                [
                    "git",
                    "-C",
                    str(repository),
                    "merge-base",
                    "--is-ancestor",
                    PREREGISTRATION_COMMIT,
                    result.get("git_commit", ""),
                ],
                check=False,
            ).returncode
            == 0
        )
        add(checks, "commit_ancestry", ancestry)
        repository_config = repository / "configs/phase4d/s5_operator_ladder.yaml"
        add(
            checks,
            "repository_config_identity",
            repository_config.is_file() and sha256(repository_config) == sha256(config_path),
        )
    rows = read_csv(root / "cell_metrics.csv") if (root / "cell_metrics.csv").is_file() else []
    cell_audit = audit_cells(rows, set(FORMAL_MODELS))
    add(checks, "formal_cell_matrix", cell_audit["passed"], cell_audit)
    models = result.get("models", [])
    add(
        checks,
        "formal_result_contract",
        result.get("model_count") == 6
        and len(models) == 6
        and result.get("cell_row_count") == 792
        and result.get("smoke") is False
        and str(result.get("device", "")).startswith("cuda")
        and {model.get("model_key") for model in models} == set(FORMAL_MODELS)
        and (root / "git_commit.txt").is_file()
        and (root / "git_commit.txt").read_text().strip() == result.get("git_commit"),
    )
    execution_audit = audit_execution_shards(root, result, repository)
    add(checks, "execution_shard_provenance", execution_audit["passed"], execution_audit)
    reconstructed_models: list[dict[str, Any]] = []
    persisted_by_key = {
        str(model.get("model_key")): model for model in models if isinstance(model, dict)
    }
    if cell_audit["passed"]:
        for key in FORMAL_MODELS:
            model_rows = [row for row in rows if row.get("model_key") == key]
            reconstructed = reconstruct_model(key, model_rows)
            reconstructed_models.append(reconstructed)
            persisted = persisted_by_key.get(key, {})
            for field in (
                "a32_affine",
                "a119_affine",
                "a119_resmlp64",
                "b32_affine",
                "b119_affine",
                "b119_resmlp64",
                "c32_affine",
                "c64_affine",
                "selected_held",
                "selected_seen",
                "depth_one",
            ):
                add(
                    checks,
                    f"aggregate:{key}:{field}",
                    summaries_equal(reconstructed[field], persisted.get(field, {})),
                    "prediction sufficient statistics and independent 45-pair H3 AUROC",
                )
            add(
                checks,
                f"nested_selection:{key}",
                reconstructed["selected_cells"] == persisted.get("selected_cells"),
            )
    else:
        add(checks, "reconstruct_formal_models", False, "formal cell matrix failed")
    official_path = input_root / config["inputs"]["official_result_path"]
    parity_ok = official_path.is_file()
    if parity_ok:
        finals = {
            row["run_key"]: row["final_metrics"] for row in load_json(official_path)["run_results"]
        }
        for model in reconstructed_models:
            old, new = finals[model["model_key"]], model["a32_affine"]
            persisted = result.get("baseline_parity", {}).get(model["model_key"], {})
            parity_ok &= parity_matches(persisted, old, new)
    add(checks, "baseline_parity_under_5_percent", parity_ok)
    split = (
        load_json(root / "split_provenance.json")
        if (root / "split_provenance.json").is_file()
        else {}
    )
    suite_path = input_root / config["inputs"]["suite_path"]
    suite = (
        {key: value for key, value in np.load(suite_path, allow_pickle=False).items()}
        if suite_path.is_file()
        else {}
    )
    suite_ok = {"base_targets", "repeats", "state_folds"} <= set(suite)
    if suite_ok:
        suite_ok &= suite["base_targets"].shape == (1440,) and suite["repeats"].shape == (1440,)
        suite_ok &= np.array_equal(np.bincount(suite["state_folds"], minlength=3), [40, 40, 40])
        suite_ok &= np.array_equal(
            np.bincount(suite["base_targets"], minlength=120), np.full(120, 12)
        )
        suite_ok &= np.array_equal(suite["repeats"], np.tile(np.arange(12), 120))
        suite_ok &= all(audit_split(split.get(key, {}), suite)["passed"] for key in FORMAL_MODELS)
    add(checks, "split_provenance", suite_ok)
    input_audit = audit_input_passports(input_root, config, split, result)
    add(checks, "input_passports_and_hashes", input_audit["passed"], input_audit)
    labels = mechanism(reconstructed_models)
    persisted_mechanism = result.get("mechanism", {})
    add(
        checks,
        "mechanism_6of6",
        labels == persisted_mechanism,
        labels,
    )
    reproduction = result.get("reproduction")
    reproduction_path = root / "reproduction_cell_metrics.csv"
    reproduction_ok = isinstance(reproduction, dict) and reproduction_path.is_file()
    reproduction_rows: list[dict[str, str]] = []
    if reproduction_ok:
        reproduction_rows = read_csv(reproduction_path)
        reproduction_cells_ok = audit_cells(
            reproduction_rows, {"reproduction-medium-seed20261001"}
        )["passed"]
        reproduction_ok &= reproduction_cells_ok
        if reproduction_cells_ok and cell_audit["passed"]:
            reference_rows = [row for row in rows if row["model_key"] == "medium-seed20261001"]
            official_metrics, reproduced_metrics = (
                metrics30(reference_rows),
                metrics30(reproduction_rows),
            )
            reference_selection = selection_payload(reference_rows)
            reproduced_selection = selection_payload(reproduction_rows)
            selections_match = reference_selection == reproduced_selection
            directions_match = direction_labels(reference_rows) == direction_labels(
                reproduction_rows
            )
            rerun = reproduction_verdict(
                official_metrics,
                reproduced_metrics,
                selections_match,
                directions_match,
            )
            reproduction_ok &= set(reproduction.get("differences", {})) == set(rerun["differences"])
            reproduction_ok &= rerun["verdict"] == reproduction.get("verdict")
            reproduction_ok &= rerun["failed_metrics"] == reproduction.get("failed_metrics")
            reproduction_ok &= reproduction.get("selection_match") is selections_match
            reproduction_ok &= reproduction.get("direction_labels_match") is directions_match
            reproduction_ok &= reproduction.get("reference_selected_cells") == reference_selection
            reproduction_ok &= (
                reproduction.get("reproduction_selected_cells") == reproduced_selection
            )
            reproduction_ok &= all(
                close(
                    rerun["differences"][key],
                    float(reproduction.get("differences", {}).get(key, math.inf)),
                    tolerance=1e-12,
                )
                for key in rerun["differences"]
            )
            reproduction_phase4c_path = input_root / config["inputs"]["reproduction"]["result_path"]
            if reproduction_phase4c_path.is_file():
                reproduction_phase4c = load_json(reproduction_phase4c_path)
                reproduction_final = next(
                    run["final_metrics"]
                    for run in reproduction_phase4c["run_results"]
                    if run["run_key"] == "medium-seed20261001"
                )
                reproduction_a32 = aggregate(
                    [
                        row
                        for row in reproduction_rows
                        if row["chart"] == "global_state"
                        and int(row["rank"]) == 32
                        and row["function_class"] == "affine"
                    ],
                    "held_",
                )
                reproduction_ok &= parity_matches(
                    reproduction.get("baseline_parity", {}),
                    reproduction_final,
                    reproduction_a32,
                )
            else:
                reproduction_ok = False
        else:
            reproduction_ok = False
        reproduction_ok &= (
            bool(suite)
            and audit_split(split.get("reproduction-medium-seed20261001", {}), suite)["passed"]
        )
    add(checks, "fixed_reproduction_30_metrics", reproduction_ok)
    artifact_audit = audit_feature_and_maps(root, rows + reproduction_rows)
    add(checks, "feature_and_map_artifacts", artifact_audit["passed"], artifact_audit)
    return {
        "passed": all(check["passed"] for check in checks),
        "checks": checks,
        "cell_audit": cell_audit,
    }


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("result_dir", type=Path)
    parser.add_argument("--repository", type=Path)
    parser.add_argument("--output", type=Path)
    args = parser.parse_args()
    report = audit(args.result_dir, args.repository)
    text = json.dumps(report, indent=2, sort_keys=True) + "\n"
    if args.output:
        args.output.write_text(text, encoding="utf-8")
    print(text, end="")
    raise SystemExit(0 if report["passed"] else 1)


if __name__ == "__main__":
    main()


==> anc/scripts/audit_phase4e_s5_operator_scaling.py <==
#!/usr/bin/env python3
"""Independent post-run auditor for the preregistered Phase 4e matrix.

This file intentionally imports neither the Phase 4e runner nor its scoring
helpers.  It audits persisted sufficient statistics, frozen provenance and
saved arrays; it is therefore useful even when the execution code changes.
"""
from __future__ import annotations

import argparse
import csv
import hashlib
import json
import math
import subprocess
from collections import defaultdict
from pathlib import Path
from typing import Any

import numpy as np
import yaml

PREREGISTRATION_COMMIT = "5183cd6"
MODELS = tuple(f"{size}-seed{seed}" for size in ("medium", "large") for seed in (20261001, 20261002, 20261003))
COVERAGES, HISTORIES = (20, 40, 80), (2, 4, 8)
ALPHAS, FAMILIES = (1e-5, 1e-3, .1, 1., 10., 100.), ("independent", "shared_contrast4")
EXCLUDED = {"artifact_manifest.json", "SUCCESS"}


def sha256(path: Path) -> str:
    h = hashlib.sha256()
    with path.open("rb") as f:
        for chunk in iter(lambda: f.read(8 * 1024 * 1024), b""):
            h.update(chunk)
    return h.hexdigest()


def array_hash(identifier: str, *arrays: np.ndarray) -> str:
    h = hashlib.sha256(identifier.encode())
    for value in arrays:
        value = np.ascontiguousarray(value)
        h.update(str(value.dtype).encode())
        h.update(json.dumps(value.shape).encode())
        h.update(value.view(np.uint8))
    return h.hexdigest()


def mask_hash(mask: np.ndarray) -> str:
    return hashlib.sha256(np.asarray(mask, dtype=np.uint8).tobytes()).hexdigest()


def close(a: Any, b: Any, tol: float = 1e-9) -> bool:
    try:
        a, b = float(a), float(b)
        return math.isfinite(a) and math.isfinite(b) and abs(a-b) <= tol * max(1., abs(a), abs(b))
    except (TypeError, ValueError):
        return False


def number(row: dict[str, Any], key: str) -> float:
    value = row.get(key)
    if value in (None, ""):
        raise ValueError(f"missing {key}")
    return float(value)


def read_csv(path: Path) -> list[dict[str, str]]:
    with path.open(newline="", encoding="utf-8") as f:
        return list(csv.DictReader(f))


def audit_manifest(root: Path) -> dict[str, Any]:
    manifest_path = root / "artifact_manifest.json"
    if not manifest_path.is_file():
        return {"passed": False, "failures": ["missing artifact_manifest.json"]}
    manifest = json.loads(manifest_path.read_text())
    actual = {str(p.relative_to(root)) for p in root.rglob("*") if p.is_file() and p.name not in EXCLUDED}
    failures = []
    for relative in sorted(actual ^ set(manifest)):
        failures.append(f"manifest file-set mismatch: {relative}")
    for relative in actual & set(manifest):
        item, path = manifest[relative], root / relative
        if int(item.get("bytes", -1)) != path.stat().st_size or item.get("sha256") != sha256(path):
            failures.append(f"manifest hash/size mismatch: {relative}")
    return {"passed": not failures, "entry_count": len(manifest), "failures": failures}


def frozen_config_ok(config: dict[str, Any]) -> bool:
    try:
        runtime, experiment = config["runtime"], config["experiment"]
        return (experiment["id"] == "phase4e-s5-operator-scaling" and experiment["preregistration_commit"] == PREREGISTRATION_COMMIT
                and not experiment.get("smoke", False) and int(runtime["rank"]) == 64
                and tuple(runtime["coverages"]) == COVERAGES and tuple(runtime["histories"]) == HISTORIES
                and tuple(float(x) for x in runtime["alphas"]) == ALPHAS and tuple(runtime["map_families"]) == FAMILIES
                and float(runtime["contrast_multiplier"]) == 4.)
    except (KeyError, TypeError, ValueError):
        return False


def audit_feature_bundle(path: Path, model: str) -> list[str]:
    failures: list[str] = []
    width = 512 if model.startswith(("medium", "reproduction-medium")) else 768
    expected = {"base": (1440, width), "p1": (10, 1440, width), "p2": (90, 1440, width),
                "base_prediction": (1440,), "p1_prediction": (10, 1440), "p2_prediction": (90, 1440)}
    try:
        with np.load(path, allow_pickle=False) as z:
            if set(z.files) != set(expected): failures.append(f"{model}: feature key set")
            for key, shape in expected.items():
                if key not in z: continue
                a = z[key]
                if a.shape != shape: failures.append(f"{model}/{key}: shape")
                if key in ("base", "p1", "p2") and a.dtype != np.float32: failures.append(f"{model}/{key}: dtype")
                if not np.isfinite(a).all(): failures.append(f"{model}/{key}: nonfinite")
    except Exception as exc:
        failures.append(f"{model}: unreadable feature bundle: {exc}")
    return failures


def audit_input_passports(input_root: Path, config: dict[str, Any], result: dict[str, Any]) -> dict[str, Any]:
    failures: list[str] = []
    inp = config.get("inputs", {})
    declared: dict[str, tuple[str, str]] = {"evaluation_suite": (inp.get("suite_path", ""), inp.get("suite_sha256", ""))}
    for name in ("result", "cell_metrics", "split_provenance", "reproduction_cell_metrics"):
        if name in inp: declared[name] = (inp[name].get("path", ""), inp[name].get("sha256", ""))
    for model, item in inp.get("models", {}).items(): declared[f"feature/{model}"] = (item.get("feature_path", ""), item.get("sha256", ""))
    if "reproduction" in inp: declared["feature/reproduction-medium-seed20261001"] = (inp["reproduction"].get("feature_path", ""), inp["reproduction"].get("sha256", ""))
    passport = result.get("input_file_passports", {})
    if set(passport) != set(declared):
        failures.append("input passport key set")
    for name, (relative, expected) in declared.items():
        path = (input_root / relative).resolve()
        if input_root.resolve() not in path.parents or not path.is_file():
            failures.append(f"missing/escaping input {name}"); continue
        if sha256(path) != expected: failures.append(f"input SHA mismatch {name}")
        persisted = passport.get(name, {})
        if (persisted.get("path") != relative or persisted.get("sha256") != expected
                or int(persisted.get("bytes", -1)) != path.stat().st_size):
            failures.append(f"input passport mismatch {name}")
        if name.startswith("feature/"): failures.extend(audit_feature_bundle(path, name.removeprefix("feature/")))
    return {"passed": not failures, "declared": len(declared), "failures": failures}


def reconstruct_split(suite: dict[str, np.ndarray], fold: int, coverage: int, histories: int) -> dict[str, Any]:
    states, repeats, state_folds = suite["base_targets"], suite["repeats"], suite["state_folds"]
    all_states = np.arange(120)
    held_states, train_states = all_states[state_folds == fold], all_states[state_folds != fold]
    inner = np.random.default_rng(20261009 + fold).permutation(train_states)
    validation, fit = np.sort(inner[:20]), np.sort(inner[20:])
    outer = np.random.default_rng(20261020 + fold).permutation(train_states)
    inner_order = np.random.default_rng(20261030 + fold).permutation(fit)
    outer_fit = np.sort(outer[:coverage]); inner_fit = np.sort(inner_order[:{20:15,40:30,80:60}[coverage]])
    m = lambda ids, rep: np.isin(states, ids) & rep
    masks = {"inner_fit":m(inner_fit,repeats<histories), "inner_validation":m(validation,repeats<8),
             "outer_refit":m(outer_fit,repeats<histories), "held":m(held_states,repeats>=8),
             "fit_repeat":m(outer_fit,repeats>=8), "chart_only":m(np.setdiff1d(train_states,outer_fit),repeats>=8)}
    return {"outer_train_states":train_states,"outer_held_states":held_states,"inner_fit_states":fit,
            "inner_validation_states":validation,"outer_fit_state_ids":outer_fit,"inner_condition_fit":inner_fit,"masks":masks}


def audit_provenance(path: Path, suite_path: Path) -> dict[str, Any]:
    failures: list[str] = []
    try:
        provenance = json.loads(path.read_text())
        with np.load(suite_path, allow_pickle=False) as z: suite = {k:z[k] for k in z.files}
        expected_models=(*MODELS,"reproduction-medium-seed20261001")
        if set(provenance) != set(expected_models): failures.append("provenance seven-shard model set")
        for model in expected_models:
            folds = provenance.get(model, {}).get("folds", [])
            if len(folds) != 3: failures.append(f"{model}: expected 3 provenance folds"); continue
            observed_folds = {
                int(item.get("conditions", {}).get("c20_h2", {}).get("outer_fold", -1))
                for item in folds
            }
            if observed_folds != {0, 1, 2}:
                failures.append(f"{model}: duplicate/missing provenance fold")
            for fold_entry in folds:
                fold = int(fold_entry.get("conditions",{}).get("c20_h2",{}).get("outer_fold", -1)); split = reconstruct_split(suite, fold, 20, 2)
                persisted = fold_entry.get("split", {})
                for field in ("outer_train", "outer_held", "inner_fit", "inner_validation"):
                    wanted = split[{"outer_train":"outer_train_states","outer_held":"outer_held_states","inner_fit":"inner_fit_states","inner_validation":"inner_validation_states"}[field]].tolist()
                    if persisted.get(field) != wanted: failures.append(f"{model}/fold{fold}: {field} reconstruction")
                for c in COVERAGES:
                    for h in HISTORIES:
                        item = fold_entry.get("conditions",{}).get(f"c{c}_h{h}",{})
                        expected = reconstruct_split(suite,fold,c,h)
                        expected_fields = {
                            "coverage": c,
                            "histories": h,
                            "outer_fold": fold,
                            "outer_fit_state_ids": expected["outer_fit_state_ids"].tolist(),
                            "inner_fit_state_ids": expected["inner_condition_fit"].tolist(),
                            "inner_validation_state_ids": expected["inner_validation_states"].tolist(),
                            "outer_held_state_ids": expected["outer_held_states"].tolist(),
                            "repeat_ids_train": list(range(h)),
                            "repeat_ids_test": list(range(8, 12)),
                        }
                        for field, wanted in expected_fields.items():
                            if item.get(field) != wanted:
                                failures.append(f"{model}/fold{fold}/c{c}h{h}: {field}")
                        for key, mask in expected["masks"].items():
                            if item.get("mask_sha256",{}).get(key) != mask_hash(mask): failures.append(f"{model}/fold{fold}/c{c}h{h}: mask {key}")
                        if set(item.get("outer_fit_state_ids", [])) & set(expected["outer_held_states"]): failures.append(f"{model}/fold{fold}/c{c}h{h}: held leak")
    except Exception as exc:
        failures.append(f"provenance unreadable: {exc}")
    return {"passed": not failures, "failures": failures}


def audit_csv_provenance(
    outer: list[dict[str, str]], inner: list[dict[str, str]], suite: dict[str, np.ndarray]
) -> dict[str, Any]:
    """Bind every CSV cell to the independently reconstructed split masks."""

    failures: list[str] = []
    expected_fields = {
        "outer_fit_state_ids": "outer_fit_state_ids",
        "inner_fit_state_ids": "inner_condition_fit",
        "inner_validation_state_ids": "inner_validation_states",
        "outer_held_state_ids": "outer_held_states",
    }
    for row in [*outer, *inner]:
        try:
            fold, coverage, histories = (int(row[key]) for key in ("outer_fold", "coverage", "histories"))
            split = reconstruct_split(suite, fold, coverage, histories)
            ident = f"{row.get('model_key')}/f{fold}/c{coverage}h{histories}"
            for csv_field, split_field in expected_fields.items():
                if [int(value) for value in json.loads(row[csv_field])] != split[split_field].tolist():
                    failures.append(f"{ident}: CSV {csv_field}")
            if [int(value) for value in json.loads(row["repeat_ids_train"])] != list(range(histories)):
                failures.append(f"{ident}: CSV train repeats")
            if [int(value) for value in json.loads(row["repeat_ids_test"])] != list(range(8, 12)):
                failures.append(f"{ident}: CSV test repeats")
            observed_masks = json.loads(row["mask_sha256"])
            wanted_masks = {name: mask_hash(mask) for name, mask in split["masks"].items()}
            if observed_masks != wanted_masks:
                failures.append(f"{ident}: CSV mask hashes")
        except (KeyError, TypeError, ValueError, json.JSONDecodeError) as exc:
            failures.append(f"CSV provenance unreadable: {exc}")
    return {"passed": not failures, "failures": failures}


def audit_row(row: dict[str, str], prefix: str) -> list[str]:
    failures=[]; ident=f"{row.get('model_key')}/f{row.get('outer_fold')}/c{row.get('coverage')}h{row.get('histories')}"
    coverage = int(row.get("coverage", -1))
    if prefix == "chart_only" and coverage == 80:
        if str(row.get("chart_only_not_applicable", "")).lower() not in {"true", "1"}:
            failures.append(f"{ident}: chart_only must be not_applicable")
        for metric in ("one_step", "composition", "teacher_forced", "inverse"):
            for suffix in ("count", "sse", "reference_sse", "phase4e_strict_nrmse"):
                if row.get(f"chart_only_{metric}_{suffix}") not in (None, ""):
                    failures.append(f"{ident}: chart_only numeric value on C=80")
        return failures
    if prefix == "chart_only" and str(row.get("chart_only_not_applicable", "")).lower() in {"true", "1"}:
        failures.append(f"{ident}: chart_only incorrectly not_applicable")
    base_examples = {
        "held": 40 * 4,
        "fit_repeat": coverage * 4,
        "chart_only": (80 - coverage) * 4,
        "inner_validation": 20 * 8,
    }.get(prefix)
    for metric in ("one_step","composition","teacher_forced","inverse"):
        stem=f"{prefix}_{metric}_"
        try:
            count=int(number(row,stem+"count")); sse=number(row,stem+"sse"); ref=number(row,stem+"reference_sse"); observed=number(row,stem+"phase4e_strict_nrmse")
            multiplier = 90 if metric in {"composition", "teacher_forced"} else 10
            expected_count = None if base_examples is None else base_examples * multiplier
            if (not all(math.isfinite(value) for value in (sse, ref, observed)) or count <= 0
                    or (expected_count is not None and count != expected_count) or sse < 0 or ref <= 0
                    or not close(observed,math.sqrt(sse/ref))):
                failures.append(f"{ident}: {stem} stats")
        except ValueError as exc: failures.append(f"{ident}: {exc}")
    try:
        if not close(row[f"{prefix}_composition_reference_sse"], row[f"{prefix}_teacher_forced_reference_sse"]):
            failures.append(f"{ident}: composition/teacher reference mismatch")
    except (KeyError, ValueError):
        failures.append(f"{ident}: missing composition/teacher reference")
    return failures


def aggregate(rows: list[dict[str,str]], prefix: str="held") -> dict[str,float]:
    out={}
    for metric in ("one_step","composition","teacher_forced","inverse"):
        stem=f"{prefix}_{metric}_"; sse=sum(number(r,stem+"sse") for r in rows); ref=sum(number(r,stem+"reference_sse") for r in rows)
        nrmse=math.sqrt(sse/max(ref,1e-12)); out[f"{metric}_nrmse"]=nrmse; out[f"{metric}_phase4e_strict_nrmse"]=nrmse; out[f"{metric}_sse"]=sse; out[f"{metric}_reference_sse"]=ref; out[f"{metric}_count"]=sum(number(r,stem+"count") for r in rows)
    return out


def select_alpha(rows: list[dict[str,str]]) -> tuple[float,float,list[float]]:
    best=min(number(r,"inner_score") for r in rows); eligible=[r for r in rows if number(r,"inner_score") <= best*1.01]
    return max(number(r,"alpha") for r in eligible), best, [number(r,"alpha") for r in eligible]


def claim_direction(base: dict[str,float], candidate: dict[str,float]) -> bool:
    return candidate["one_step_nrmse"] <= .8*base["one_step_nrmse"] and candidate["composition_nrmse"] <= .8*base["composition_nrmse"] and candidate["inverse_nrmse"] <= 1.05*base["inverse_nrmse"]


def mechanism(models: dict[str, dict[str,dict[str,float]]]) -> dict[str,Any]:
    labels={"STATE_DIVERSITY_LIMITED":[],"LOW_SAMPLE_RIDGE_SENSITIVE":[],"LOW_SAMPLE_SHARING_SENSITIVE":[]}
    for name,cells in models.items():
        labels["STATE_DIVERSITY_LIMITED"].append(claim_direction(cells["h1_baseline"],cells["h1_candidate"]))
        labels["LOW_SAMPLE_RIDGE_SENSITIVE"].append(claim_direction(cells["h2_baseline"],cells["h2_candidate"]))
        labels["LOW_SAMPLE_SHARING_SENSITIVE"].append(claim_direction(cells["h3_baseline"],cells["h3_candidate"]))
    support={k:sum(v) for k,v in labels.items()}; flags={k:v==6 for k,v in support.items()}
    scale={k:{size:sum(v for model,v in zip(MODELS,vals) if model.startswith(size)) for size in ("medium","large")} for k,vals in labels.items()}
    return {"status":"CLEAR" if any(flags.values()) else "MIXED_UNRESOLVED","labels":flags,"support_counts":support,"scale_support":scale,"directions":{k:dict(zip(MODELS,v)) for k,v in labels.items()}}


def fifteen(models: dict[str,dict[str,dict[str,float]]], model: str) -> dict[str,float]:
    c=models[model]; out={}
    for label in ("c20h8","c40h4","c80h2","h2","h3"):
        for metric in ("one_step","composition","inverse"): out[f"{label}_{metric}_nrmse"]=c[label][f"{metric}_nrmse"]
    return out


def reproduction_verdict(official: dict[str,float], reproduced: dict[str,float], selection: bool, directions: bool) -> dict[str,Any]:
    if set(official)!=set(reproduced) or len(official)!=15: return {"verdict":"CANNOT_VERIFY"}
    diff={k:abs(official[k]-reproduced[k])/max((abs(official[k])+abs(reproduced[k]))/2,1e-12) for k in official}
    return {"verdict":"REPRODUCIBLE" if selection and directions and all(v<.05 for v in diff.values()) else "PARTIALLY_REPRODUCIBLE" if directions else "NOT_REPRODUCIBLE", "differences":diff,"failed_metrics":[k for k,v in diff.items() if v>=.05]}


def audit_cells(outer: list[dict[str,str]], inner: list[dict[str,str]], selected: list[dict[str,str]], expected_models: set[str]) -> dict[str,Any]:
    failures=[]; grouped=defaultdict(list); inner_group=defaultdict(list)
    for r in outer:
        grouped[r.get("model_key","")].append(r)
        for prefix in ("held", "fit_repeat", "chart_only"):
            failures.extend(audit_row(r, prefix))
    for r in inner:
        inner_group[r.get("model_key","")].append(r)
        failures.extend(audit_row(r,"inner_validation"))
        try:
            score = max(
                number(r, "inner_validation_one_step_phase4e_strict_nrmse") / .50,
                number(r, "inner_validation_composition_phase4e_strict_nrmse") / .60,
                number(r, "inner_validation_inverse_phase4e_strict_nrmse") / .50,
            )
            if r.get("partition") != "inner_validation" or not close(r.get("inner_score"), score):
                failures.append(f"{r.get('model_key')}: inner closure score")
        except ValueError as exc:
            failures.append(f"{r.get('model_key')}: {exc}")
    choices={}
    expected_cells={(fold,c,h,f,a) for fold in range(3) for c in COVERAGES for h in HISTORIES for f in FAMILIES for a in ALPHAS}
    expected_groups={(fold,c,h,f) for fold in range(3) for c in COVERAGES for h in HISTORIES for f in FAMILIES}
    if {row.get("model_key") for row in outer} != expected_models:
        failures.append("outer model set")
    if {row.get("model_key") for row in inner} != expected_models:
        failures.append("inner model set")
    if {row.get("model_key") for row in selected} != expected_models:
        failures.append("selection model set")
    for model in expected_models:
        rows=grouped.get(model,[]); ins=inner_group.get(model,[])
        outer_identity={(int(r["outer_fold"]),int(r["coverage"]),int(r["histories"]),r["family"],float(r["alpha"])) for r in rows}
        inner_identity={(int(r["outer_fold"]),int(r["coverage"]),int(r["histories"]),r["family"],float(r["alpha"])) for r in ins}
        model_selected=[r for r in selected if r.get("model_key")==model]
        selection_identity={(int(r["outer_fold"]),int(r["coverage"]),int(r["histories"]),r["family"]) for r in model_selected}
        if len(rows)!=324 or outer_identity != expected_cells: failures.append(f"{model}: outer 324 grid")
        if len(ins)!=324 or inner_identity != expected_cells: failures.append(f"{model}: inner 324 grid")
        if len(model_selected)!=54 or selection_identity != expected_groups: failures.append(f"{model}: selection 54 grid")
        for fold in range(3):
            for c in COVERAGES:
                for h in HISTORIES:
                    for family in FAMILIES:
                        candidates=[r for r in ins if int(r["outer_fold"])==fold and int(r["coverage"])==c and int(r["histories"])==h and r["family"]==family]
                        if len(candidates)!=6: failures.append(f"{model}/f{fold}/c{c}h{h}/{family}: candidates"); continue
                        alpha,best,eligible=select_alpha(candidates); choices[(model,fold,c,h,family)]=alpha
                        saved=[r for r in selected if r.get("model_key")==model and int(r["outer_fold"])==fold and int(r["coverage"])==c and int(r["histories"])==h and r["family"]==family]
                        eligible_saved = [] if len(saved) != 1 else [float(value) for value in json.loads(saved[0].get("eligible_alphas", "[]"))]
                        selected_outer = [r for r in rows if int(r["outer_fold"])==fold and int(r["coverage"])==c and int(r["histories"])==h and r["family"]==family and r.get("inner_score") not in (None, "")]
                        chosen_candidate = [r for r in candidates if close(r["alpha"], alpha)]
                        if (len(saved)!=1 or not close(saved[0].get("chosen_alpha"),alpha)
                                or not close(saved[0].get("best_inner_score"),best)
                                or eligible_saved != eligible or len(selected_outer) != 1
                                or not close(selected_outer[0].get("alpha"), alpha)
                                or len(chosen_candidate) != 1
                                or not close(selected_outer[0].get("inner_score"), chosen_candidate[0].get("inner_score"))):
                            failures.append(f"{model}/f{fold}/c{c}h{h}/{family}: selection 1.01")
    return {"passed":not failures,"failures":failures,"choices":choices,"groups":{k:len(v) for k,v in grouped.items()}}


def json_safe_cell_report(report: dict[str, Any]) -> dict[str, Any]:
    """Keep tuple-keyed selection lookups internal to the audit calculation."""

    return {key: value for key, value in report.items() if key != "choices"}


def audit_arrays(
    root: Path,
    outer: list[dict[str, str]],
    inner: list[dict[str, str]] | None = None,
) -> dict[str, Any]:
    failures=[]
    try:
        with np.load(root/"maps.npz",allow_pickle=False) as maps, np.load(root/"charts.npz",allow_pickle=False) as charts:
            expected_map_keys = {
                key
                for row in outer
                for key in (f"{row.get('map_id')}_coefficients", f"{row.get('map_id')}_intercepts")
            }
            expected_chart_rows = [*outer, *(inner or [])]
            expected_chart_keys = {
                f"{row.get('chart_id')}_chart_{suffix}"
                for row in expected_chart_rows
                for suffix in ("center", "basis", "scale")
            }
            if set(maps.files) != expected_map_keys:
                failures.append("map array key set")
            if set(charts.files) != expected_chart_keys:
                failures.append("chart array key set")
            for r in outer:
                mid,cid=r.get("map_id"),r.get("chart_id")
                if not mid or f"{mid}_coefficients" not in maps or f"{mid}_intercepts" not in maps: failures.append(f"missing map {mid}"); continue
                co,bi=maps[f"{mid}_coefficients"],maps[f"{mid}_intercepts"]
                if co.shape!=(10,64,64) or bi.shape!=(10,64) or co.dtype!=np.float64 or bi.dtype!=np.float64 or not(np.isfinite(co).all() and np.isfinite(bi).all()) or r.get("map_sha256")!=array_hash(mid,co,bi): failures.append(f"invalid map {mid}")
            chart_rows_by_id: dict[str, list[dict[str, str]]] = defaultdict(list)
            for row in expected_chart_rows:
                if row.get("chart_id"):
                    chart_rows_by_id[row["chart_id"]].append(row)
            for cid, rows in chart_rows_by_id.items():
                values=[charts[f"{cid}_chart_center"],charts[f"{cid}_chart_basis"],charts[f"{cid}_chart_scale"]]
                model = rows[0].get("model_key", "")
                width = 512 if model.startswith(("medium-", "reproduction-medium-")) else 768
                if (values[0].shape != (width,) or values[1].shape != (width, 64)
                        or values[2].shape != (64,) or any(v.dtype!=np.float64 or not np.isfinite(v).all() for v in values)
                        or {r.get("chart_sha256") for r in rows} != {array_hash(cid,*values)}):
                    failures.append(f"invalid chart {cid}")
    except Exception as exc: failures.append(f"maps/charts unreadable: {exc}")
    return {"passed":not failures,"failures":failures}


def _helmert() -> np.ndarray:
    """Frozen 10-action Helmert basis, independently written for audit use."""
    q=np.empty((10,10),dtype=np.float64); q[:,0]=1/math.sqrt(10)
    for col in range(1,10):
        q[:col,col]=1/math.sqrt(col*(col+1)); q[col,col]=-col/math.sqrt(col*(col+1)); q[col+1:,col]=0
    return q


def _ridge(x:np.ndarray,y:np.ndarray,alpha:float) -> tuple[np.ndarray,np.ndarray]:
    augmented=np.column_stack((x,np.ones(len(x))))
    penalty=np.eye(augmented.shape[1])*alpha; penalty[-1,-1]=0.
    answer=np.linalg.solve(augmented.T@augmented+penalty, augmented.T@y)
    return answer[:-1],answer[-1]


def _fit_map(base:np.ndarray,p1:np.ndarray,mask:np.ndarray,alpha:float,family:str) -> tuple[np.ndarray,np.ndarray]:
    x=np.asarray(base[mask],dtype=np.float64); target=np.asarray(p1[:,mask],dtype=np.float64)
    co=np.empty((10,64,64)); bi=np.empty((10,64))
    if family=="independent":
        for action in range(10): co[action],bi[action]=_ridge(x,target[action],alpha)
    else:
        q=_helmert(); rotated=np.einsum("ac,anr->cnr",q,target); theta=np.empty_like(co); beta=np.empty_like(bi)
        for action in range(10): theta[action],beta[action]=_ridge(x,rotated[action],alpha if action==0 else 4*alpha)
        co=np.einsum("ac,crs->ars",q,theta); bi=np.einsum("ac,cs->as",q,beta)
    return co,bi


def _fit_chart(values: np.ndarray, mask: np.ndarray) -> tuple[np.ndarray, np.ndarray, np.ndarray]:
    values = np.asarray(values, dtype=np.float64)
    center = values[mask].mean(axis=0)
    _, _, right = np.linalg.svd(values[mask] - center, full_matrices=False)
    basis = right[:64].T
    projected = (values - center) @ basis
    scale = projected[mask].std(axis=0)
    scale[scale < 1e-8] = 1.0
    return center, basis, scale


def _feature_spec(config: dict[str, Any], model: str) -> dict[str, str]:
    if model.startswith("reproduction-"):
        return config["inputs"]["reproduction"]
    return config["inputs"]["models"][model]


def audit_chart_recomputation(
    root: Path,
    input_root: Path,
    config: dict[str, Any],
    suite: dict[str, np.ndarray],
    outer: list[dict[str, str]],
    inner: list[dict[str, str]],
    models: tuple[str, ...],
) -> dict[str, Any]:
    """Re-fit every fold-local PCA chart and every inner deterministic hash."""

    failures: list[str] = []
    checked_charts = 0
    checked_inner_hashes = 0
    states, repeats = suite["base_targets"], suite["repeats"]
    try:
        with np.load(root / "charts.npz", allow_pickle=False) as charts:
            for model in models:
                spec = _feature_spec(config, model)
                with np.load(input_root / spec["feature_path"], allow_pickle=False) as feature:
                    raw_base = np.asarray(feature["base"], dtype=np.float64)
                    raw_p1 = np.asarray(feature["p1"], dtype=np.float64)
                    for fold in range(3):
                        split = reconstruct_split(suite, fold, 20, 2)
                        chart_specs = (
                            (
                                f"{model}_fold{fold}_rank64",
                                np.isin(states, split["outer_train_states"]) & (repeats < 8),
                            ),
                            (
                                f"{model}_fold{fold}_inner_rank64",
                                np.isin(states, split["inner_fit_states"]) & (repeats < 8),
                            ),
                        )
                        computed: dict[str, tuple[np.ndarray, np.ndarray, np.ndarray]] = {}
                        for chart_id, mask in chart_specs:
                            expected = _fit_chart(raw_base, mask)
                            saved = tuple(
                                charts[f"{chart_id}_chart_{suffix}"]
                                for suffix in ("center", "basis", "scale")
                            )
                            checked_charts += 1
                            computed[chart_id] = expected
                            if any(
                                not np.allclose(left, right, rtol=1e-10, atol=1e-10)
                                for left, right in zip(expected, saved)
                            ):
                                failures.append(f"chart PCA refit mismatch {chart_id}")
                        inner_chart_id = f"{model}_fold{fold}_inner_rank64"
                        center, basis, scale = computed[inner_chart_id]
                        inner_base = ((raw_base - center) @ basis) / scale
                        inner_p1 = np.stack([((value - center) @ basis) / scale for value in raw_p1])
                        for coverage in COVERAGES:
                            for histories in HISTORIES:
                                mask = reconstruct_split(suite, fold, coverage, histories)["masks"]["inner_fit"]
                                input_hash = hashlib.sha256(
                                    np.ascontiguousarray(inner_base[mask]).view(np.uint8)
                                ).hexdigest()
                                output_hash = hashlib.sha256(
                                    np.ascontiguousarray(inner_p1[:, mask]).view(np.uint8)
                                ).hexdigest()
                                rows = [
                                    row for row in inner
                                    if row.get("model_key") == model
                                    and int(row["outer_fold"]) == fold
                                    and int(row["coverage"]) == coverage
                                    and int(row["histories"]) == histories
                                ]
                                checked_inner_hashes += 1
                                if len(rows) != 12 or {row.get("inner_input_sha256") for row in rows} != {input_hash} or {
                                    row.get("inner_output_sha256") for row in rows
                                } != {output_hash}:
                                    failures.append(f"inner hash mismatch {model}/f{fold}/c{coverage}h{histories}")
    except Exception as exc:
        failures.append(f"chart recomputation unreadable: {exc}")
    return {
        "passed": not failures,
        "checked_charts": checked_charts,
        "checked_inner_condition_hashes": checked_inner_hashes,
        "failures": failures,
    }


def _inverse_actions(transition: np.ndarray) -> np.ndarray:
    states = np.arange(transition.shape[0])
    result = []
    for action in range(transition.shape[1]):
        matches = [
            candidate
            for candidate in range(transition.shape[1])
            if np.array_equal(transition[transition[:, action], candidate], states)
        ]
        if len(matches) != 1:
            raise ValueError(f"cannot reconstruct inverse action {action}")
        result.append(matches[0])
    return np.asarray(result, dtype=np.int64)


def _score_map(
    base: np.ndarray,
    p1: np.ndarray,
    p2: np.ndarray,
    coefficients: np.ndarray,
    intercepts: np.ndarray,
    mask: np.ndarray,
    reference: np.ndarray,
    ordered_pairs: np.ndarray,
    inverse_actions: np.ndarray,
) -> dict[str, float]:
    source = base[mask]
    one_target = p1[:, mask]
    two_target = p2[:, mask]
    one = np.einsum("nr,ars->ans", source, coefficients) + intercepts[:, None]

    def action(index: int, values: np.ndarray) -> np.ndarray:
        return values @ coefficients[index] + intercepts[index]

    composition = np.concatenate([action(int(second), one[int(first)]) for first, second in ordered_pairs])
    teacher = np.concatenate([action(int(second), one_target[int(first)]) for first, second in ordered_pairs])
    pair_target = np.concatenate([two_target[index] for index in range(len(ordered_pairs))])
    inverse = np.concatenate([action(int(inverse_actions[index]), one[index]) for index in range(10)])
    inverse_target = np.concatenate([source for _ in range(10)])

    def stats(prediction: np.ndarray, target: np.ndarray) -> dict[str, float]:
        predicted = prediction.reshape(-1, prediction.shape[-1])
        expected = target.reshape(-1, target.shape[-1])
        sse = float(np.sum((predicted - expected) ** 2))
        reference_sse = float(np.sum((expected - reference) ** 2))
        return {
            "sse": sse,
            "reference_sse": reference_sse,
            "count": float(len(expected)),
            "phase4e_strict_nrmse": math.sqrt(sse / max(reference_sse, 1e-12)),
        }

    output: dict[str, float] = {}
    for name, prediction, target in (
        ("one_step", one, one_target),
        ("composition", composition, pair_target),
        ("teacher_forced", teacher, pair_target),
        ("inverse", inverse, inverse_target),
    ):
        output.update({f"{name}_{key}": value for key, value in stats(prediction, target).items()})
    return output


def _compare_scored_row(
    row: dict[str, str], prefix: str, observed: dict[str, float]
) -> list[str]:
    failures: list[str] = []
    for name, value in observed.items():
        if not close(row.get(f"{prefix}_{name}"), value, tol=1e-8):
            failures.append(f"score mismatch {row.get('map_id')}/{prefix}/{name}")
    return failures


def audit_map_recomputation(
    root: Path,
    input_root: Path,
    config: dict[str, Any],
    outer: list[dict[str, str]],
    models: tuple[str, ...],
    *,
    modulus: int = 8,
) -> dict[str, Any]:
    """Re-fit and re-score all confirmation cells plus a deterministic sample."""

    failures: list[str] = []
    checked = 0
    scored_partitions = 0
    try:
        with np.load(input_root / config["inputs"]["suite_path"], allow_pickle=False) as z:
            suite = {key: z[key] for key in z.files}
        ordered_pairs = np.asarray(suite["ordered_pairs"], dtype=np.int64)
        inverse_actions = _inverse_actions(np.asarray(suite["transition_table"], dtype=np.int64))
        with np.load(root / "maps.npz", allow_pickle=False) as maps, np.load(
            root / "charts.npz", allow_pickle=False
        ) as charts:
            for model in models:
                feature_path = input_root / _feature_spec(config, model)["feature_path"]
                with np.load(feature_path, allow_pickle=False) as feature:
                    model_rows = [row for row in outer if row.get("model_key") == model]
                    groups: dict[tuple[int, int, int, str], list[dict[str, str]]] = defaultdict(list)
                    for row in model_rows:
                        groups[(int(row["outer_fold"]), int(row["coverage"]), int(row["histories"]), row["family"])].append(row)
                    stratified = {
                        min(rows, key=lambda row: hashlib.sha256(row["map_id"].encode()).hexdigest())["map_id"]
                        for rows in groups.values()
                    }
                    targets = []
                    for row in model_rows:
                        fixed = (
                            int(row["coverage"]), int(row["histories"]), row["family"], float(row["alpha"])
                        ) in {(20, 8, "independent", .001), (80, 2, "independent", .001)}
                        selected = (
                            int(row["coverage"]) == 20
                            and int(row["histories"]) == 8
                            and row.get("inner_score") not in (None, "")
                        )
                        sampled = int(hashlib.sha256(row["map_id"].encode()).hexdigest(), 16) % modulus == 0
                        if fixed or selected or sampled or row["map_id"] in stratified:
                            targets.append(row)
                    projected: dict[int, tuple[np.ndarray, np.ndarray, np.ndarray, np.ndarray]] = {}
                    raw_base = np.asarray(feature["base"], dtype=np.float64)
                    raw_p1 = np.asarray(feature["p1"], dtype=np.float64)
                    raw_p2 = np.asarray(feature["p2"], dtype=np.float64)
                    for row in targets:
                        fold = int(row["outer_fold"])
                        if fold not in projected:
                            cid = f"{model}_fold{fold}_rank64"
                            center, basis, scale = (
                                charts[f"{cid}_chart_center"],
                                charts[f"{cid}_chart_basis"],
                                charts[f"{cid}_chart_scale"],
                            )
                            base = ((raw_base - center) @ basis) / scale
                            p1 = np.stack([((value - center) @ basis) / scale for value in raw_p1])
                            p2 = np.stack([((value - center) @ basis) / scale for value in raw_p2])
                            chart_mask = np.isin(suite["base_targets"], reconstruct_split(suite, fold, 20, 2)["outer_train_states"]) & (suite["repeats"] < 8)
                            projected[fold] = (base, p1, p2, base[chart_mask].mean(axis=0))
                        base, p1, p2, reference = projected[fold]
                        split = reconstruct_split(
                            suite, fold, int(row["coverage"]), int(row["histories"])
                        )
                        co, bi = _fit_map(
                            base, p1, split["masks"]["outer_refit"], float(row["alpha"]), row["family"]
                        )
                        mid = row["map_id"]
                        saved_co, saved_bi = maps[f"{mid}_coefficients"], maps[f"{mid}_intercepts"]
                        checked += 1
                        if not (
                            np.allclose(co, saved_co, rtol=1e-8, atol=1e-9)
                            and np.allclose(bi, saved_bi, rtol=1e-8, atol=1e-9)
                        ):
                            failures.append(f"map refit mismatch {mid}")
                        for prefix in ("held", "fit_repeat", "chart_only"):
                            mask = split["masks"][prefix]
                            if not np.any(mask):
                                continue
                            observed = _score_map(
                                base, p1, p2, saved_co, saved_bi, mask, reference,
                                ordered_pairs, inverse_actions,
                            )
                            scored_partitions += 1
                            failures.extend(_compare_scored_row(row, prefix, observed))
    except Exception as exc:
        failures.append(f"map refit/score unreadable: {exc}")
    return {
        "passed": not failures,
        "checked_maps": checked,
        "scored_partitions": scored_partitions,
        "sampling": f"all confirmatory + SHA256 modulus 1/{modulus} + one per model/fold/C/H/family",
        "failures": failures,
    }


def audit_confirmatory_inner_recomputation(
    root: Path,
    input_root: Path,
    config: dict[str, Any],
    inner: list[dict[str, str]],
    models: tuple[str, ...],
) -> dict[str, Any]:
    """Recompute all 6 alpha candidates used by H2/H3, including reproduction."""

    failures: list[str] = []
    checked = 0
    try:
        with np.load(input_root / config["inputs"]["suite_path"], allow_pickle=False) as z:
            suite = {key: z[key] for key in z.files}
        ordered_pairs = np.asarray(suite["ordered_pairs"], dtype=np.int64)
        inverse_actions = _inverse_actions(np.asarray(suite["transition_table"], dtype=np.int64))
        with np.load(root / "charts.npz", allow_pickle=False) as charts:
            for model in models:
                with np.load(input_root / _feature_spec(config, model)["feature_path"], allow_pickle=False) as feature:
                    raw_base = np.asarray(feature["base"], dtype=np.float64)
                    raw_p1 = np.asarray(feature["p1"], dtype=np.float64)
                    raw_p2 = np.asarray(feature["p2"], dtype=np.float64)
                    for fold in range(3):
                        cid = f"{model}_fold{fold}_inner_rank64"
                        center, basis, scale = (
                            charts[f"{cid}_chart_center"],
                            charts[f"{cid}_chart_basis"],
                            charts[f"{cid}_chart_scale"],
                        )
                        base = ((raw_base - center) @ basis) / scale
                        p1 = np.stack([((value - center) @ basis) / scale for value in raw_p1])
                        p2 = np.stack([((value - center) @ basis) / scale for value in raw_p2])
                        split = reconstruct_split(suite, fold, 20, 8)
                        chart_mask = np.isin(suite["base_targets"], split["inner_fit_states"]) & (suite["repeats"] < 8)
                        reference = base[chart_mask].mean(axis=0)
                        for family in FAMILIES:
                            rows = [
                                row for row in inner
                                if row.get("model_key") == model
                                and int(row["outer_fold"]) == fold
                                and int(row["coverage"]) == 20
                                and int(row["histories"]) == 8
                                and row["family"] == family
                            ]
                            if len(rows) != 6:
                                failures.append(f"inner confirmation grid {model}/f{fold}/{family}")
                                continue
                            for row in rows:
                                co, bi = _fit_map(
                                    base, p1, split["masks"]["inner_fit"], float(row["alpha"]), family
                                )
                                observed = _score_map(
                                    base, p1, p2, co, bi, split["masks"]["inner_validation"],
                                    reference, ordered_pairs, inverse_actions,
                                )
                                checked += 1
                                failures.extend(_compare_scored_row(row, "inner_validation", observed))
                                score = max(
                                    observed["one_step_phase4e_strict_nrmse"] / .50,
                                    observed["composition_phase4e_strict_nrmse"] / .60,
                                    observed["inverse_phase4e_strict_nrmse"] / .50,
                                )
                                if not close(row.get("inner_score"), score, tol=1e-8):
                                    failures.append(f"inner score recomputation {model}/f{fold}/{family}/{row['alpha']}")
    except Exception as exc:
        failures.append(f"inner confirmation recomputation unreadable: {exc}")
    return {"passed": not failures, "checked_candidates": checked, "failures": failures}


def audit_legacy_parity(root: Path, result: dict[str, Any]) -> dict[str, Any]:
    failures: list[str] = []
    formal = read_csv(root / "legacy_parity.csv")
    reproduced = read_csv(root / "reproduction_legacy_parity.csv")
    expected_formal = {(model, fold) for model in MODELS for fold in range(3)}
    expected_repro = {("reproduction-medium-seed20261001", fold) for fold in range(3)}
    for label, rows, expected in (
        ("formal", formal, expected_formal),
        ("reproduction", reproduced, expected_repro),
    ):
        observed = {(row.get("model_key"), int(row.get("outer_fold", -1))) for row in rows}
        if len(rows) != len(expected) or observed != expected:
            failures.append(f"{label} legacy parity grid")
        for row in rows:
            values = [float(value) for key, value in row.items() if key.startswith("srd_")]
            if (str(row.get("passed", "")).lower() not in {"true", "1"} or len(values) != 6
                    or any(not math.isfinite(value) or value >= .05 for value in values)):
                failures.append(f"legacy parity failure {row.get('model_key')}/f{row.get('outer_fold')}")
    return {"passed": not failures, "formal_rows": len(formal), "reproduction_rows": len(reproduced), "failures": failures}


def audit_execution_provenance(root: Path, result: dict[str, Any]) -> dict[str, Any]:
    failures: list[str] = []
    expected = (*MODELS, "reproduction")
    execution = {row.get("model_key"): row for row in result.get("execution_shards", [])}
    resources = result.get("resource_summary", {})
    if set(execution) != set(expected):
        failures.append("execution shard result set")
    for key in expected:
        directory = root / "shard_provenance" / key
        required = {
            "artifact_manifest.json", "config.yaml", "cpu_cuda_parity.json", "exit_code.txt",
            "git_commit.txt", "gpu_telemetry.csv", "nvidia-smi.txt", "pip-freeze.txt", "result.json", "run.log",
        }
        missing = sorted(name for name in required if not (directory / name).is_file())
        if missing:
            failures.append(f"{key}: copied provenance missing {missing}")
            continue
        if sha256(directory / "artifact_manifest.json") != execution.get(key, {}).get("artifact_manifest_sha256"):
            failures.append(f"{key}: source manifest passport")
        shard_result = json.loads((directory / "result.json").read_text())
        if (directory / "exit_code.txt").read_text().strip() != "0" or (
            directory / "git_commit.txt"
        ).read_text().strip() != shard_result.get("git_commit"):
            failures.append(f"{key}: source exit/commit")
        reports = json.loads((directory / "cpu_cuda_parity.json").read_text())
        expected_models = {key} if key != "reproduction" else {
            "medium-seed20261001", "reproduction-medium-seed20261001"
        }
        if set(reports) != expected_models:
            failures.append(f"{key}: CPU/CUDA report model set")
        for model, report in reports.items():
            differences = report.get("differences", {})
            if report.get("passed") is not True or report.get("backend") not in {"cuda", "canonical_cpu"}:
                failures.append(f"{key}/{model}: CPU/CUDA parity status")
            if report.get("backend") == "cuda" and (
                not differences or any(not math.isfinite(float(value)) or float(value) >= 1e-5 for value in differences.values())
            ):
                failures.append(f"{key}/{model}: CPU/CUDA parity tolerance")
        for summary in shard_result.get("models", []):
            parity = summary.get("phase4d_legacy_parity", {})
            if parity.get("passed") is not True or len(parity.get("differences", {})) != 18:
                failures.append(f"{key}/{summary.get('model_key')}: source legacy parity")
            helmert = float(summary.get("helmert_qc_max_abs", math.inf))
            if not math.isfinite(helmert) or helmert >= 1e-8:
                failures.append(f"{key}/{summary.get('model_key')}: source Helmert QC")
        resource_key = key
        observed_resource = resources.get(resource_key, {})
        for field in ("device", "cuda_peak_allocated_bytes", "cuda_peak_reserved_bytes"):
            if observed_resource.get(field) != shard_result.get(field):
                failures.append(f"{key}: resource summary {field}")
    return {"passed": not failures, "shard_count": len(expected), "failures": failures}


def _run_obsolete(root:Path,input_root:Path,repository:Path|None=None) -> dict[str,Any]:
    checks=[]
    def add(name, report): checks.append({"name":name,"passed":bool(report.get("passed",False)),"detail":report})
    add("manifest",audit_manifest(root))
    required=["SUCCESS","exit_code.txt","config.yaml","git_commit.txt","result.json","split_provenance.json","maps.npz","charts.npz","cell_metrics.csv","inner_selection_metrics.csv","selected_alpha.csv","reproduction_cell_metrics.csv","reproduction_inner_selection_metrics.csv","reproduction_selected_alpha.csv","legacy_parity.csv","reproduction_legacy_parity.csv"]
    add("required_files",{"passed":all((root/x).is_file() for x in required),"missing":[x for x in required if not (root/x).is_file()]})
    config=yaml.safe_load((root/"config.yaml").read_text()); result=json.loads((root/"result.json").read_text())
    add("config",{"passed":frozen_config_ok(config) and result.get("preregistration_commit")==PREREGISTRATION_COMMIT,"failures":[]})
    commit=(root/"git_commit.txt").read_text().strip(); ancestry=True
    if repository: ancestry=subprocess.run(["git","-C",str(repository),"merge-base","--is-ancestor",PREREGISTRATION_COMMIT,commit],capture_output=True).returncode==0
    add("exit_and_ancestry",{"passed":(root/"SUCCESS").read_text().strip()=="ok" and (root/"exit_code.txt").read_text().strip()=="0" and ancestry,"failures":[]})
    add("inputs",audit_input_passports(input_root,config,result))
    add("provenance",audit_provenance(root/"split_provenance.json",input_root/config["inputs"]["suite_path"]))
    outer=read_csv(root/"cell_metrics.csv"); inner=read_csv(root/"inner_selection_metrics.csv"); selected=read_csv(root/"selected_alpha.csv")
    cells=audit_cells(outer,inner,selected,set(MODELS)); add("formal_grid_metrics_selection",cells); add("maps_charts",audit_arrays(root,outer)); add("independent_map_refit",audit_map_recomputation(root,input_root,config,outer))
    # Build the three model-level confirmatory contrasts from independently reconnected sufficient statistics.
    model_cells={}
    for model in MODELS:
        rows=[r for r in outer if r.get("model_key")==model]; choice=cells["choices"]
        def agg(c,h,f,a): return aggregate([r for r in rows if int(r["coverage"])==c and int(r["histories"])==h and r["family"]==f and close(r["alpha"],a)],"held")
        def picked(c,h,f): return aggregate([r for r in rows if int(r["coverage"])==c and int(r["histories"])==h and r["family"]==f and close(r["alpha"],choice[(model,int(r["outer_fold"]),c,h,f)])],"held")
        model_cells[model]={"h1_baseline":agg(20,8,"independent",.001),"h1_candidate":agg(80,2,"independent",.001),"h2_baseline":agg(20,8,"independent",.001),"h2_candidate":picked(20,8,"independent"),"h3_baseline":picked(20,8,"independent"),"h3_candidate":picked(20,8,"shared_contrast4"),"c20h8":agg(20,8,"independent",.001),"c40h4":agg(40,4,"independent",.001),"c80h2":agg(80,2,"independent",.001)}
    mech=mechanism(model_cells); persisted_mechanism=result.get("mechanism",{})
    add("mechanism",{"passed":all(persisted_mechanism.get(key)==mech[key] for key in ("status","labels","support_counts","scale_support")),"failures":[]})
    # Reproduction independently reconstructs all 15 continuous statistics plus six semantic selections.
    ro,ri,rs=read_csv(root/"reproduction_cell_metrics.csv"),read_csv(root/"reproduction_inner_selection_metrics.csv"),read_csv(root/"reproduction_selected_alpha.csv")
    repro_cells=audit_cells(ro,ri,rs,{"medium-seed20261001","reproduction-medium-seed20261001"}); add("reproduction_grid_metrics_selection",repro_cells); add("reproduction_maps_charts",audit_arrays(root,ro))
    rmodels={}
    for model in ("medium-seed20261001","reproduction-medium-seed20261001"):
        rows=[r for r in ro if r.get("model_key")==model]; choice=repro_cells["choices"]
        def agg(c,h,f,a): return aggregate([r for r in rows if int(r["coverage"])==c and int(r["histories"])==h and r["family"]==f and close(r["alpha"],a)],"held")
        def picked(c,h,f): return aggregate([r for r in rows if int(r["coverage"])==c and int(r["histories"])==h and r["family"]==f and close(r["alpha"],choice[(model,int(r["outer_fold"]),c,h,f)])],"held")
        rmodels[model]={"c20h8":agg(20,8,"independent",.001),"c40h4":agg(40,4,"independent",.001),"c80h2":agg(80,2,"independent",.001),"h1_baseline":agg(20,8,"independent",.001),"h1_candidate":agg(80,2,"independent",.001),"h2_baseline":agg(20,8,"independent",.001),"h2_candidate":picked(20,8,"independent"),"h3_baseline":picked(20,8,"independent"),"h3_candidate":picked(20,8,"shared_contrast4")}
    semantic=all(close(repro_cells["choices"][("medium-seed20261001",f,20,8,fam)],repro_cells["choices"][("reproduction-medium-seed20261001",f,20,8,fam)]) for f in range(3) for fam in FAMILIES)
    d1={n:claim_direction(rmodels["medium-seed20261001"][f"h{i}_baseline"],rmodels["medium-seed20261001"][f"h{i}_candidate"]) for i,n in enumerate(("h1","h2","h3"),1)}; d2={n:claim_direction(rmodels["reproduction-medium-seed20261001"][f"h{i}_baseline"],rmodels["reproduction-medium-seed20261001"][f"h{i}_candidate"]) for i,n in enumerate(("h1","h2","h3"),1)}
    repro=reproduction_verdict(fifteen(rmodels,"medium-seed20261001"),fifteen(rmodels,"reproduction-medium-seed20261001"),semantic,d1==d2)
    add("reproduction",{"passed":result.get("reproduction",{}).get("verdict")==repro["verdict"] and result.get("reproduction",{}).get("selection_match")==semantic and result.get("reproduction",{}).get("directions_match")==(d1==d2),"failures":[],"recomputed":repro})
    failures=[f"{c['name']}: {x}" for c in checks if not c["passed"] for x in c["detail"].get("failures",["failed"])]
    return {"schema_version":1,"artifact":str(root),"passed":not failures,"checks":checks,"failures":failures,"recomputed_mechanism":mech,"recomputed_reproduction":repro}


def run(root: Path, input_root: Path, repository: Path | None = None) -> dict[str, Any]:
    checks: list[dict[str, Any]] = []

    def add(name: str, report: dict[str, Any]) -> None:
        checks.append({"name": name, "passed": bool(report.get("passed", False)), "detail": report})

    add("manifest", audit_manifest(root))
    required = [
        "SUCCESS", "exit_code.txt", "config.yaml", "git_commit.txt", "result.json",
        "split_provenance.json", "maps.npz", "charts.npz", "cell_metrics.csv",
        "inner_selection_metrics.csv", "selected_alpha.csv", "reproduction_cell_metrics.csv",
        "reproduction_inner_selection_metrics.csv", "reproduction_selected_alpha.csv",
        "legacy_parity.csv", "reproduction_legacy_parity.csv",
    ]
    missing = [name for name in required if not (root / name).is_file()]
    add("required_files", {"passed": not missing, "missing": missing, "failures": missing})
    config = yaml.safe_load((root / "config.yaml").read_text())
    result = json.loads((root / "result.json").read_text())
    config_ok = frozen_config_ok(config) and result.get("preregistration_commit") == PREREGISTRATION_COMMIT
    add("config", {"passed": config_ok, "failures": [] if config_ok else ["frozen config"]})
    result_contract = (
        result.get("experiment_id") == "phase4e-s5-operator-scaling"
        and result.get("smoke") is False
        and result.get("model_count") == 6
        and {row.get("model_key") for row in result.get("models", [])} == set(MODELS)
        and result.get("cell_row_count") == 1944
        and result.get("inner_row_count") == 1944
        and result.get("selected_alpha_row_count") == 324
        and result.get("legacy_parity_row_count") == 18
        and result.get("reproduction_cell_row_count") == 324
        and result.get("reproduction_inner_row_count") == 324
        and result.get("reproduction_selected_alpha_row_count") == 54
        and result.get("reproduction_legacy_parity_row_count") == 3
        and result.get("config_sha256") == sha256(root / "config.yaml")
        and result.get("input_root") == str(input_root)
    )
    add("result_contract", {"passed": result_contract, "failures": [] if result_contract else ["result schema/count/passport"]})
    commit = (root / "git_commit.txt").read_text().strip()
    commits = {
        commit, str(result.get("git_commit", "")), str(result.get("assembly_git_commit", "")),
        str(result.get("reproduction_analysis_git_commit", "")),
    }
    ancestry = True
    if repository:
        ancestry = all(
            subprocess.run(
                ["git", "-C", str(repository), "merge-base", "--is-ancestor", PREREGISTRATION_COMMIT, value],
                capture_output=True,
            ).returncode == 0
            for value in commits if value
        )
    exit_ok = (
        (root / "SUCCESS").read_text().strip() == "ok"
        and (root / "exit_code.txt").read_text().strip() == "0"
        and commit == result.get("git_commit") and "" not in commits and ancestry
    )
    add("exit_and_ancestry", {"passed": exit_ok, "failures": [] if exit_ok else ["exit/commit ancestry"]})
    add("inputs", audit_input_passports(input_root, config, result))
    add("provenance", audit_provenance(root / "split_provenance.json", input_root / config["inputs"]["suite_path"]))
    add("execution_provenance", audit_execution_provenance(root, result))

    with np.load(input_root / config["inputs"]["suite_path"], allow_pickle=False) as suite_file:
        suite = {key: suite_file[key] for key in suite_file.files}
    outer = read_csv(root / "cell_metrics.csv")
    inner = read_csv(root / "inner_selection_metrics.csv")
    selected = read_csv(root / "selected_alpha.csv")
    cells = audit_cells(outer, inner, selected, set(MODELS))
    add("formal_grid_metrics_selection", json_safe_cell_report(cells))
    ro = read_csv(root / "reproduction_cell_metrics.csv")
    ri = read_csv(root / "reproduction_inner_selection_metrics.csv")
    rs = read_csv(root / "reproduction_selected_alpha.csv")
    official_outer = [row for row in outer if row.get("model_key") == "medium-seed20261001"]
    official_inner = [row for row in inner if row.get("model_key") == "medium-seed20261001"]
    official_selected = [row for row in selected if row.get("model_key") == "medium-seed20261001"]
    combined_repro_outer = [*official_outer, *ro]
    combined_repro_inner = [*official_inner, *ri]
    combined_repro_selected = [*official_selected, *rs]
    repro_cells = audit_cells(
        combined_repro_outer, combined_repro_inner, combined_repro_selected,
        {"medium-seed20261001", "reproduction-medium-seed20261001"},
    )
    add("reproduction_grid_metrics_selection", json_safe_cell_report(repro_cells))
    all_outer, all_inner = [*outer, *ro], [*inner, *ri]
    all_models = (*MODELS, "reproduction-medium-seed20261001")
    add("csv_split_binding", audit_csv_provenance(all_outer, all_inner, suite))
    add("maps_charts", audit_arrays(root, all_outer, all_inner))
    add("independent_chart_refit", audit_chart_recomputation(root, input_root, config, suite, all_outer, all_inner, all_models))
    add("independent_map_refit_and_score", audit_map_recomputation(root, input_root, config, all_outer, all_models))
    add("confirmatory_inner_refit_and_score", audit_confirmatory_inner_recomputation(root, input_root, config, all_inner, all_models))
    add("legacy_phase4d_parity", audit_legacy_parity(root, result))

    model_cells: dict[str, dict[str, dict[str, float]]] = {}
    for model in MODELS:
        rows = [row for row in outer if row.get("model_key") == model]
        choice = cells["choices"]

        def aggregate_cell(c: int, h: int, family: str, alpha: float) -> dict[str, float]:
            return aggregate([row for row in rows if int(row["coverage"]) == c and int(row["histories"]) == h and row["family"] == family and close(row["alpha"], alpha)], "held")

        def aggregate_selected(c: int, h: int, family: str) -> dict[str, float]:
            return aggregate([row for row in rows if int(row["coverage"]) == c and int(row["histories"]) == h and row["family"] == family and close(row["alpha"], choice[(model, int(row["outer_fold"]), c, h, family)])], "held")

        model_cells[model] = {
            "h1_baseline": aggregate_cell(20, 8, "independent", .001),
            "h1_candidate": aggregate_cell(80, 2, "independent", .001),
            "h2_baseline": aggregate_cell(20, 8, "independent", .001),
            "h2_candidate": aggregate_selected(20, 8, "independent"),
            "h3_baseline": aggregate_selected(20, 8, "independent"),
            "h3_candidate": aggregate_selected(20, 8, "shared_contrast4"),
            "c20h8": aggregate_cell(20, 8, "independent", .001),
            "c40h4": aggregate_cell(40, 4, "independent", .001),
            "c80h2": aggregate_cell(80, 2, "independent", .001),
        }
    mech = mechanism(model_cells)
    persisted_mechanism = result.get("mechanism", {})
    mechanism_ok = all(
        persisted_mechanism.get(key) == mech[key]
        for key in ("status", "labels", "support_counts", "scale_support")
    )
    add("mechanism", {"passed": mechanism_ok, "failures": [] if mechanism_ok else ["mechanism reconstruction"]})

    rmodels: dict[str, dict[str, dict[str, float]]] = {}
    for model in ("medium-seed20261001", "reproduction-medium-seed20261001"):
        rows = [row for row in combined_repro_outer if row.get("model_key") == model]
        choice = repro_cells["choices"]

        def reproduction_cell(c: int, h: int, family: str, alpha: float) -> dict[str, float]:
            return aggregate([row for row in rows if int(row["coverage"]) == c and int(row["histories"]) == h and row["family"] == family and close(row["alpha"], alpha)], "held")

        def reproduction_selected(c: int, h: int, family: str) -> dict[str, float]:
            return aggregate([row for row in rows if int(row["coverage"]) == c and int(row["histories"]) == h and row["family"] == family and close(row["alpha"], choice[(model, int(row["outer_fold"]), c, h, family)])], "held")

        rmodels[model] = {
            "c20h8": reproduction_cell(20, 8, "independent", .001),
            "c40h4": reproduction_cell(40, 4, "independent", .001),
            "c80h2": reproduction_cell(80, 2, "independent", .001),
            "h2": reproduction_selected(20, 8, "independent"),
            "h3": reproduction_selected(20, 8, "shared_contrast4"),
            "h1_baseline": reproduction_cell(20, 8, "independent", .001),
            "h1_candidate": reproduction_cell(80, 2, "independent", .001),
            "h2_baseline": reproduction_cell(20, 8, "independent", .001),
            "h2_candidate": reproduction_selected(20, 8, "independent"),
            "h3_baseline": reproduction_selected(20, 8, "independent"),
            "h3_candidate": reproduction_selected(20, 8, "shared_contrast4"),
        }
    semantic = all(
        close(
            repro_cells["choices"][("medium-seed20261001", fold, 20, 8, family)],
            repro_cells["choices"][("reproduction-medium-seed20261001", fold, 20, 8, family)],
        )
        for fold in range(3) for family in FAMILIES
    )
    d1 = {name: claim_direction(rmodels["medium-seed20261001"][f"h{index}_baseline"], rmodels["medium-seed20261001"][f"h{index}_candidate"]) for index, name in enumerate(("h1", "h2", "h3"), 1)}
    d2 = {name: claim_direction(rmodels["reproduction-medium-seed20261001"][f"h{index}_baseline"], rmodels["reproduction-medium-seed20261001"][f"h{index}_candidate"]) for index, name in enumerate(("h1", "h2", "h3"), 1)}
    repro = reproduction_verdict(
        fifteen(rmodels, "medium-seed20261001"), fifteen(rmodels, "reproduction-medium-seed20261001"),
        semantic, d1 == d2,
    )
    persisted_repro = result.get("reproduction", {})
    differences_match = (
        set(persisted_repro.get("differences", {})) == set(repro.get("differences", {}))
        and all(close(persisted_repro["differences"][key], value) for key, value in repro.get("differences", {}).items())
    )
    reproduction_ok = (
        persisted_repro.get("verdict") == repro["verdict"]
        and persisted_repro.get("selection_match") == semantic
        and persisted_repro.get("directions_match") == (d1 == d2)
        and persisted_repro.get("failed_metrics") == repro.get("failed_metrics")
        and differences_match
    )
    add("reproduction", {"passed": reproduction_ok, "failures": [] if reproduction_ok else ["reproduction reconstruction"], "recomputed": repro})
    failures: list[str] = []
    for check in checks:
        if not check["passed"]:
            details = check["detail"].get("failures") or ["failed"]
            failures.extend(f"{check['name']}: {item}" for item in details)
    return {
        "schema_version": 1, "artifact": str(root), "passed": not failures,
        "checks": checks, "failures": failures, "recomputed_mechanism": mech,
        "recomputed_reproduction": repro,
    }


def main() -> None:
    parser=argparse.ArgumentParser(); parser.add_argument("--artifact",required=True,type=Path); parser.add_argument("--input-root",required=True,type=Path); parser.add_argument("--repository",type=Path); parser.add_argument("--output",type=Path)
    args=parser.parse_args(); report=run(args.artifact,args.input_root,args.repository); text=json.dumps(report,indent=2,sort_keys=True)+"\n"
    if args.output: args.output.write_text(text)
    print(text,end="")
    raise SystemExit(0 if report["passed"] else 1)

if __name__=="__main__": main()


==> anc/scripts/audit_phase4f_s5_aspect_ratio.py <==
#!/usr/bin/env python3
"""Independent, CPU-only Phase 4f artifact auditor.

No runner, Phase4f helper, Phase4e helper, or merger is imported.  This module
rebuilds every frozen object it trusts: suite splits, canonical PCA, normalized
ridge maps and the four persisted score modes.
"""
from __future__ import annotations
import argparse,csv,hashlib,json,math,subprocess
from collections import defaultdict
from pathlib import Path
from typing import Any
import numpy as np
import yaml

PIN="e671ebf2625d07fe3a9d2130a9dc7c03f63c69f0"; MODELS=tuple(f"{s}-seed{x}" for s in("medium","large") for x in(20261001,20261002,20261003)); REPRO="reproduction-medium-seed20261001"
RANKS=(16,32,48,64,80,96,119); CONFIRM=(32,48,64,80,96,119); QS=(.5,.7,.9,1.,1.2,1.5,2.,3.,4.); LAMS=(1e-6,1e-5,1e-4,1e-3,1e-2,.1,1.,10.,100.,1000.); EXCLUDED={"artifact_manifest.json","SUCCESS"}
def sha(p:Path):
 h=hashlib.sha256()
 with p.open("rb") as f:
  for b in iter(lambda:f.read(8<<20),b""):h.update(b)
 return h.hexdigest()
def ahash(tag,*aa):
 h=hashlib.sha256(tag.encode())
 for a in aa:a=np.ascontiguousarray(a);h.update(str(a.dtype).encode());h.update(json.dumps(a.shape).encode());h.update(a.view(np.uint8))
 return h.hexdigest()
def num(r,k):
 if r.get(k) in (None,""):raise ValueError(k)
 return float(r[k])
def close(a,b,tol=2e-7):
 try:return abs(float(a)-float(b))<=tol*max(1,abs(float(a)),abs(float(b)))
 except (TypeError,ValueError):return False
def readcsv(p):
 with p.open(newline="") as f:return list(csv.DictReader(f))
def mhash(x):return hashlib.sha256(np.asarray(x,dtype=bool).tobytes()).hexdigest()

def manifest(root):
 try:m=json.loads((root/"artifact_manifest.json").read_text())
 except Exception as e:return {"passed":False,"failures":[str(e)]}
 files={str(p.relative_to(root)) for p in root.rglob("*") if p.is_file() and p.name not in EXCLUDED};bad=[]
 for k in files^set(m):bad.append("manifest set "+k)
 for k in files&set(m):
  p=root/k
  if int(m[k].get("bytes",-1))!=p.stat().st_size or m[k].get("sha256")!=sha(p):bad.append("manifest digest "+k)
 return {"passed":not bad,"failures":bad}
def canonical_pca(base,mask,rank):
 center=np.asarray(base[mask],dtype=np.float64).mean(0);_,_,vt=np.linalg.svd(np.asarray(base[mask],dtype=np.float64)-center,full_matrices=False);basis=vt[:rank].T
 # Deterministic sign removes an otherwise invisible LAPACK ambiguity.
 for j in range(rank):
  if basis[np.argmax(np.abs(basis[:,j])),j]<0:basis[:,j]*=-1
 scale=((np.asarray(base,dtype=np.float64)[mask]-center)@basis).std(0);scale[scale<1e-8]=1
 return center,basis,scale
def project(a,c,b,s):return ((np.asarray(a,dtype=np.float64)-c)@b)/s
def sample_sizes(rank):
 out=[]
 for q in QS:
  n=max(1,int(math.floor(q*(rank+1)+.5)))
  if n not in out:out.append(n)
 return tuple(out)
def prefix_indices(states,repeats,candidates,n,seed):
 out=[];order=np.random.default_rng(seed).permutation(candidates)
 for rep in range(8):
  for state in order:
   hit=np.flatnonzero((repeats<8)&(states==state)&(repeats==rep))
   if len(hit):out.append(int(hit[0]))
   if len(out)==n:return np.asarray(out)
 raise ValueError("prefix sample unavailable")
def split(suite,fold):
 states,reps,folds=suite["base_targets"],suite["repeats"],suite["state_folds"];allstates=np.arange(120);held=allstates[folds==fold];train=allstates[folds!=fold];p=np.random.default_rng(20261009+fold).permutation(train)
 return states,reps,train,held,np.sort(p[20:]),np.sort(p[:20])
def design_masks(suite,fold,rank,anchor,kind):
 states,reps,train,held,inner,val=split(suite,fold)
 if kind=="aspect":
  n=sample_sizes(rank)[int(anchor)];oi=prefix_indices(states,reps,train,n,20261100+fold);ii=prefix_indices(states,reps,inner,n,20261200+fold)
 else:
  c,h=((20,8),(40,4),(80,2))[("diversity_baseline","diversity_middle","diversity_candidate").index(anchor)];o=np.random.default_rng(20261300+fold).permutation(train)[:c];i=np.random.default_rng(20261400+fold).permutation(inner)[:{20:15,40:30,80:60}[c]];oi=np.flatnonzero(np.isin(states,o)&(reps<h));ii=np.flatnonzero(np.isin(states,i)&(reps<h))
 return {"outer":np.isin(np.arange(len(states)),oi),"inner":np.isin(np.arange(len(states)),ii),"held":np.isin(states,held)&(reps>=8),"validation":np.isin(states,val)&(reps<8),"train":train,"heldstates":held,"inner":np.isin(np.arange(len(states)),ii),"innerstates":inner,"valstates":val}
def ridge(base,p1,mask,lam):
 x=np.asarray(base[mask],dtype=np.float64);y=np.asarray(p1[:,mask],dtype=np.float64);z=x-x.mean(0);trace=float(np.einsum("nr,nr->",z,z));alpha=float(lam*trace/x.shape[1]);aug=np.column_stack((x,np.ones(len(x))));pen=np.eye(aug.shape[1])*alpha;pen[-1,-1]=0.;co=np.empty((10,x.shape[1],x.shape[1]));bi=np.empty((10,x.shape[1]))
 for a in range(10):
  sol=np.linalg.solve(aug.T@aug+pen,aug.T@y[a]);co[a],bi[a]=sol[:-1],sol[-1]
 return co,bi,{"ridge_alpha":alpha,"design_trace":trace,"aspect_ratio":len(x)/(x.shape[1]+1),"pairs_per_action":len(x)}
def inverse_actions(table):
 identity=np.arange(table.shape[0]);out=[]
 for a in range(table.shape[1]):
  found=[b for b in range(table.shape[1]) if np.array_equal(table[table[:,a],b],identity)]
  if len(found)!=1:raise ValueError("no unique inverse action")
  out.append(found[0])
 return out
def score(co,bi,base,p1,p2,mask,reference,ordered,transition):
 x=base[mask];one=np.einsum("nr,ars->ans",x,co)+bi[:,None];t1=p1[:,mask];idx={tuple(map(int,p)):i for i,p in enumerate(ordered)};com=[];teacher=[];target=[]
 for first,second in ordered:
  first,second=int(first),int(second);com.append(one[first]@co[second]+bi[second]);teacher.append(t1[first]@co[second]+bi[second]);target.append(p2[idx[(first,second)]][mask])
 inv=inverse_actions(transition);inverse=np.concatenate([one[a]@co[inv[a]]+bi[inv[a]] for a in range(10)]);values=(("one_step",one,t1),("composition",np.concatenate(com),np.concatenate(target)),("teacher_forced",np.concatenate(teacher),np.concatenate(target)),("inverse",inverse,np.concatenate([x]*10)));out={}
 for name,pred,t in values:
  ss=float(np.sum((pred-t)**2));ref=float(np.sum((t-reference)**2));out[f"{name}_sse"]=ss;out[f"{name}_reference_sse"]=ref;out[f"{name}_count"]=int(np.asarray(t).reshape(-1,t.shape[-1]).shape[0]);out[f"{name}_phase4e_strict_nrmse"]=math.sqrt(ss/max(ref,1e-12))
 return out
def audit_stats(row,prefix):
 bad=[]
 for mode in ("one_step","composition","teacher_forced","inverse"):
  s=f"{prefix}_{mode}_"
  try:
   n=int(num(row,s+"count"));ss=num(row,s+"sse");ref=num(row,s+"reference_sse")
   if n<=0 or ss<0 or ref<=0 or not close(num(row,s+"phase4e_strict_nrmse"),math.sqrt(ss/ref)):bad.append(f"stats {row.get('model_key')} {row.get('design_id')} {mode}")
  except ValueError:bad.append(f"missing {s}")
 return bad
def audit_design_fields(row,scope):
 bad=[];kind=row.get("design_type");rank=int(num(row,"rank"));anchor=str(row.get("anchor"))
 if kind=="aspect":
  index=int(anchor);n=sample_sizes(rank)[index];q=QS[index]
  if row.get("design_id")!=f"aspect-r{rank}-q{q:g}" or not close(row.get("requested_q"),q) or int(num(row,"n"))!=n or not close(row.get("realized_rho"),n/(rank+1)):bad.append("aspect design fields "+str((row.get("model_key"),row.get("outer_fold"),rank,anchor,scope)))
 elif kind=="diversity":
  values={"diversity_baseline":(20,8),"diversity_middle":(40,4),"diversity_candidate":(80,2)}
  if anchor not in values:return ["diversity anchor "+anchor]
  coverage,histories=values[anchor];expected_n=120 if scope=="inner" else 160
  if rank!=64 or row.get("design_id")!=f"diversity-c{coverage}-h{histories}" or int(num(row,"coverage"))!=coverage or int(num(row,"histories"))!=histories or int(num(row,"n"))!=expected_n:bad.append("diversity design fields "+str((row.get("model_key"),row.get("outer_fold"),anchor,scope)))
 else:bad.append("unknown design type "+str(kind))
 return bad
def audit_grid(outer,inner,selected,models):
 bad=[];aspect={(f,"aspect",r,str(a),m) for f in range(3) for r in RANKS for a in range(9) for m in("weak","selected")};diversity={(f,"diversity",64,a,m) for f in range(3) for a in("diversity_baseline","diversity_middle","diversity_candidate") for m in("weak","selected")};expected_outer=aspect|diversity
 aspect_i={(f,"aspect",r,str(a),lam) for f in range(3) for r in RANKS for a in range(9) for lam in LAMS};diversity_i={(f,"diversity",64,a,lam) for f in range(3) for a in("diversity_baseline","diversity_middle","diversity_candidate") for lam in LAMS};expected_inner=aspect_i|diversity_i
 expected_selection={x[:-1] for x in expected_inner}
 for model in models:
  oo=[r for r in outer if r.get("model_key")==model];ii=[r for r in inner if r.get("model_key")==model];ss=[r for r in selected if r.get("model_key")==model]
  observed_o={(int(r["outer_fold"]),r["design_type"],int(r["rank"]),str(r["anchor"]),r["mode"]) for r in oo};observed_i={(int(r["outer_fold"]),r["design_type"],int(r["rank"]),str(r["anchor"]),num(r,"lambda")) for r in ii};observed_s={(int(r["outer_fold"]),r["design_type"],int(r["rank"]),str(r["anchor"])) for r in ss}
  if len(oo)!=396 or observed_o!=expected_outer:bad.append("outer identity grid "+model)
  if len(ii)!=1980 or observed_i!=expected_inner:bad.append("inner identity grid "+model)
  if len(ss)!=198 or observed_s!=expected_selection:bad.append("selection identity grid "+model)
  for row in oo:
   bad.extend(audit_stats(row,"held"));bad.extend(audit_design_fields(row,"outer"));weak=row.get("mode")=="weak"
   if weak and not close(row.get("lambda"),1e-5):bad.append("outer weak lambda "+model)
   if row.get("mode")=="selected" and (not row.get("map_id") or len(row.get("map_sha256",""))!=64):bad.append("selected map link "+model)
   if row.get("mode")=="weak" and (row.get("map_id") or row.get("map_sha256")):bad.append("weak map link "+model)
   if not row.get("chart_id") or len(row.get("chart_sha256",""))!=64:bad.append("outer chart link "+model)
  grouped=defaultdict(list)
  for row in ii:
   bad.extend(audit_stats(row,"inner"));bad.extend(audit_design_fields(row,"inner"));score=max(num(row,"inner_one_step_phase4e_strict_nrmse")/.5,num(row,"inner_composition_phase4e_strict_nrmse")/.6,num(row,"inner_inverse_phase4e_strict_nrmse")/.5)
   if not close(row.get("inner_score"),score):bad.append("inner closure "+model)
   grouped[(int(row["outer_fold"]),row["design_type"],int(row["rank"]),str(row["anchor"]))].append(row)
  saved={(int(r["outer_fold"]),r["design_type"],int(r["rank"]),str(r["anchor"])):r for r in ss}
  for row in ss:bad.extend(audit_design_fields(row,"selection"))
  for key,rr in grouped.items():
   chosen,best=select(rr);row=saved.get(key,{})
   if len(rr)!=10 or {num(x,"lambda") for x in rr}!=set(LAMS) or not close(row.get("chosen_lambda"),chosen) or not close(row.get("best_inner_score"),best):bad.append("lambda selection "+model+str(key))
 return {"passed":not bad,"failures":bad}
def select(rr):
 best=min(num(r,"inner_score") for r in rr);eligible=[r for r in rr if num(r,"inner_score")<=1.01*best];return max(num(r,"lambda") for r in eligible),best


def audit_feature_schema(input_root,config):
 bad=[];specs=dict(config["inputs"]["models"]);specs[REPRO]=config["inputs"]["reproduction"]
 if set(specs)!=set(MODELS)|{REPRO}:bad.append("feature model key set")
 expected_keys={"base","p1","p2","base_prediction","p1_prediction","p2_prediction"}
 checked=0
 for model,spec in specs.items():
  path=(input_root/spec["feature_path"]).resolve();width=512 if model.startswith(("medium-","reproduction-medium-")) else 768
  try:
   if input_root.resolve() not in path.parents or not path.is_file():raise ValueError("unsafe or missing path")
   with np.load(path,allow_pickle=False) as z:
    if set(z.files)!=expected_keys:raise ValueError("key set")
    for key,shape in (("base",(1440,width)),("p1",(10,1440,width)),("p2",(90,1440,width))):
     value=z[key]
     if value.shape!=shape or value.dtype!=np.float32 or not np.isfinite(value).all():raise ValueError(key)
    for key,shape in (("base_prediction",(1440,)),("p1_prediction",(10,1440)),("p2_prediction",(90,1440))):
     value=z[key]
     if value.shape!=shape or value.dtype!=np.int64 or value.min()<0 or value.max()>=120:raise ValueError(key)
   checked+=1
  except Exception as exc:bad.append(f"feature schema {model}: {exc}")
 return {"passed":not bad,"checked_features":checked,"failures":bad}


def audit_archive_bundle(root,outer,inner,models,maps_name,charts_name):
 bad=[];selected=[r for r in outer if r.get("model_key") in models and r.get("mode")=="selected"];weak=[r for r in outer if r.get("model_key") in models and r.get("mode")=="weak"]
 expected_map_ids={str(r.get("map_id","")) for r in selected};expected_chart_ids={f"{model}_fold{fold}_r{rank}_{scope}" for model in models for fold in range(3) for rank in RANKS for scope in("outer","inner")}
 if len(selected)!=198*len(models) or len(expected_map_ids)!=198*len(models) or "" in expected_map_ids:bad.append("selected map identity set")
 if any(r.get("map_id") or r.get("map_sha256") for r in weak):bad.append("weak map archive link")
 referenced_charts={str(r.get("chart_id","")) for r in (*outer,*inner) if r.get("model_key") in models}
 if referenced_charts!=expected_chart_ids:bad.append("chart identity set")
 checked_maps=checked_charts=0
 try:
  with np.load(root/maps_name,allow_pickle=False) as maps,np.load(root/charts_name,allow_pickle=False) as charts:
   expected_map_keys={f"{mid}_{suffix}" for mid in expected_map_ids for suffix in("coefficients","intercepts")}
   if set(maps.files)!=expected_map_keys:bad.append("map archive key set")
   for row in selected:
    model=str(row["model_key"]);fold=int(row["outer_fold"]);rank=int(row["rank"]);anchor=str(row["anchor"]);mid=str(row["map_id"])
    expected=f"{model}_f{fold}_r{rank}_q{anchor}" if row["design_type"]=="aspect" else f"{model}_f{fold}_r64_{anchor}"
    if mid!=expected:bad.append("map canonical id "+mid);continue
    try:co,bi=maps[mid+"_coefficients"],maps[mid+"_intercepts"]
    except KeyError:continue
    if co.shape!=(10,rank,rank) or bi.shape!=(10,rank) or co.dtype!=np.float64 or bi.dtype!=np.float64 or not np.isfinite(co).all() or not np.isfinite(bi).all():bad.append("map schema "+mid)
    elif row.get("map_sha256")!=ahash(mid,co,bi):bad.append("map hash "+mid)
    checked_maps+=1
   expected_chart_keys={f"{cid}_{suffix}" for cid in expected_chart_ids for suffix in("center","basis","scale")}
   if set(charts.files)!=expected_chart_keys:bad.append("chart archive key set")
   rows_by_chart=defaultdict(list)
   for row in (*outer,*inner):
    if row.get("model_key") in models:rows_by_chart[str(row.get("chart_id",""))].append(row)
   for model in models:
    width=512 if model.startswith(("medium-","reproduction-medium-")) else 768
    for fold in range(3):
     for rank in RANKS:
      for scope in("outer","inner"):
       cid=f"{model}_fold{fold}_r{rank}_{scope}"
       try:center,basis,scale=(charts[cid+"_"+suffix] for suffix in("center","basis","scale"))
       except KeyError:continue
       if center.shape!=(width,) or basis.shape!=(width,rank) or scale.shape!=(rank,) or any(x.dtype!=np.float64 or not np.isfinite(x).all() for x in(center,basis,scale)) or np.any(scale<=0):bad.append("chart schema "+cid)
       else:
        expected_hash=ahash(cid,center,basis,scale)
        if not rows_by_chart[cid] or any(r.get("chart_sha256")!=expected_hash for r in rows_by_chart[cid]):bad.append("chart hash "+cid)
       checked_charts+=1
 except Exception as exc:bad.append("archive unreadable: "+str(exc))
 return {"passed":not bad,"checked_maps":checked_maps,"checked_charts":checked_charts,"failures":bad}


def audit_split_provenance(root,input_root,config,outer,inner):
 bad=[]
 try:
  with np.load(input_root/config["inputs"]["suite_path"],allow_pickle=False) as z:suite={k:z[k] for k in z.files}
  states,reps,folds=suite["base_targets"],suite["repeats"],suite["state_folds"]
  if not np.array_equal(states,np.repeat(np.arange(120),12)) or not np.array_equal(reps,np.tile(np.arange(12),120)):bad.append("suite base state/repeat order")
  rebuilt=np.empty(120,dtype=np.int64)
  for fold,chunk in enumerate(np.array_split(np.random.default_rng(int(config["evaluation"]["state_fold_seed"])).permutation(120),3)):rebuilt[chunk]=fold
  if folds.shape!=(120,) or not np.array_equal(folds,rebuilt):bad.append("suite state folds")
  if suite["ordered_pairs"].shape!=(90,2) or len({tuple(map(int,x)) for x in suite["ordered_pairs"]})!=90 or any(int(a)==int(b) for a,b in suite["ordered_pairs"]):bad.append("suite ordered pairs")
  if suite["transition_table"].shape!=(120,10) or np.min(suite["transition_table"])<0 or np.max(suite["transition_table"])>=120 or len(inverse_actions(suite["transition_table"]))!=10:bad.append("suite transition table")
  provenance=json.loads((root/"split_provenance.json").read_text());models=set(MODELS)|{REPRO}
  if set(provenance)!=models:bad.append("split model key set")
  expected_hashes={}
  all_held=[]
  for model in models:
   model_folds=provenance.get(model,{}).get("folds",[])
   if len(model_folds)!=3 or {int(x.get("fold",-1)) for x in model_folds}!={0,1,2}:bad.append("split fold set "+model);continue
   by_fold={int(x["fold"]):x for x in model_folds}
   for fold in range(3):
    record=by_fold[fold];_,_,train,held,innerstates,valstates=split(suite,fold);all_held.append(set(map(int,held))) if model==MODELS[0] else None
    fixed={"outer_train":train.tolist(),"outer_held":held.tolist(),"inner_fit":innerstates.tolist(),"inner_validation":valstates.tolist(),"outer_sampler_seed":20261100+fold,"inner_sampler_seed":20261200+fold,"diversity_outer_seed":20261300+fold,"diversity_inner_seed":20261400+fold,"outer_sampler_state_order":np.random.default_rng(20261100+fold).permutation(train).tolist(),"inner_sampler_state_order":np.random.default_rng(20261200+fold).permutation(innerstates).tolist(),"diversity_outer_state_order":np.random.default_rng(20261300+fold).permutation(train).tolist(),"diversity_inner_state_order":np.random.default_rng(20261400+fold).permutation(innerstates).tolist()}
    for key,value in fixed.items():
     if record.get(key)!=value:bad.append(f"split {model}/f{fold}/{key}")
    held_mask=np.isin(states,held)&(reps>=8);validation=np.isin(states,valstates)&(reps<8)
    aspect=record.get("aspect_designs",[]);expected_aspect=[(rank,anchor,n) for rank in RANKS for anchor,n in enumerate(sample_sizes(rank))]
    if [(int(x.get("rank",-1)),int(x.get("anchor",-1)),int(x.get("n",-1))) for x in aspect]!=expected_aspect:bad.append(f"aspect provenance grid {model}/f{fold}")
    aspect_by={(int(x["rank"]),int(x["anchor"])):x for x in aspect if "rank" in x and "anchor" in x}
    for rank,anchor,n in expected_aspect:
     item=aspect_by.get((rank,anchor),{});oi=prefix_indices(states,reps,train,n,20261100+fold);ii=prefix_indices(states,reps,innerstates,n,20261200+fold);om=np.isin(np.arange(len(states)),oi);im=np.isin(np.arange(len(states)),ii)
     checks={"requested_q":QS[anchor],"n":n,"outer_indices":oi.tolist(),"inner_indices":ii.tolist(),"outer_fit_mask_sha256":mhash(om),"inner_fit_mask_sha256":mhash(im),"inner_validation_mask_sha256":mhash(validation),"held_mask_sha256":mhash(held_mask)}
     for key,value in checks.items():
      observed=item.get(key)
      if (isinstance(value,float) and not close(observed,value)) or (not isinstance(value,float) and observed!=value):bad.append(f"aspect provenance {model}/f{fold}/r{rank}/a{anchor}/{key}")
     if np.any(np.isin(states[om],held)) or np.any(om&held_mask) or np.any(im&validation) or np.any(reps[om]>=8) or np.any(reps[im]>=8):bad.append(f"aspect leakage {model}/f{fold}/r{rank}/a{anchor}")
     expected_hashes[(model,fold,"aspect",rank,str(anchor))]=(mhash(om),mhash(im),mhash(held_mask),mhash(validation))
    diversity=record.get("diversity_designs",[]);labels=("diversity_baseline","diversity_middle","diversity_candidate")
    if [x.get("anchor") for x in diversity]!=list(labels):bad.append(f"diversity provenance grid {model}/f{fold}")
    diversity_by={x.get("anchor"):x for x in diversity}
    for label,(coverage,histories) in zip(labels,((20,8),(40,4),(80,2))):
     item=diversity_by.get(label,{});inner_coverage={20:15,40:30,80:60}[coverage];outer_states=np.random.default_rng(20261300+fold).permutation(train)[:coverage];inner_states=np.random.default_rng(20261400+fold).permutation(innerstates)[:inner_coverage];om=np.isin(states,outer_states)&(reps<histories);im=np.isin(states,inner_states)&(reps<histories)
     checks={"coverage":coverage,"histories":histories,"inner_coverage":inner_coverage,"inner_histories":histories,"outer_state_ids":np.sort(outer_states).tolist(),"inner_state_ids":np.sort(inner_states).tolist(),"repeat_ids":list(range(histories)),"outer_fit_mask_sha256":mhash(om),"inner_fit_mask_sha256":mhash(im),"inner_validation_mask_sha256":mhash(validation),"held_mask_sha256":mhash(held_mask)}
     for key,value in checks.items():
      if item.get(key)!=value:bad.append(f"diversity provenance {model}/f{fold}/{label}/{key}")
     if int(om.sum())!=160 or int(im.sum())!=120 or np.any(np.isin(states[om],held)) or np.any(om&held_mask) or np.any(im&validation) or np.any(reps[om]>=8) or np.any(reps[im]>=8):bad.append(f"diversity leakage/count {model}/f{fold}/{label}")
     expected_hashes[(model,fold,"diversity",64,label)]=(mhash(om),mhash(im),mhash(held_mask),mhash(validation))
  if len(all_held)!=3 or any(all_held[a]&all_held[b] for a in range(3) for b in range(a)) or set().union(*all_held)!=set(range(120)):bad.append("outer held fold partition")
  for row in outer:
   key=(row["model_key"],int(row["outer_fold"]),row["design_type"],int(row["rank"]),str(row["anchor"]));expected=expected_hashes.get(key)
   if expected is None or row.get("fit_mask_sha256")!=expected[0] or row.get("held_mask_sha256")!=expected[2]:bad.append("outer row mask link "+str(key))
  for row in inner:
   key=(row["model_key"],int(row["outer_fold"]),row["design_type"],int(row["rank"]),str(row["anchor"]));expected=expected_hashes.get(key)
   if expected is None or row.get("fit_mask_sha256")!=expected[1] or row.get("validation_mask_sha256")!=expected[3]:bad.append("inner row mask link "+str(key))
 except Exception as exc:bad.append("split provenance unreadable: "+str(exc))
 return {"passed":not bad,"checked_designs":len(expected_hashes) if 'expected_hashes' in locals() else 0,"failures":bad}

def recompute(root,input_root,config,outer,inner,selected,models,full=True,sample_mod=16):
 """Re-fit and re-score every confirmatory cell (all by default); non-confirmatory 1/16."""
 bad=[];checked=0; suitepath=input_root/config["inputs"]["suite_path"]
 with np.load(suitepath,allow_pickle=False) as z:suite={k:z[k] for k in z.files}
 formal_maps=np.load(root/"maps.npz",allow_pickle=False);formal_charts=np.load(root/"charts.npz",allow_pickle=False)
 reproduction_maps=np.load(root/"reproduction_maps.npz",allow_pickle=False);reproduction_charts=np.load(root/"reproduction_charts.npz",allow_pickle=False)
 chosen={(r["model_key"],int(r["outer_fold"]),r["design_type"],int(r["rank"]),str(r["anchor"])):num(r,"chosen_lambda") for r in selected}
 for model in models:
  maps=reproduction_maps if model==REPRO else formal_maps;charts=reproduction_charts if model==REPRO else formal_charts
  spec=config["inputs"]["reproduction"] if model==REPRO else config["inputs"]["models"][model]
  with np.load(input_root/spec["feature_path"],allow_pickle=False) as f:
   for fold in range(3):
    states,reps,train,held,innerstates,valstates=split(suite,fold);outercal=np.isin(states,train)&(reps<8);innercal=np.isin(states,innerstates)&(reps<8)
    for kind,rank,anchor in [("aspect",r,a) for r in RANKS for a in range(9)]+[("diversity",64,a) for a in ("diversity_baseline","diversity_middle","diversity_candidate")]:
     confirm=(kind=="aspect" and rank in CONFIRM and anchor in (1,4,6)) or (kind=="diversity" and anchor in ("diversity_baseline","diversity_candidate"))
     token=f"{model}/{fold}/{kind}/{rank}/{anchor}"; sampled=int(hashlib.sha256(token.encode()).hexdigest(),16)%sample_mod==0
     if not(confirm or (full and sampled)):continue
     masks=design_masks(suite,fold,rank,anchor,kind);oc,ob,os=canonical_pca(f["base"],outercal,rank);ic,ib,is_=canonical_pca(f["base"],innercal,rank)
     for scope,cc,bb,ss in (("outer",oc,ob,os),("inner",ic,ib,is_)):
      cid=f"{model}_fold{fold}_r{rank}_{scope}"
      saved_chart=(charts[cid+"_center"],charts[cid+"_basis"],charts[cid+"_scale"])
      if not (np.allclose(saved_chart[0],cc,atol=1e-8,rtol=1e-8) and np.allclose(saved_chart[1],bb,atol=1e-8,rtol=1e-8) and np.allclose(saved_chart[2],ss,atol=1e-8,rtol=1e-8)):bad.append("chart mismatch "+cid)
      chart_rows=[r for r in (*outer,*inner) if r.get("model_key")==model and r.get("chart_id")==cid]
      if not chart_rows or any(r.get("chart_sha256")!=ahash(cid,*saved_chart) for r in chart_rows):bad.append("chart hash "+cid)
     ov=(project(f["base"],oc,ob,os),np.stack([project(x,oc,ob,os) for x in f["p1"]]),np.stack([project(x,oc,ob,os) for x in f["p2"]]));iv=(project(f["base"],ic,ib,is_),np.stack([project(x,ic,ib,is_) for x in f["p1"]]),np.stack([project(x,ic,ib,is_) for x in f["p2"]]))
     inner_scores=[]
     for lam in LAMS:
      match=[r for r in inner if r["model_key"]==model and r["design_type"]==kind and int(r["outer_fold"])==fold and int(r["rank"])==rank and str(r["anchor"])==str(anchor) and close(r["lambda"],lam)]
      if not match:bad.append("missing inner "+token);continue
      co,bi,details=ridge(iv[0],iv[1],masks["inner"],lam);met=score(co,bi,*iv,masks["validation"],iv[0][innercal].mean(0),suite["ordered_pairs"],suite["transition_table"]);checked+=1
      for k,v in details.items():
       if k in match[0] and not close(match[0][k],v):bad.append("inner ridge "+token+" "+k)
      for k,v in met.items():
       if not close(match[0].get("inner_"+k),v):bad.append("inner score "+token+" "+k)
      inner_scores.append({"lambda":lam,"inner_score":max(met["one_step_phase4e_strict_nrmse"]/.5,met["composition_phase4e_strict_nrmse"]/.6,met["inverse_phase4e_strict_nrmse"]/.5)})
     lam=chosen[(model,fold,kind,rank,str(anchor))];match=[r for r in outer if r["model_key"]==model and r["design_type"]==kind and int(r["outer_fold"])==fold and int(r["rank"])==rank and str(r["anchor"])==str(anchor) and r["mode"]=="selected"]
     expected,best=select(inner_scores)
     if not close(lam,expected):bad.append("selection mismatch "+token)
     if len(match)!=1:bad.append("missing selected outer "+token);continue
     for mode,outer_lam in (("weak",1e-5),("selected",lam)):
      match=[r for r in outer if r["model_key"]==model and r["design_type"]==kind and int(r["outer_fold"])==fold and int(r["rank"])==rank and str(r["anchor"])==str(anchor) and r["mode"]==mode]
      if len(match)!=1:bad.append("missing outer "+mode+" "+token);continue
      co,bi,details=ridge(ov[0],ov[1],masks["outer"],outer_lam);met=score(co,bi,*ov,masks["held"],ov[0][outercal].mean(0),suite["ordered_pairs"],suite["transition_table"])
      for k,v in met.items():
       if not close(match[0].get("held_"+k),v):bad.append("outer score "+mode+" "+token+" "+k)
      if mode=="selected":
       mid=f"{model}_f{fold}_r{rank}_q{anchor}" if kind=="aspect" else f"{model}_f{fold}_r64_{anchor}"
       saved_co,saved_bi=maps[mid+"_coefficients"],maps[mid+"_intercepts"]
       if max(float(np.max(np.abs(saved_co-co))),float(np.max(np.abs(saved_bi-bi))))>=1e-8:bad.append("selected map mismatch "+mid)
       if match[0].get("map_sha256")!=ahash(match[0]["map_id"],saved_co,saved_bi):bad.append("selected map hash "+mid)
 formal_maps.close();formal_charts.close();reproduction_maps.close();reproduction_charts.close()
 return {"passed":not bad,"checked_refits":checked,"mode":"all confirmatory weak+selected plus deterministic 1/%d nonconfirmatory"%sample_mod,"failures":bad}

def audit_passports(input_root,config,result):
 bad=[];items={"evaluation_suite":(config["inputs"]["suite_path"],config["inputs"]["suite_sha256"])}
 for k in ("phase4e_manifest","phase4e_audit"):items[k]=(config["inputs"][k]["path"],config["inputs"][k]["sha256"])
 for m,s in config["inputs"]["models"].items():items["feature/"+m]=(s["feature_path"],s["sha256"])
 items["feature/"+REPRO]=(config["inputs"]["reproduction"]["feature_path"],config["inputs"]["reproduction"]["sha256"])
 if set(result.get("input_file_passports",{}))!=set(items):bad.append("persisted passport key set")
 for key,(rel,digest) in items.items():
  p=(input_root/rel).resolve()
  if input_root.resolve() not in p.parents or not p.is_file() or sha(p)!=digest:bad.append("passport "+key)
  elif key in result.get("input_file_passports",{}) and result["input_file_passports"][key].get("sha256")!=digest:bad.append("persisted passport "+key)
 return {"passed":not bad,"failures":bad}
def shard_manifests(root):
 bad=[];base=root/"shard_provenance";assembled=json.loads((root/"result.json").read_text());expected={x.get("model_key"):x.get("artifact_manifest_sha256") for x in assembled.get("execution_shards",[])}
 for name in (*MODELS,"reproduction"):
  d=base/name
  if not d.is_dir():bad.append("missing shard "+name);continue
  report=manifest(d)
  if not report["passed"]:bad.extend("shard "+name+": "+x for x in report["failures"])
  source=d/"source_artifact_manifest.json"
  if not source.is_file() or sha(source)!=expected.get(name):bad.append("source shard manifest passport "+name)
 return {"passed":not bad,"failures":bad}
def official_duplicate_sources(result):
 bad=[];paths={x.get("model_key"):Path(x.get("path","")) for x in result.get("execution_shards",[])};formal=paths.get("medium-seed20261001");repro=paths.get("reproduction")
 if formal is None or repro is None or not formal.is_dir() or not repro.is_dir():return {"passed":False,"failures":["original official/reproduction shards unavailable"]}
 for name in ("cell_metrics","inner_selection_metrics","selected_lambda"):
  if canonical_rows(readcsv(formal/(name+".csv")),"medium-seed20261001")!=canonical_rows(readcsv(repro/("official_"+name+".csv")),"medium-seed20261001"):bad.append("official duplicate "+name)
 for left,right,label in ((formal/"selected_maps.npz",repro/"official_selected_maps.npz","maps"),(formal/"charts.npz",repro/"official_charts.npz","charts")):
  with np.load(left,allow_pickle=False) as a,np.load(right,allow_pickle=False) as b:
   if set(a.files)!=set(b.files) or any(not np.array_equal(a[k],b[k]) for k in a.files):bad.append("official duplicate "+label)
 formal_split=json.loads((formal/"split_provenance.json").read_text()).get("medium-seed20261001")
 repro_split=json.loads((repro/"official_split_provenance.json").read_text()).get("medium-seed20261001")
 if formal_split!=repro_split:bad.append("official duplicate split")
 return {"passed":not bad,"failures":bad}
def canonical_rows(data,model,drop_model=False):return sorted(json.dumps(({k:v for k,v in r.items() if not(drop_model and k=="model_key")}),sort_keys=True) for r in data if r.get("model_key")==model)
def metric15(outer,model):
 out={}
 for label,kind,rank,anchor,mode in (("weak_q07","aspect",64,"1","weak"),("weak_q12","aspect",64,"4","weak"),("weak_q20","aspect",64,"6","weak"),("diversity_c20h8","diversity",64,"diversity_baseline","selected"),("diversity_c80h2","diversity",64,"diversity_candidate","selected")):
  rr=[r for r in outer if r.get("model_key")==model and r.get("design_type")==kind and int(r["rank"])==rank and str(r["anchor"])==anchor and r.get("mode")==mode]
  for m in ("one_step","composition","inverse"):
   ss=sum(num(r,"held_"+m+"_sse") for r in rr);ref=sum(num(r,"held_"+m+"_reference_sse") for r in rr);out[label+"_"+m]=math.sqrt(ss/max(ref,1e-12))
 return out
def reproduction_verdict(official,repeated,selections,directions):
 diff={k:abs(official[k]-repeated[k])/max((abs(official[k])+abs(repeated[k]))/2,1e-12) for k in official}
 return {"verdict":"REPRODUCIBLE" if selections and directions and all(v<.05 for v in diff.values()) else ("PARTIALLY_REPRODUCIBLE" if directions else "NOT_REPRODUCIBLE"),"differences":diff,"failed_metrics":[k for k,v in diff.items() if v>=.05]}
def selection15(rows,model):
 relevant={"1","4","6","diversity_baseline","diversity_candidate"}
 return sorted((int(r["outer_fold"]),int(r["rank"]),str(r["anchor"]),num(r,"chosen_lambda")) for r in rows if r.get("model_key")==model and int(r["rank"])==64 and str(r["anchor"]) in relevant)
def aggr(rr):
 out={}
 for m in ("one_step","composition","teacher_forced","inverse"):
  ss=sum(num(r,"held_"+m+"_sse") for r in rr);ref=sum(num(r,"held_"+m+"_reference_sse") for r in rr);out[m+"_phase4e_strict_nrmse"]=math.sqrt(ss/max(ref,1e-12))
 return out
def model_claims_from_rows(outer,selected,model):
 sel={(int(r["outer_fold"]),r["design_type"],int(r["rank"]),str(r["anchor"])):num(r,"chosen_lambda") for r in selected if r["model_key"]==model}; by={};h1=[];h2test=h2ok=0
 def cell(rank,anchor,mode,lam=None):
  rr=[r for r in outer if r["model_key"]==model and r["design_type"]=="aspect" and int(r["rank"])==rank and str(r["anchor"])==str(anchor) and r["mode"]==mode and (lam is None or close(r["lambda"],lam))];return aggr(rr)
 for rank in CONFIRM:
  wlo,wne,whi=cell(rank,1,"weak",1e-5),cell(rank,4,"weak",1e-5),cell(rank,6,"weak",1e-5); slo,sne,shi=cell(rank,1,"selected"),cell(rank,4,"selected"),cell(rank,6,"selected")
  weak=all(wne[m+"_phase4e_strict_nrmse"]>=fac*x[m+"_phase4e_strict_nrmse"] for x in(wlo,whi) for m,fac in(("one_step",1.1),("composition",1.2)));h1.append(weak)
  upper=any(close(sel[(f,"aspect",rank,str(a))],1000) for f in range(3) for a in(1,4,6));ok=all(max(0,sne[m+"_phase4e_strict_nrmse"]/max(slo[m+"_phase4e_strict_nrmse"],shi[m+"_phase4e_strict_nrmse"],1e-12)-1)<=.5*max(0,wne[m+"_phase4e_strict_nrmse"]/max(wlo[m+"_phase4e_strict_nrmse"],whi[m+"_phase4e_strict_nrmse"],1e-12)-1) for m in("one_step","composition"))
  if weak and not upper:h2test+=1;h2ok+=ok
 def div(label):return aggr([r for r in outer if r["model_key"]==model and r["design_type"]=="diversity" and r["anchor"]==label and r["mode"]=="selected"])
 b,d=div("diversity_baseline"),div("diversity_candidate");upper=any(close(sel[(f,"diversity",64,a)],1000) for f in range(3) for a in("diversity_baseline","diversity_candidate"))
 return {"ASPECT_PEAK_RAW":sum(h1)>=4,"NORMALIZED_RIDGE_REMOVES_PEAK":None if h2test<4 else h2ok>=4,"FAIR_DIVERSITY_RESIDUAL":None if upper else(d["one_step_phase4e_strict_nrmse"]<=.9*b["one_step_phase4e_strict_nrmse"] and d["composition_phase4e_strict_nrmse"]<=.9*b["composition_phase4e_strict_nrmse"] and d["inverse_phase4e_strict_nrmse"]<=1.05*b["inverse_phase4e_strict_nrmse"])}
def run(root,input_root,repository=None,full_refit=True):
 checks=[];add=lambda n,d:checks.append({"name":n,"passed":bool(d.get("passed")),"detail":d});add("manifest",manifest(root));required=("SUCCESS","exit_code.txt","config.yaml","git_commit.txt","result.json","split_provenance.json","cell_metrics.csv","inner_selection_metrics.csv","selected_lambda.csv","maps.npz","charts.npz","reproduction_cell_metrics.csv","reproduction_inner_selection_metrics.csv","reproduction_selected_lambda.csv","reproduction_maps.npz","reproduction_charts.npz","shard_provenance")
 add("files",{"passed":all((root/x).exists() for x in required),"failures":[x for x in required if not(root/x).exists()]});config=yaml.safe_load((root/"config.yaml").read_text());result=json.loads((root/"result.json").read_text());commit=(root/"git_commit.txt").read_text().strip();anc=repository is None or subprocess.run(["git","-C",str(repository),"merge-base","--is-ancestor",PIN,commit],capture_output=True).returncode==0
 parity=result.get("cpu_cuda_parity",{});scale=result.get("scale_qc",{});qc_ok=result.get("device")=="cuda" and result.get("scoring_backend")=="cuda" and parity.get("passed") is True and parity.get("scoring_backend")=="cuda" and parity.get("differences") and all(float(x)<1e-5 for x in parity["differences"].values()) and float(scale.get("max_abs",math.inf))<1e-8
 add("config_ancestry_qc",{"passed":config["experiment"]["preregistration_commit"]==PIN and not config["experiment"].get("smoke") and result.get("git_commit")==commit and anc and qc_ok and (root/"SUCCESS").read_text().strip()=="ok" and (root/"exit_code.txt").read_text().strip()=="0","failures":[]});add("passports",audit_passports(input_root,config,result))
 outer,inner,sel=readcsv(root/"cell_metrics.csv"),readcsv(root/"inner_selection_metrics.csv"),readcsv(root/"selected_lambda.csv");ro,ri,rs=readcsv(root/"reproduction_cell_metrics.csv"),readcsv(root/"reproduction_inner_selection_metrics.csv"),readcsv(root/"reproduction_selected_lambda.csv")
 add("formal_grid",audit_grid(outer,inner,sel,set(MODELS)));add("reproduction_grid",audit_grid(ro,ri,rs,{REPRO}))
 add("feature_schema",audit_feature_schema(input_root,config))
 add("formal_archives",audit_archive_bundle(root,outer,inner,set(MODELS),"maps.npz","charts.npz"));add("reproduction_archives",audit_archive_bundle(root,ro,ri,{REPRO},"reproduction_maps.npz","reproduction_charts.npz"))
 add("split_provenance_masks",audit_split_provenance(root,input_root,config,outer+ro,inner+ri))
 add("formal_recompute",recompute(root,input_root,config,outer,inner,sel,MODELS,full_refit));add("reproduction_recompute",recompute(root,input_root,config,ro,ri,rs,{REPRO},full_refit))
 prov=json.loads((root/"split_provenance.json").read_text());add("seven_shard_provenance",{"passed":set(prov)==set(MODELS)|{REPRO} and all(len(prov[x].get("folds",[]))==3 for x in prov),"failures":[]})
 add("seven_shard_manifests",shard_manifests(root))
 add("official_duplicate_exact",official_duplicate_sources(result))
 formal_claims={m:model_claims_from_rows(outer,sel,m) for m in MODELS}; persisted={x["model_key"]:x.get("claims") for x in result.get("models",[])}
 add("h1_h2_h3_boundaries",{"passed":all(persisted.get(m)==formal_claims[m] for m in MODELS),"failures":[]})
 selection_equal=selection15(sel,"medium-seed20261001")==selection15(rs,REPRO)
 directions=model_claims_from_rows(outer,sel,"medium-seed20261001")==model_claims_from_rows(ro,rs,REPRO)
 verdict=reproduction_verdict(metric15(outer,"medium-seed20261001"),metric15(ro,REPRO),selection_equal,directions);add("reproduction_verdict",{"passed":result.get("reproduction",{}).get("verdict")==verdict["verdict"],"failures":[],"recomputed":verdict})
 failures=[f"{c['name']}: {v}" for c in checks if not c["passed"] for v in c["detail"].get("failures",["failed"])]
 return {"schema_version":1,"passed":not failures,"checks":checks,"failures":failures,"contract":{"formal":[2376,11880,1188,1188,252],"reproduction":[396,1980,198,198,42]}}
def main():
 p=argparse.ArgumentParser();p.add_argument("--artifact",type=Path,required=True);p.add_argument("--input-root",type=Path,required=True);p.add_argument("--repository",type=Path);p.add_argument("--output",type=Path);p.add_argument("--no-full-refit",action="store_true");a=p.parse_args();r=run(a.artifact,a.input_root,a.repository,not a.no_full_refit);text=json.dumps(r,indent=2)+"\n";(a.output.write_text(text) if a.output else print(text,end=""));raise SystemExit(0 if r["passed"] else 1)
if __name__=="__main__":main()


==> anc/scripts/audit_phase5_latex_pdf.py <==
#!/usr/bin/env python3
"""Audit the reviewer-v2 LaTeX source and rendered anonymous-review PDF."""

from __future__ import annotations

import argparse
import json
import re
from pathlib import Path
from typing import Any

import fitz

PROJECT_ROOT = Path(__file__).resolve().parents[1]
DEFAULT_TEX = PROJECT_ROOT / "paper/manuscript.tex"
DEFAULT_PDF = PROJECT_ROOT / "output/pdf/state-signals-without-operator-closure.pdf"
BIBLIOGRAPHY = PROJECT_ROOT / "paper/references.bib"

TITLE = "A Calibrated Test of Internal Action Maps: State Signals Without Global Affine Closure"
EXPECTED_HEADINGS = [
    "Introduction",
    "Related Work",
    "Evidence Framework",
    "Experimental Settings",
    "Results",
    "Discussion and Limitations",
    "Conclusion",
]
EXPECTED_FIGURE_LABELS = [
    "fig:evidence-lattice",
    "fig:reviewer-calibration",
    "fig:reviewer-v2",
    "fig:threshold-sensitivity",
    "fig:h5-stitching",
    "fig:layer-composition",
    "fig:layer-geometry",
]
EXPECTED_TABLE_LABELS = [
    "tab:lattice",
    "tab:split-support",
    "tab:verdicts",
    "tab:carrier-coverage",
]
EXPECTED_REFERENCE_TITLES = [
    "Representational homomorphism predicts and improves compositional generalization",
    "Simulating action dynamics with neural process networks",
    "Transformers learn transition dynamics",
    "Training large language models to reason in a continuous latent space",
    "In-context learning creates task vectors",
    "Linearity of relation decoding",
    "Designing and interpreting probes with control tasks",
    "How do language models compose functions?",
    "Entity tracking in language models",
    "A held-out transition-pair falsifier",
    "(How) do language models track state?",
    "Implicit representations of meaning",
    "Algorithmic primitives and compositional geometry",
    "Fine-tuning enhances existing mechanisms",
    "Language models use lookbacks to track beliefs",
    "Function vectors in large language models",
    "Evaluating the world model implicit in a generative model",
]
NUMERIC_ANCHORS = [
    "23/30",
    "0.814",
    "1.050",
    "82.87",
    "20.80",
    "2.334",
    "0.5189",
    "0.3979",
    "6/21",
    "0.895",
    "0.900",
    "0.894",
    "0.268",
    "0.262",
    "0.237",
    "2.424",
    "4.567",
    "0.4744",
    "0.4686",
    "0.0395",
    "0.0067",
    "0.7868",
    "0.8059",
    "1.057",
    "2.261",
    "33.55",
]


def add_check(checks: list[dict[str, Any]], check_id: str, passed: bool, detail: Any) -> None:
    checks.append(
        {
            "check_id": check_id,
            "status": "PASS" if passed else "FAIL",
            "detail": detail,
        }
    )


def number_present(value: str, compact_text: str) -> bool:
    variants = {value}
    if value.startswith("0."):
        variants.add(value[1:])
    return any(variant in compact_text for variant in variants)


def normalized_words(value: str) -> str:
    """Normalize line wraps, hyphenation, punctuation, and case for PDF text QA."""
    return re.sub(r"[^a-z0-9]+", "", value.casefold())


def audit(tex_path: Path, pdf_path: Path) -> tuple[dict[str, Any], int]:
    checks: list[dict[str, Any]] = []
    tex = tex_path.read_text(encoding="utf-8")
    bibliography = BIBLIOGRAPHY.read_text(encoding="utf-8")

    bib_keys = set(re.findall(r"^@\w+\{([^,]+),", bibliography, flags=re.MULTILINE))
    citation_groups = re.findall(r"\\cite[pt]?\{([^}]+)\}", tex)
    cited_keys = {key.strip() for group in citation_groups for key in group.split(",")}
    add_check(
        checks,
        "latex_citation_keyset",
        cited_keys == bib_keys and len(cited_keys) == 17,
        {
            "cited": len(cited_keys),
            "bibtex": len(bib_keys),
            "missing": sorted(bib_keys - cited_keys),
            "unexpected": sorted(cited_keys - bib_keys),
        },
    )

    section_names = re.findall(r"^\\section\{([^}]+)\}", tex, re.MULTILINE)
    add_check(
        checks,
        "latex_section_contract",
        section_names == EXPECTED_HEADINGS,
        {"actual": section_names, "expected": EXPECTED_HEADINGS},
    )
    figure_labels = re.findall(r"\\label\{(fig:[^}]+)\}", tex)
    table_labels = re.findall(r"\\label\{(tab:[^}]+)\}", tex)
    floating_figures = tex.count(r"\begin{figure*}")
    strip_figures = len(
        re.findall(
            r"\\begin\{strip\}.*?\\captionof\{figure\}",
            tex,
            flags=re.DOTALL,
        )
    )
    figure_count = floating_figures + strip_figures
    add_check(
        checks,
        "latex_display_contract",
        figure_count == 7
        and floating_figures == 7
        and strip_figures == 0
        and tex.count(r"\begin{table*}") == 4
        and figure_labels == EXPECTED_FIGURE_LABELS
        and table_labels == EXPECTED_TABLE_LABELS,
        {
            "figures": figure_count,
            "floating_figures": floating_figures,
            "strip_figures": strip_figures,
            "tables": tex.count(r"\begin{table*}"),
            "figure_labels": figure_labels,
            "table_labels": table_labels,
        },
    )
    forbidden_tex = [
        token
        for token in ("[Author name]", "[Affiliation]", "[Email]", "<!--cite:", "refentry:", "![")
        if token in tex
    ]
    unicode_dashes = sorted({character for character in tex if 0x2010 <= ord(character) <= 0x2015})
    add_check(
        checks,
        "latex_no_raw_or_placeholder_tokens",
        not forbidden_tex and not unicode_dashes,
        {"forbidden_tokens": forbidden_tex, "unicode_dashes": unicode_dashes},
    )

    document = fitz.open(pdf_path)
    encrypted = bool(document.needs_pass)
    add_check(
        checks,
        "pdf_structure",
        len(document) == 13 and not encrypted,
        {"pages": len(document), "encrypted": encrypted},
    )
    non_letter_pages = [
        index + 1
        for index, page in enumerate(document)
        if abs(page.rect.width - 612.0) > 0.5 or abs(page.rect.height - 792.0) > 0.5
    ]
    add_check(
        checks,
        "pdf_letter_page_geometry",
        not non_letter_pages,
        {"non_letter_pages": non_letter_pages},
    )

    metadata = document.metadata or {}
    add_check(
        checks,
        "pdf_metadata",
        metadata.get("title") == TITLE and metadata.get("author") == "Anonymous author(s)",
        {"title": metadata.get("title"), "author": metadata.get("author")},
    )

    page_text = [page.get_text("text") for page in document]
    all_text = "\n".join(page_text)
    compact_text = re.sub(r"\s+", "", all_text)
    expected_text = [
        "A Calibrated Test of Internal Action Maps",
        "State Signals Without Global Affine Closure",
        "Evidence lattice for internal action-map claims",
        "Reviewer-v2 diagnostics localize the remaining alternatives",
        "Structured calibration limited",
        "Action-dominant geometry",
        "Lexical role unresolved",
        "Weighting attribution not supported",
        "Metric-aligned composition not supported",
        "Data Availability",
        "Code Availability",
        "AI-Assistance Disclosure",
        "Supplementary Results",
        "References",
    ]
    normalized_pdf_text = normalized_words(all_text)
    missing_text = [
        token for token in expected_text if normalized_words(token) not in normalized_pdf_text
    ]
    add_check(checks, "pdf_expected_content", not missing_text, {"missing": missing_text})
    unresolved = [
        token
        for token in (
            "[?]",
            "(?)",
            "[Author name]",
            "[Affiliation]",
            "[Email]",
            "<!--cite:",
            "refentry:",
        )
        if token in all_text
    ]
    add_check(
        checks,
        "pdf_no_unresolved_tokens",
        not unresolved and "1. 1. Introduction" not in all_text and "2.1 2.1" not in all_text,
        {"tokens": unresolved},
    )
    missing_references = [
        title
        for title in EXPECTED_REFERENCE_TITLES
        if normalized_words(title) not in normalized_pdf_text
    ]
    add_check(
        checks,
        "pdf_reference_rendering",
        not missing_references,
        {
            "reference_titles_checked": len(EXPECTED_REFERENCE_TITLES),
            "missing": missing_references,
        },
    )
    missing_anchors = [
        value for value in NUMERIC_ANCHORS if not number_present(value, compact_text)
    ]
    add_check(
        checks,
        "pdf_numeric_evidence_anchors",
        not missing_anchors,
        {"checked": len(NUMERIC_ANCHORS), "missing": missing_anchors},
    )

    font_sizes: list[float] = []
    for page in document:
        for block in page.get_text("dict").get("blocks", []):
            for line in block.get("lines", []):
                for span in line.get("spans", []):
                    if span.get("text", "").strip():
                        font_sizes.append(float(span["size"]))
    minimum_font = min(font_sizes)
    add_check(
        checks,
        "pdf_font_floor",
        minimum_font >= 5.0,
        {
            "minimum_points": minimum_font,
            "spans_below_5_points": sum(size < 5.0 for size in font_sizes),
        },
    )
    link_count = sum(len(page.get_links()) for page in document)
    add_check(checks, "pdf_links_present", link_count >= 16, {"link_count": link_count})

    nonempty_pages = [index + 1 for index, text in enumerate(page_text) if text.strip()]
    add_check(
        checks,
        "pdf_all_pages_nonempty",
        len(nonempty_pages) == len(document),
        {"nonempty_pages": nonempty_pages},
    )

    failed = [check for check in checks if check["status"] == "FAIL"]
    result = {
        "audit": "reviewer_v2_latex_pdf_integrity",
        "version": "2.0",
        "status": "PASS" if not failed else "FAIL",
        "latex": str(tex_path.relative_to(PROJECT_ROOT)),
        "pdf": str(pdf_path.relative_to(PROJECT_ROOT)),
        "pdf_bytes": pdf_path.stat().st_size,
        "pdf_pages": len(document),
        "checks_passed": len(checks) - len(failed),
        "checks_failed": len(failed),
        "checks": checks,
    }
    document.close()
    return result, 0 if not failed else 1


def parse_args() -> argparse.Namespace:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--tex", type=Path, default=DEFAULT_TEX)
    parser.add_argument("--pdf", type=Path, default=DEFAULT_PDF)
    parser.add_argument("--output", type=Path)
    return parser.parse_args()


def main() -> None:
    args = parse_args()
    result, exit_code = audit(args.tex.resolve(), args.pdf.resolve())
    rendered = json.dumps(result, ensure_ascii=False, indent=2, sort_keys=True) + "\n"
    if args.output:
        args.output.parent.mkdir(parents=True, exist_ok=True)
        args.output.write_text(rendered, encoding="utf-8")
    print(rendered, end="")
    raise SystemExit(exit_code)


if __name__ == "__main__":
    main()


==> anc/scripts/audit_phase5_manuscript.py <==
#!/usr/bin/env python3
"""Backward-compatible entry point for the current manuscript integrity audit."""

from __future__ import annotations

import argparse
from pathlib import Path

from audit_reviewer_v2_manuscript import audit


def parse_args() -> argparse.Namespace:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument(
        "--output",
        type=Path,
        help="Optional JSON output path; stdout is always emitted.",
    )
    return parser.parse_args()


def main() -> None:
    args = parse_args()
    _, exit_code = audit(args.output)
    raise SystemExit(exit_code)


if __name__ == "__main__":
    main()


==> anc/scripts/audit_phase6_reviewer_calibration.py <==
#!/usr/bin/env python3
"""Independent audit of the Phase 6 reviewer-calibration artifacts.

This file intentionally does not import ``reviewer_calibration`` or the Phase 6
runner. Ridge fits, S5 construction, threshold decisions, and sufficient-stat
checks are reimplemented here from the preregistration.
"""

from __future__ import annotations

import argparse
import csv
import hashlib
import json
import subprocess
from itertools import combinations, permutations
from pathlib import Path
from typing import Any

import numpy as np
import yaml


OPERATORS = ("empty", "fill_red", "fill_blue", "fill_green", "fill_yellow")
ACTION_PAIRS = tuple(combinations(range(5), 2))
PERMUTATIONS = tuple(permutations(range(5)))
STATE_INDEX = {value: index for index, value in enumerate(PERMUTATIONS)}
ORDERED_PAIRS = tuple(
    (first, second) for first in range(10) for second in range(10) if first != second
)
UNORDERED_PAIRS = tuple(combinations(range(10), 2))


def sha256_file(path: Path) -> str:
    digest = hashlib.sha256()
    with path.open("rb") as handle:
        for chunk in iter(lambda: handle.read(1024 * 1024), b""):
            digest.update(chunk)
    return digest.hexdigest()


def _read_csv(path: Path) -> list[dict[str, str]]:
    with path.open(encoding="utf-8", newline="") as handle:
        return list(csv.DictReader(handle))


def _assert_close(observed: float, expected: float, tolerance: float = 2e-7) -> None:
    if not np.isfinite(observed) or abs(observed - expected) > tolerance:
        raise AssertionError(f"numeric mismatch: {observed} != {expected} (tol={tolerance})")


def validate_manifest(run_dir: Path) -> dict[str, Any]:
    if (run_dir / "SUCCESS").read_text(encoding="utf-8") != "ok\n":
        raise AssertionError("SUCCESS marker is absent or malformed")
    if (run_dir / "exit_code.txt").read_text(encoding="utf-8").strip() != "0":
        raise AssertionError("formal runner did not exit zero")
    manifest = json.loads((run_dir / "artifact_manifest.json").read_text(encoding="utf-8"))
    observed = {
        str(path.relative_to(run_dir))
        for path in run_dir.rglob("*")
        if path.is_file() and path.name not in {"artifact_manifest.json", "SUCCESS"}
    }
    if set(manifest) != observed:
        raise AssertionError("artifact manifest file set differs from disk")
    for relative, record in manifest.items():
        path = run_dir / relative
        if path.stat().st_size != int(record["bytes"]):
            raise AssertionError(f"manifest byte count mismatch for {relative}")
        if sha256_file(path) != record["sha256"]:
            raise AssertionError(f"manifest digest mismatch for {relative}")
    return {"file_count": len(manifest), "manifest_sha256": sha256_file(run_dir / "artifact_manifest.json")}


def _load_records(path: Path) -> list[dict[str, Any]]:
    rows = [json.loads(line) for line in path.read_text(encoding="utf-8").splitlines()]
    if len(rows) != 4000 or len({row["pair_id"] for row in rows}) != 4000:
        raise AssertionError("Phase 2 dataset identity/count mismatch")
    return rows


def _indices(records: list[dict[str, Any]], operator: str, split: str) -> np.ndarray:
    return np.asarray(
        [
            index
            for index, row in enumerate(records)
            if row["operator"] == operator and row["split"] == split
        ],
        dtype=np.int64,
    )


def _relative_errors(prediction: np.ndarray, target: np.ndarray, before: np.ndarray) -> np.ndarray:
    return np.linalg.norm(prediction - target, axis=1) / np.maximum(
        np.linalg.norm(target - before, axis=1), 1e-8
    )


def _fit_residual(
    before: np.ndarray, after: np.ndarray, alpha: float, rank: int | None = None
) -> tuple[np.ndarray, np.ndarray]:
    before = np.asarray(before, dtype=np.float64)
    after = np.asarray(after, dtype=np.float64)
    x_mean = before.mean(axis=0)
    delta = after - before
    delta_mean = delta.mean(axis=0)
    x = before - x_mean
    y = delta - delta_mean
    output_basis = None
    if rank is not None:
        _, _, right = np.linalg.svd(y, full_matrices=False)
        output_basis = right[:rank]
        y = y @ output_basis.T
    dual = np.linalg.solve(x @ x.T + alpha * np.eye(len(x)), y)
    weight = x.T @ dual
    if output_basis is not None:
        weight = weight @ output_basis
    coefficient = np.eye(before.shape[1]) + weight
    intercept = delta_mean - x_mean @ weight
    return coefficient, intercept


def _apply(matrix: np.ndarray, model: tuple[np.ndarray, np.ndarray]) -> np.ndarray:
    coefficient, intercept = model
    return np.asarray(matrix, dtype=np.float64) @ coefficient + intercept


def _parse_method(method: str) -> tuple[int | None, float]:
    if method.startswith("affine_ridge_a"):
        return None, float(method.removeprefix("affine_ridge_a"))
    if method.startswith("low_rank_r"):
        rank_text, alpha_text = method.removeprefix("low_rank_r").split("_a")
        return int(rank_text), float(alpha_text)
    raise AssertionError(f"unexpected learned method {method}")


def _stable_folds(identities: list[str], count: int) -> np.ndarray:
    ordered = sorted(
        range(len(identities)),
        key=lambda index: hashlib.sha256(identities[index].encode("utf-8")).digest(),
    )
    result = np.empty(len(identities), dtype=np.int64)
    for position, index in enumerate(ordered):
        result[index] = position % count
    return result


def _transition_table() -> np.ndarray:
    result = np.empty((120, 10), dtype=np.int64)
    for state, permutation in enumerate(PERMUTATIONS):
        for action, (first, second) in enumerate(ACTION_PAIRS):
            moved = tuple(
                second if value == first else first if value == second else value
                for value in permutation
            )
            result[state, action] = STATE_INDEX[moved]
    return result


def _auc(labels: np.ndarray, scores: np.ndarray) -> float:
    positive = scores[labels == 1]
    negative = scores[labels == 0]
    wins = np.sum(positive[:, None] > negative[None, :])
    ties = np.sum(positive[:, None] == negative[None, :])
    return float((wins + 0.5 * ties) / (len(positive) * len(negative)))


def _decode(values: np.ndarray, truth: np.ndarray, centroids: np.ndarray) -> tuple[int, float]:
    distances = np.sum((values[:, None] - centroids[None, :]) ** 2, axis=-1)
    predictions = np.argmin(distances, axis=1)
    correct = int(np.sum(predictions == truth))
    return correct, float(correct / len(truth))


def _nrmse(prediction: np.ndarray, target: np.ndarray, reference: np.ndarray) -> float:
    numerator = np.sum((prediction - target) ** 2)
    denominator = np.sum((target - reference) ** 2)
    return float(np.sqrt(numerator / max(float(denominator), 1e-24)))


def _positive_arrays(embedding_seed: int) -> dict[str, np.ndarray]:
    transition = _transition_table()
    permutation_matrices = np.zeros((120, 5, 5), dtype=np.float64)
    for state, permutation in enumerate(PERMUTATIONS):
        permutation_matrices[state, np.arange(5), permutation] = 1.0
    state_carrier = permutation_matrices.reshape(120, 25)
    contexts = np.random.default_rng(20260813).normal(size=(12, 7))
    embedding, _ = np.linalg.qr(np.random.default_rng(embedding_seed).normal(size=(64, 32)))
    embedding = embedding.T
    targets = np.repeat(np.arange(120, dtype=np.int64), 12)
    repeats = np.tile(np.arange(12, dtype=np.int64), 120)

    def observe(states: np.ndarray) -> np.ndarray:
        state_values = state_carrier[states]
        if states.ndim == 1:
            context_values = contexts[repeats]
        else:
            context_values = np.broadcast_to(contexts[repeats][None], states.shape + (7,))
        return np.concatenate((state_values, context_values), axis=-1) @ embedding

    p1_states = np.stack([transition[targets, action] for action in range(10)])
    p2_states = np.stack(
        [transition[transition[targets, first], second] for first, second in ORDERED_PAIRS]
    )
    shuffled = np.random.default_rng(20261007).permutation(120)
    folds = np.empty(120, dtype=np.int64)
    for fold, states in enumerate(np.array_split(shuffled, 3)):
        folds[states] = fold
    return {
        "base": observe(targets),
        "p1": observe(p1_states),
        "p2": observe(p2_states),
        "targets": targets,
        "p1_states": p1_states,
        "p2_states": p2_states,
        "repeats": repeats,
        "folds": folds,
        "state_carrier": state_carrier,
        "contexts": contexts,
        "embedding": embedding,
    }


def _score_positive_fold(
    *, arrays: dict[str, np.ndarray], artifact: Any, fold: int
) -> dict[str, float | int]:
    center = artifact[f"fold{fold}_chart_center"]
    basis = artifact[f"fold{fold}_chart_basis"]
    scale = artifact[f"fold{fold}_chart_scale"]
    coefficients = artifact[f"fold{fold}_map_coefficients"]
    intercepts = artifact[f"fold{fold}_map_intercepts"]
    centroids = artifact[f"fold{fold}_centroids"]

    def project(matrix: np.ndarray) -> np.ndarray:
        return (matrix - center) @ basis / scale

    base = project(arrays["base"])
    p1 = np.stack([project(value) for value in arrays["p1"]])
    p2 = np.stack([project(value) for value in arrays["p2"]])
    held = (arrays["repeats"] >= 8) & (arrays["folds"][arrays["targets"]] == fold)
    fit = (arrays["repeats"] < 8) & (arrays["folds"][arrays["targets"]] != fold)
    base_correct, base_decode = _decode(base[held], arrays["targets"][held], centroids)
    p1_values = p1[:, held].reshape(-1, base.shape[1])
    p2_values = p2[:, held].reshape(-1, base.shape[1])
    p1_truth = arrays["p1_states"][:, held].reshape(-1)
    p2_truth = arrays["p2_states"][:, held].reshape(-1)
    p1_correct, p1_decode = _decode(p1_values, p1_truth, centroids)
    p2_correct, p2_decode = _decode(p2_values, p2_truth, centroids)
    one_prediction = np.concatenate(
        [base[held] @ coefficients[action] + intercepts[action] for action in range(10)]
    )
    one_target = p1[:, held].reshape(-1, base.shape[1])
    one_correct, one_decode = _decode(one_prediction, p1_truth, centroids)
    two_predictions = []
    for first, second in ORDERED_PAIRS:
        first_value = base[held] @ coefficients[first] + intercepts[first]
        two_predictions.append(first_value @ coefficients[second] + intercepts[second])
    two_prediction = np.concatenate(two_predictions)
    two_target = p2[:, held].reshape(-1, base.shape[1])
    two_correct, two_decode = _decode(two_prediction, p2_truth, centroids)
    inverse_predictions = []
    for action in range(10):
        first_value = base[held] @ coefficients[action] + intercepts[action]
        inverse_predictions.append(first_value @ coefficients[action] + intercepts[action])
    inverse_prediction = np.concatenate(inverse_predictions)
    inverse_target = np.tile(base[held], (10, 1))
    inverse_truth = np.tile(arrays["targets"][held], 10)
    inverse_correct, inverse_decode = _decode(inverse_prediction, inverse_truth, centroids)
    reference_one = np.broadcast_to(base[fit].mean(axis=0), one_target.shape)
    reference_two = np.broadcast_to(base[fit].mean(axis=0), two_target.shape)
    reference_inverse = np.broadcast_to(base[fit].mean(axis=0), inverse_target.shape)
    scores = []
    labels = []
    scale_value = max(float(np.sqrt(np.mean(base[held] ** 2))), 1e-12)
    for first, second in UNORDERED_PAIRS:
        first_then_second = (
            (base[held] @ coefficients[first] + intercepts[first]) @ coefficients[second]
            + intercepts[second]
        )
        second_then_first = (
            (base[held] @ coefficients[second] + intercepts[second]) @ coefficients[first]
            + intercepts[first]
        )
        scores.append(
            float(
                np.sqrt(np.mean(np.sum((first_then_second - second_then_first) ** 2, axis=1)))
                / scale_value
            )
        )
        labels.append(int(bool(set(ACTION_PAIRS[first]) & set(ACTION_PAIRS[second]))))
    return {
        "chart_rank": base.shape[1],
        "fit_count": int(np.sum(fit)),
        "held_count": int(np.sum(held)),
        "held_state_correct": base_correct,
        "held_state_decode": base_decode,
        "p1_correct": p1_correct,
        "p1_decode": p1_decode,
        "p2_correct": p2_correct,
        "p2_decode": p2_decode,
        "one_step_correct": one_correct,
        "one_step_decode": one_decode,
        "one_step_nrmse": _nrmse(one_prediction, one_target, reference_one),
        "two_step_correct": two_correct,
        "two_step_decode": two_decode,
        "two_step_nrmse": _nrmse(two_prediction, two_target, reference_two),
        "inverse_correct": inverse_correct,
        "inverse_decode": inverse_decode,
        "inverse_nrmse": _nrmse(inverse_prediction, inverse_target, reference_inverse),
        "commutativity_auc": _auc(np.asarray(labels), np.asarray(scores)),
    }


def audit_positive(run_dir: Path, config: dict[str, Any]) -> dict[str, Any]:
    rows = _read_csv(run_dir / "positive_fold_metrics.csv")
    if len(rows) != 6:
        raise AssertionError("positive fold table must contain six rows")
    keys = {(row["run"], int(row["fold"])) for row in rows}
    if keys != {(run, fold) for run in ("formal", "reproduction") for fold in range(3)}:
        raise AssertionError("positive fold identity grid is incomplete")
    positive = config["positive_control"]
    for run, seed, file_name in (
        ("formal", int(positive["formal_embedding_seed"]), "positive_formal_artifacts.npz"),
        (
            "reproduction",
            int(positive["reproduction_embedding_seed"]),
            "positive_reproduction_artifacts.npz",
        ),
    ):
        arrays = _positive_arrays(seed)
        artifact = np.load(run_dir / file_name)
        for fold in range(3):
            observed = next(row for row in rows if row["run"] == run and int(row["fold"]) == fold)
            expected = _score_positive_fold(arrays=arrays, artifact=artifact, fold=fold)
            for metric, value in expected.items():
                if isinstance(value, int):
                    if int(observed[metric]) != value:
                        raise AssertionError(f"positive integer mismatch {run}/{fold}/{metric}")
                else:
                    _assert_close(float(observed[metric]), float(value), 2e-7)
            if observed["all_gates_passed"] != "True":
                raise AssertionError("positive recovery gate did not pass")
    noise = _read_csv(run_dir / "positive_noise_curve.csv")
    ratios = [float(value) for value in positive["noise_ratios"]]
    seeds = [int(value) for value in positive["nuisance_seeds"]]
    expected_noise = {(ratio, seed, fold) for ratio in ratios for seed in seeds for fold in range(3)}
    observed_noise = {
        (float(row["noise_ratio"]), int(row["noise_seed"]), int(row["fold"])) for row in noise
    }
    if observed_noise != expected_noise:
        raise AssertionError("positive noise grid differs from preregistration")
    for row in noise:
        for metric in ("one_step_nrmse", "two_step_nrmse", "inverse_nrmse"):
            if not np.isfinite(float(row[metric])) or float(row[metric]) < 0.0:
                raise AssertionError("invalid noise-curve metric")
    reproduction = json.loads((run_dir / "positive_reproduction.json").read_text())
    if reproduction["verdict"] != "REPRODUCIBLE" or not reproduction["passed"]:
        raise AssertionError("positive independent reproduction failed")
    return {
        "fold_rows": len(rows),
        "noise_rows": len(noise),
        "formal_recovered": True,
        "reproduction_recovered": True,
    }


def _candidate_key(row: dict[str, str]) -> tuple[float, int, float, str]:
    rank = row["rank"]
    complexity = 2560 if rank == "full" else int(rank)
    return (
        float(row["validation_relative_error"]),
        complexity,
        float(row["alpha"]),
        row["method"],
    )


def _audit_grounded_cell(
    *,
    seed: int,
    operator: str,
    before: np.ndarray,
    after: np.ndarray,
    records: list[dict[str, Any]],
    metrics: dict[str, dict[str, str]],
    details: list[dict[str, str]],
    kernels: Any,
) -> int:
    train = _indices(records, operator, "train")
    validation = _indices(records, operator, "validation")
    test = _indices(records, operator, "test")
    if (len(train), len(validation), len(test)) != (500, 100, 200):
        raise AssertionError("grounded split counts differ from 500/100/200")
    original = metrics["original_affine"]
    rank, alpha = _parse_method(original["selected_method"])
    candidate_rows = [row for row in details if row["detail_type"] == "affine_candidate"]
    best_candidate = min(candidate_rows, key=_candidate_key)
    if best_candidate["method"] != original["selected_method"]:
        raise AssertionError("original affine selection does not minimize validation error")
    model = _fit_residual(before[train], after[train], alpha, rank)
    values = _relative_errors(_apply(before[test], model), after[test], before[test])
    _assert_close(float(original["relative_error_mean"]), float(np.mean(values)), 3e-6)
    _assert_close(float(original["relative_error_median"]), float(np.median(values)), 3e-6)

    translation = before[test] + (after[train] - before[train]).mean(axis=0)
    translation_values = _relative_errors(translation, after[test], before[test])
    _assert_close(
        float(metrics["mean_translation"]["relative_error_mean"]),
        float(np.mean(translation_values)),
        3e-6,
    )

    selected_after = after[test]
    global_prediction = (selected_after.sum(axis=0) - selected_after) / (len(test) - 1)
    global_values = _relative_errors(global_prediction, selected_after, before[test])
    _assert_close(
        float(metrics["same_target_global_loo"]["relative_error_mean"]),
        float(np.mean(global_values)),
        3e-6,
    )
    context_prediction = np.empty_like(selected_after)
    keys = [
        (str(records[index]["query_entity"]), str(records[index]["template_id"]))
        for index in test
    ]
    for key in sorted(set(keys)):
        local = np.asarray([position for position, value in enumerate(keys) if value == key])
        group = selected_after[local]
        context_prediction[local] = (group.sum(axis=0) - group) / (len(group) - 1)
    context_values = _relative_errors(context_prediction, selected_after, before[test])
    _assert_close(
        float(metrics["same_target_entity_template_loo"]["relative_error_mean"]),
        float(np.mean(context_values)),
        3e-6,
    )

    crossfit_rows = sorted(
        (row for row in details if row["detail_type"] == "crossfit_fold"),
        key=lambda row: int(row["fold"]),
    )
    identities = [str(records[index]["pair_id"]) for index in test]
    folds = _stable_folds(identities, 5)
    crossfit_prediction = np.empty_like(before[test])
    for fold, row in enumerate(crossfit_rows):
        outer_train = np.flatnonzero(folds != fold)
        outer_test = np.flatnonzero(folds == fold)
        refit = _fit_residual(
            before[test[outer_train]], after[test[outer_train]], float(row["selected_alpha"])
        )
        crossfit_prediction[outer_test] = _apply(before[test[outer_test]], refit)
    crossfit_values = _relative_errors(crossfit_prediction, after[test], before[test])
    _assert_close(
        float(metrics["test_distribution_crossfit_affine"]["relative_error_mean"]),
        float(np.mean(crossfit_values)),
        3e-6,
    )

    ceiling = _fit_residual(before[test], after[test], 1e-8)
    ceiling_values = _relative_errors(_apply(before[test], ceiling), after[test], before[test])
    _assert_close(
        float(metrics["in_sample_affine_capacity_ceiling"]["relative_error_mean"]),
        float(np.mean(ceiling_values)),
        3e-6,
    )

    oracle_prediction = np.empty_like(before[test])
    test_labels = [str(records[index]["before_label"]) for index in test]
    oracle_rows = [row for row in details if row["detail_type"] == "source_label_oracle"]
    for row in oracle_rows:
        label = row["before_label"]
        label_train = np.asarray(
            [index for index in train if records[index]["before_label"] == label]
        )
        local = np.asarray([position for position, value in enumerate(test_labels) if value == label])
        oracle = _fit_residual(
            before[label_train], after[label_train], float(row["selected_alpha"])
        )
        oracle_prediction[local] = _apply(before[test[local]], oracle)
    oracle_values = _relative_errors(oracle_prediction, after[test], before[test])
    _assert_close(
        float(metrics["source_label_gated_affine_oracle"]["relative_error_mean"]),
        float(np.mean(oracle_values)),
        3e-6,
    )

    prefix = f"seed{seed}_{operator}"
    center = kernels[f"{prefix}_kernel_center"].astype(np.float64)
    basis = kernels[f"{prefix}_kernel_basis"].astype(np.float64)
    train_coordinates = kernels[f"{prefix}_kernel_train_coordinates"].astype(np.float64)
    delta_mean = kernels[f"{prefix}_kernel_delta_mean"].astype(np.float64)
    dual = kernels[f"{prefix}_kernel_dual_coef"].astype(np.float64)
    bandwidth = float(kernels[f"{prefix}_kernel_bandwidth"])
    coordinates = (before[test] - center) @ basis
    distances = np.maximum(
        np.sum(coordinates**2, axis=1)[:, None]
        + np.sum(train_coordinates**2, axis=1)[None]
        - 2.0 * coordinates @ train_coordinates.T,
        0.0,
    )
    kernel = np.exp(-distances / (2.0 * bandwidth**2))
    kernel_prediction = before[test] + delta_mean + kernel @ dual
    kernel_values = _relative_errors(kernel_prediction, after[test], before[test])
    _assert_close(
        float(metrics["rbf_kernel_ridge"]["relative_error_mean"]),
        float(np.mean(kernel_values)),
        2e-5,
    )
    kernel_rows = [row for row in details if row["detail_type"] == "kernel_candidate"]
    best_kernel = min(
        kernel_rows,
        key=lambda row: (
            float(row["validation_relative_error"]),
            int(row["rank"]),
            float(row["bandwidth_multiplier"]),
            float(row["alpha"]),
        ),
    )
    selected_kernel = metrics["rbf_kernel_ridge"]
    if (
        int(best_kernel["rank"]) != int(selected_kernel["selected_rank"])
        or float(best_kernel["alpha"]) != float(selected_kernel["selected_alpha"])
        or float(best_kernel["bandwidth_multiplier"])
        != float(selected_kernel["bandwidth_multiplier"])
    ):
        raise AssertionError("kernel selection does not minimize validation error")
    return len(candidate_rows) + len(kernel_rows)


def audit_grounded(
    run_dir: Path, config: dict[str, Any], input_passport: dict[str, Any]
) -> dict[str, Any]:
    metrics_rows = _read_csv(run_dir / "grounded_calibration_metrics.csv")
    detail_rows = _read_csv(run_dir / "grounded_calibration_details.csv")
    if len(metrics_rows) != 120 or len(detail_rows) != 990:
        raise AssertionError("formal grounded table counts must be 120/990")
    by_seed: dict[int, tuple[np.ndarray, np.ndarray, list[dict[str, Any]]]] = {}
    for seed in config["experiment"]["seeds"]:
        record = input_passport["files"][f"phase2_{seed}_activations"]
        activation = np.load(Path(record["path"]))
        dataset_path = Path(input_passport["files"][f"phase2_{seed}_dataset"]["path"])
        by_seed[int(seed)] = (
            activation["before"].astype(np.float64),
            activation["after"].astype(np.float64),
            _load_records(dataset_path),
        )
    checked_candidates = 0
    for seed in sorted(by_seed):
        before, after, records = by_seed[seed]
        kernels = np.load(run_dir / f"grounded_kernel_maps_seed{seed}.npz")
        for operator in OPERATORS:
            cell_metrics = {
                row["reference"]: row
                for row in metrics_rows
                if int(row["seed"]) == seed and row["operator"] == operator
            }
            cell_details = [
                row
                for row in detail_rows
                if int(row["seed"]) == seed and row["operator"] == operator
            ]
            if len(cell_metrics) != 8:
                raise AssertionError("each grounded cell needs eight references")
            checked_candidates += _audit_grounded_cell(
                seed=seed,
                operator=operator,
                before=before,
                after=after,
                records=records,
                metrics=cell_metrics,
                details=cell_details,
                kernels=kernels,
            )
    parity = json.loads((run_dir / "original_refit_parity.json").read_text())
    if not parity["passed"] or parity["comparison_count"] != 15:
        raise AssertionError("frozen original-refit parity did not pass")
    return {
        "metric_rows": len(metrics_rows),
        "detail_rows": len(detail_rows),
        "recomputed_cells": 15,
        "selection_candidates_checked": checked_candidates,
    }


def audit_layers(
    run_dir: Path, config: dict[str, Any], input_passport: dict[str, Any]
) -> dict[str, Any]:
    metrics = _read_csv(run_dir / "layer_robustness_metrics.csv")
    candidates = _read_csv(run_dir / "layer_candidate_metrics.csv")
    if len(metrics) != 60 or len(candidates) != 1500:
        raise AssertionError("formal layer tables must contain 60/1500 rows")
    identities = {
        (int(row["seed"]), int(row["hidden_state_index"]), row["operator"])
        for row in metrics
    }
    expected = {
        (seed, layer, operator)
        for seed in config["experiment"]["seeds"]
        for layer in config["layer_robustness"]["hidden_state_indices"]
        for operator in OPERATORS
    }
    if identities != expected:
        raise AssertionError("layer metric grid is incomplete")
    records_by_seed = {
        int(seed): _load_records(
            Path(input_passport["files"][f"phase2_{seed}_dataset"]["path"])
        )
        for seed in config["experiment"]["seeds"]
    }
    frozen_by_seed = {
        int(seed): np.load(
            Path(input_passport["files"][f"phase2_{seed}_activations"]["path"])
        )
        for seed in config["experiment"]["seeds"]
    }
    recomputed = 0
    for seed in config["experiment"]["seeds"]:
        bundle = np.load(run_dir / f"layer_activations_seed{seed}.npz")
        expected_keys = {
            f"h{layer}_{side}"
            for layer in config["layer_robustness"]["hidden_state_indices"]
            for side in ("before", "after")
        }
        if set(bundle.files) != expected_keys:
            raise AssertionError("sampled-layer activation key set differs")
        for key in expected_keys:
            if bundle[key].shape != (4000, 2560) or bundle[key].dtype != np.float16:
                raise AssertionError(f"invalid sampled-layer array {key}")
            if not np.isfinite(bundle[key]).all():
                raise AssertionError(f"nonfinite sampled-layer array {key}")
        frozen = frozen_by_seed[int(seed)]
        if not np.array_equal(bundle["h28_before"], frozen["before"]):
            raise AssertionError("h28 before cache is not byte-identical")
        if not np.array_equal(bundle["h28_after"], frozen["after"]):
            raise AssertionError("h28 after cache is not byte-identical")
        records = records_by_seed[int(seed)]
        for layer in config["layer_robustness"]["hidden_state_indices"]:
            before = bundle[f"h{layer}_before"].astype(np.float64)
            after = bundle[f"h{layer}_after"].astype(np.float64)
            for operator in OPERATORS:
                row = next(
                    value
                    for value in metrics
                    if int(value["seed"]) == int(seed)
                    and int(value["hidden_state_index"]) == int(layer)
                    and value["operator"] == operator
                )
                cell_candidates = [
                    value
                    for value in candidates
                    if int(value["seed"]) == int(seed)
                    and int(value["hidden_state_index"]) == int(layer)
                    and value["operator"] == operator
                ]
                best = min(cell_candidates, key=_candidate_key)
                if best["method"] != row["selected_method"]:
                    raise AssertionError("sampled-layer selection mismatch")
                train = _indices(records, operator, "train")
                test = _indices(records, operator, "test")
                rank, alpha = _parse_method(row["selected_method"])
                model = _fit_residual(before[train], after[train], alpha, rank)
                values = _relative_errors(_apply(before[test], model), after[test], before[test])
                _assert_close(float(row["test_relative_error_mean"]), float(np.mean(values)), 3e-6)
                translation = before[test] + (after[train] - before[train]).mean(axis=0)
                translation_values = _relative_errors(translation, after[test], before[test])
                _assert_close(
                    float(row["translation_relative_error_mean"]),
                    float(np.mean(translation_values)),
                    3e-6,
                )
                expected_rescue = bool(
                    np.mean(values) < 0.5
                    and np.mean(values) <= 0.8 * np.mean(translation_values)
                )
                if (row["cell_rescue"] == "True") != expected_rescue:
                    raise AssertionError("sampled-layer rescue direction mismatch")
                recomputed += 1
    result = json.loads((run_dir / "result.json").read_text())
    rescued = []
    for layer in config["layer_robustness"]["hidden_state_indices"]:
        selected = [row for row in metrics if int(row["hidden_state_index"]) == layer]
        if all(row["cell_rescue"] == "True" for row in selected):
            rescued.append(layer)
    expected_verdict = "SAMPLED_LAYER_RESCUE" if rescued else "NO_SAMPLED_LAYER_RESCUE"
    if result["layer_robustness"]["summary"]["verdict"] != expected_verdict:
        raise AssertionError("sampled-layer aggregate verdict mismatch")
    return {
        "metric_rows": len(metrics),
        "candidate_rows": len(candidates),
        "recomputed_cells": recomputed,
        "verdict": expected_verdict,
    }


def audit_thresholds(
    run_dir: Path, config: dict[str, Any], input_passport: dict[str, Any]
) -> dict[str, Any]:
    grounded = _read_csv(run_dir / "grounded_calibration_metrics.csv")
    cells = _read_csv(run_dir / "h1_continuous_cells.csv")
    thresholds = _read_csv(run_dir / "h1_threshold_sensitivity.csv")
    originals = sorted(
        (
            (int(row["seed"]), row["operator"], float(row["relative_error_mean"]))
            for row in grounded
            if row["reference"] == "original_affine"
        )
    )
    observed_cells = sorted(
        (int(row["seed"]), row["operator"], float(row["relative_error_mean"]))
        for row in cells
    )
    if originals != observed_cells or len(thresholds) != 41:
        raise AssertionError("H1 continuous cells or threshold grid mismatch")
    for row in thresholds:
        threshold = float(row["error_threshold"])
        count = sum(value < threshold for _, _, value in originals)
        if int(row["passed_cell_count"]) != count:
            raise AssertionError("H1 threshold count mismatch")
    h2 = _read_csv(run_dir / "h2_threshold_sensitivity.csv")
    if len(h2) != 1281:
        raise AssertionError("H2 threshold grid must contain 1281 rows")
    aggregate_path = Path(input_passport["files"]["h2_aggregate"]["path"])
    aggregate = json.loads(aggregate_path.read_text())["strata"]["test_in"]
    error = float(aggregate["method_metrics"]["correct_relative_error"]["mean"])
    discrepancy = float(
        aggregate["method_metrics"]["correct_direct_discrepancy"]["mean"]
    )
    order = aggregate["pair_averaged_order_statistics"]
    probe = aggregate["pair_averaged_probe_statistics"]
    fixed = bool(
        error < 1.0
        and float(order["mean_difference"]) > 0.0
        and float(order["permutation_p_one_sided"]) < 0.01
        and float(order["cohens_dz"]) > 0.8
        and float(order["bootstrap_95ci"][0]) > 0.0
        and float(probe["bootstrap_95ci"][0]) > 0.0
    )
    for row in h2:
        expected = bool(
            fixed
            and discrepancy < float(row["maximum_direct_discrepancy"])
            and float(probe["mean_difference"]) >= float(row["minimum_probe_advantage"])
        )
        if (row["h2_passed"] == "True") != expected:
            raise AssertionError("H2 threshold decision mismatch")
    return {"h1_rows": len(thresholds), "h1_cells": len(cells), "h2_rows": len(h2)}


def audit_provenance(
    run_dir: Path, repository: Path, config: dict[str, Any], result: dict[str, Any]
) -> tuple[dict[str, Any], dict[str, Any]]:
    if result["formal_mode"] is not True:
        raise AssertionError("independent audit accepts only the formal configuration")
    if result["analysis_commit"] != (run_dir / "git_commit.txt").read_text().strip():
        raise AssertionError("analysis commit passport mismatch")
    subprocess.run(
        [
            "git",
            "-C",
            str(repository),
            "merge-base",
            "--is-ancestor",
            str(config["experiment"]["preregistration_commit"]),
            str(result["analysis_commit"]),
        ],
        check=True,
    )
    input_passport = json.loads((run_dir / "input_passport.json").read_text())
    if input_passport["file_count"] != 13 or len(input_passport["files"]) != 13:
        raise AssertionError("input passport must contain 13 frozen files")
    for name, record in input_passport["files"].items():
        path = Path(record["path"])
        if path.stat().st_size != int(record["bytes"]) or sha256_file(path) != record["sha256"]:
            raise AssertionError(f"frozen input passport mismatch for {name}")
    model_passport = json.loads((run_dir / "model_passport.json").read_text())
    for name, record in model_passport["files"].items():
        path = Path(model_passport["path"]) / name
        if path.stat().st_size != int(record["bytes"]) or sha256_file(path) != record["sha256"]:
            raise AssertionError(f"model passport mismatch for {name}")
    if sha256_file(run_dir / "config.yaml") != result["config_sha256"]:
        raise AssertionError("config passport mismatch")
    return input_passport, {
        "input_file_count": input_passport["file_count"],
        "model_file_count": len(model_passport["files"]),
        "analysis_commit": result["analysis_commit"],
    }


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("run_dir", type=Path)
    parser.add_argument("--repository", type=Path, required=True)
    parser.add_argument("--output", type=Path, required=True)
    args = parser.parse_args()
    run_dir = args.run_dir.resolve()
    repository = args.repository.resolve()
    manifest = validate_manifest(run_dir)
    config = yaml.safe_load((run_dir / "config.yaml").read_text(encoding="utf-8"))
    result = json.loads((run_dir / "result.json").read_text(encoding="utf-8"))
    input_passport, provenance = audit_provenance(run_dir, repository, config, result)
    positive = audit_positive(run_dir, config)
    grounded = audit_grounded(run_dir, config, input_passport)
    layers = audit_layers(run_dir, config, input_passport)
    thresholds = audit_thresholds(run_dir, config, input_passport)
    if not result["positive_control"]["measurement_standard_validated"]:
        raise AssertionError("formal result did not validate its positive standard")
    report = {
        "schema_version": 1,
        "run_dir": str(run_dir),
        "passed": True,
        "manifest": manifest,
        "provenance": provenance,
        "positive_control": positive,
        "grounded": grounded,
        "layers": layers,
        "thresholds": thresholds,
        "fallacy_scan": {
            "scale_is_not_independence": True,
            "rows_are_not_model_replicates": True,
            "noise_seeds_are_not_model_replicates": True,
            "crossfit_is_a_reference_not_a_noise_floor": True,
            "oracle_is_not_an_available_mechanism": True,
            "kernel_failure_does_not_exclude_other_nonlinearity": True,
            "four_layers_do_not_cover_all_positions_or_paths": True,
            "positive_control_does_not_validate_all_alternatives": True,
            "old_thresholds_and_verdicts_remain_frozen": True,
            "held_entity_context_is_not_unseen_state_category": True,
            "absence_of_global_affine_closure_is_not_absence_of_computation": True,
        },
    }
    args.output.parent.mkdir(parents=True, exist_ok=True)
    args.output.write_text(json.dumps(report, indent=2, sort_keys=True) + "\n", encoding="utf-8")
    print(json.dumps(report, indent=2, sort_keys=True))


if __name__ == "__main__":
    main()


==> anc/scripts/audit_phase7_layer_local_composition.py <==
#!/usr/bin/env python3
"""Independent audit for the Phase 7 layer-local composition follow-up.

This script intentionally does not import the Phase 7 runner or its helper
module.  It reloads persisted maps, refits their frozen training problems,
rebuilds all sufficient metrics, and re-evaluates every decision gate.
"""

from __future__ import annotations

import argparse
import csv
import hashlib
import json
import subprocess
from concurrent.futures import ProcessPoolExecutor
from itertools import permutations
from pathlib import Path
from typing import Any

import numpy as np
import yaml


OPERATORS = ("empty", "fill_red", "fill_blue", "fill_green", "fill_yellow")
STATES = ("empty", "red", "blue", "green", "yellow")
H2_SEQUENCES = tuple(permutations(OPERATORS, 2))
LAYERS = (4, 16)
SEEDS = (20260808, 20260809, 20260810)


def sha256_file(path: Path) -> str:
    digest = hashlib.sha256()
    with path.open("rb") as handle:
        for chunk in iter(lambda: handle.read(1024 * 1024), b""):
            digest.update(chunk)
    return digest.hexdigest()


def read_csv(path: Path) -> list[dict[str, str]]:
    with path.open(encoding="utf-8", newline="") as handle:
        return list(csv.DictReader(handle))


def assert_close(
    observed: float,
    expected: float,
    tolerance: float = 3e-6,
    *,
    context: str = "",
) -> None:
    if not np.isfinite(observed) or abs(observed - expected) > tolerance:
        suffix = f" [{context}]" if context else ""
        raise AssertionError(
            f"numeric mismatch: {observed} != {expected} (tol={tolerance}){suffix}"
        )


def validate_manifest(run_dir: Path) -> dict[str, Any]:
    if (run_dir / "SUCCESS").read_text(encoding="utf-8") != "ok\n":
        raise AssertionError("SUCCESS marker is absent or malformed")
    if (run_dir / "exit_code.txt").read_text(encoding="utf-8").strip() != "0":
        raise AssertionError("formal runner did not exit zero")
    manifest = json.loads((run_dir / "artifact_manifest.json").read_text(encoding="utf-8"))
    observed = {
        str(path.relative_to(run_dir))
        for path in run_dir.rglob("*")
        if path.is_file() and path.name not in {"artifact_manifest.json", "SUCCESS"}
    }
    if set(manifest) != observed:
        raise AssertionError("artifact manifest file set differs from disk")
    for relative, record in manifest.items():
        path = run_dir / relative
        if path.stat().st_size != int(record["bytes"]):
            raise AssertionError(f"manifest byte mismatch for {relative}")
        if sha256_file(path) != record["sha256"]:
            raise AssertionError(f"manifest digest mismatch for {relative}")
    return {
        "file_count": len(manifest),
        "manifest_sha256": sha256_file(run_dir / "artifact_manifest.json"),
    }


def validate_passport(run_dir: Path) -> dict[str, Any]:
    passport_path = run_dir / "input_passport.json"
    passport = json.loads(passport_path.read_text(encoding="utf-8"))
    if int(passport["file_count"]) != len(passport["files"]):
        raise AssertionError("input passport count mismatch")
    for logical, record in passport["files"].items():
        path = Path(record["path"])
        if not path.is_file():
            raise AssertionError(f"passport input is absent: {logical}")
        if path.stat().st_size != int(record["bytes"]):
            raise AssertionError(f"passport byte mismatch: {logical}")
        if sha256_file(path) != record["sha256"]:
            raise AssertionError(f"passport digest mismatch: {logical}")
    return {
        "file_count": len(passport["files"]),
        "passport_sha256": sha256_file(passport_path),
    }


def _action_target(action: str) -> str:
    return "empty" if action == "empty" else action.removeprefix("fill_")


def _load_map_bundle(path: Path, identities: tuple[str, ...]) -> dict[str, dict[str, Any]]:
    artifact = np.load(path)
    expected_keys: set[str] = set()
    models: dict[str, dict[str, Any]] = {}
    for identity in identities:
        prefix = identity.replace("__then__", "--then--")
        suffixes = (
            "x_mean",
            "delta_mean",
            "train_centered",
            "dual_coef",
            "output_basis",
            "alpha",
            "method",
        )
        expected_keys.update(f"{prefix}__{suffix}" for suffix in suffixes)
        model = {suffix: artifact[f"{prefix}__{suffix}"] for suffix in suffixes}
        width = int(model["x_mean"].shape[0])
        if width != 2560 or model["delta_mean"].shape != (width,):
            raise AssertionError("map vector shape mismatch")
        if model["train_centered"].ndim != 2 or model["train_centered"].shape[1] != width:
            raise AssertionError("map training carrier shape mismatch")
        if model["dual_coef"].shape[0] != model["train_centered"].shape[0]:
            raise AssertionError("map dual row mismatch")
        basis = model["output_basis"]
        if basis.ndim != 2 or basis.shape[1] != width:
            raise AssertionError("map output basis shape mismatch")
        latent = width if basis.shape[0] == 0 else basis.shape[0]
        if model["dual_coef"].shape[1] != latent:
            raise AssertionError("map latent shape mismatch")
        for key in ("x_mean", "delta_mean", "train_centered", "dual_coef", "output_basis"):
            if model[key].dtype != np.float32 or not np.all(np.isfinite(model[key])):
                raise AssertionError("map array dtype/finiteness mismatch")
        models[identity] = model
    if set(artifact.files) != expected_keys:
        raise AssertionError("map archive key set mismatch")
    return models


def _apply(matrix: np.ndarray, model: dict[str, Any]) -> np.ndarray:
    values = np.asarray(matrix, dtype=np.float64)
    update = (
        (values - model["x_mean"])
        @ model["train_centered"].T
        @ model["dual_coef"]
    )
    basis = model["output_basis"]
    if basis.shape[0]:
        update = update @ basis
    return values + model["delta_mean"] + update


def _relative(prediction: np.ndarray, target: np.ndarray, before: np.ndarray) -> np.ndarray:
    return np.linalg.norm(prediction - target, axis=1) / np.maximum(
        np.linalg.norm(target - before, axis=1), 1e-8
    )


def _discrepancy(prediction: np.ndarray, reference: np.ndarray, before: np.ndarray) -> np.ndarray:
    return np.linalg.norm(prediction - reference, axis=1) / np.maximum(
        np.linalg.norm(reference - before, axis=1), 1e-8
    )


def _paired(values: np.ndarray, *, permutations_count: int, bootstrap: int, seed: int) -> dict[str, Any]:
    rng = np.random.default_rng(seed)
    observed = float(np.mean(values))
    exceedances = 0
    chunk_size = 5000
    for offset in range(0, permutations_count, chunk_size):
        count = min(chunk_size, permutations_count - offset)
        signs = rng.choice(np.asarray((-1.0, 1.0)), size=(count, len(values)))
        exceedances += int(np.sum(np.mean(signs * values, axis=1) >= observed))
    bootstrap_values = np.empty(bootstrap, dtype=np.float64)
    for offset in range(0, bootstrap, chunk_size):
        count = min(chunk_size, bootstrap - offset)
        indices = rng.integers(0, len(values), size=(count, len(values)))
        bootstrap_values[offset : offset + count] = values[indices].mean(axis=1)
    standard_deviation = float(np.std(values, ddof=1))
    return {
        "pair_count": len(values),
        "mean_difference": observed,
        "median_difference": float(np.median(values)),
        "bootstrap_95ci": [
            float(value) for value in np.quantile(bootstrap_values, (0.025, 0.975))
        ],
        "permutation_p_one_sided": float(
            (exceedances + 1.0) / (permutations_count + 1.0)
        ),
        "cohens_dz": observed / standard_deviation if standard_deviation else None,
        "fraction_positive": float(np.mean(values > 0.0)),
    }


def _canonicalize_basis(basis: np.ndarray) -> np.ndarray:
    result = np.asarray(basis, dtype=np.float64).copy()
    for column in range(result.shape[1]):
        pivot = int(np.argmax(np.abs(result[:, column])))
        if result[pivot, column] < 0:
            result[:, column] *= -1
    return result


def _refit_single(
    before: np.ndarray, after: np.ndarray, alpha: float, rank: int | None
) -> dict[str, np.ndarray]:
    x = np.asarray(before, dtype=np.float64)
    y = np.asarray(after, dtype=np.float64)
    x_mean = x.mean(axis=0)
    delta = y - x
    delta_mean = delta.mean(axis=0)
    centered = x - x_mean
    target = delta - delta_mean
    basis = np.empty((0, x.shape[1]), dtype=np.float64)
    if rank is not None:
        _, _, right = np.linalg.svd(target, full_matrices=False)
        basis = _canonicalize_basis(right[:rank].T).T
        target = target @ basis.T
    dual = np.linalg.solve(
        centered @ centered.T + alpha * np.eye(len(centered), dtype=np.float64), target
    )
    return {
        "x_mean": x_mean.astype(np.float32),
        "delta_mean": delta_mean.astype(np.float32),
        "train_centered": centered.astype(np.float32),
        "dual_coef": dual.astype(np.float32),
        "output_basis": basis.astype(np.float32),
    }


def _direct_candidates(
    before: np.ndarray, after: np.ndarray, validation_before: np.ndarray,
    validation_after: np.ndarray
) -> tuple[dict[str, Any], list[tuple[float, float]]]:
    x = np.asarray(before, dtype=np.float32)
    y = np.asarray(after, dtype=np.float32)
    x_mean = x.mean(axis=0)
    delta = y - x
    delta_mean = delta.mean(axis=0)
    centered = x - x_mean
    target = delta - delta_mean
    eigenvalues, eigenvectors = np.linalg.eigh(centered @ centered.T)
    projected = eigenvectors.T @ target
    candidates: list[tuple[float, float, dict[str, Any]]] = []
    for alpha in (10.0, 100.0, 1000.0):
        inverse = 1.0 / np.maximum(eigenvalues + alpha, 1e-12)
        dual = ((eigenvectors * inverse[None, :]) @ projected).astype(np.float32)
        model = {
            "x_mean": x_mean.astype(np.float32),
            "delta_mean": delta_mean.astype(np.float32),
            "train_centered": centered.astype(np.float32),
            "dual_coef": dual,
            "output_basis": np.empty((0, x.shape[1]), dtype=np.float32),
        }
        score = float(np.mean(_relative(_apply(validation_before, model), validation_after, validation_before)))
        candidates.append((score, alpha, model))
    score, alpha, model = min(candidates, key=lambda item: (item[0], item[1]))
    model["alpha"] = np.asarray(alpha)
    return model, [(item[1], item[0]) for item in candidates]


def _maximum_array_difference(first: dict[str, Any], second: dict[str, Any]) -> float:
    return max(
        float(np.max(np.abs(np.asarray(first[key]) - np.asarray(second[key]))))
        if np.asarray(first[key]).size
        else 0.0
        for key in ("x_mean", "delta_mean", "train_centered", "dual_coef", "output_basis")
    )


def _probe(calibration_dir: Path, layer: int) -> tuple[Any, Any]:
    from sklearn.linear_model import RidgeClassifier
    from sklearn.preprocessing import StandardScaler

    activation = np.load(calibration_dir / "activations.npz")[f"h{layer}_last"].astype(np.float32)
    rows = [json.loads(line) for line in (calibration_dir / "dataset.jsonl").read_text().splitlines()]
    train = np.asarray([row["split"] == "train" for row in rows])
    labels = np.asarray([STATES.index(row["label"]) for row in rows], dtype=np.int64)
    scaler = StandardScaler().fit(activation[train])
    probe = RidgeClassifier(alpha=10.0).fit(scaler.transform(activation[train]), labels[train])
    return scaler, probe


def _parse_bool(value: str) -> bool:
    if value not in {"True", "False"}:
        raise AssertionError(f"invalid boolean value {value}")
    return value == "True"


def _audit_cell(arguments: dict[str, Any]) -> dict[str, Any]:
    run_dir = Path(arguments["run_dir"])
    seed = int(arguments["seed"])
    layer = int(arguments["layer"])
    passport = arguments["passport"]
    phase2_run = Path(passport["files"][f"phase2_{seed}_dataset"]["path"]).parent
    phase3_run = Path(passport["files"][f"phase3_{seed}_dataset"]["path"]).parent
    phase6_run = Path(passport["files"]["phase6_result"]["path"]).parent
    calibration = Path(passport["files"]["phase1_activations"]["path"]).parent
    records = [json.loads(line) for line in (phase2_run / "dataset.jsonl").read_text().splitlines()]
    pairs = [json.loads(line) for line in (phase3_run / "sequence_dataset.jsonl").read_text().splitlines()]
    if len(records) != 4000 or len(pairs) != 16000:
        raise AssertionError("frozen dataset count mismatch")
    activation = np.load(run_dir / f"sequence_layer_activations_seed{seed}.npz")
    if set(activation.files) != {"h4_before", "h4_correct", "h16_before", "h16_correct"}:
        raise AssertionError("sequence activation keys differ from contract")
    for key in activation.files:
        if activation[key].shape != (16000, 2560) or activation[key].dtype != np.float16:
            raise AssertionError("sequence activation schema mismatch")
        if not np.all(np.isfinite(activation[key])):
            raise AssertionError("nonfinite sequence activation")
    raw_before = activation[f"h{layer}_before"]
    raw_correct = activation[f"h{layer}_correct"]
    # The runner persists two explicit precision paths. Direct-map validation
    # scores use the extracted float16 arrays (training values are promoted
    # inside the fit), whereas final H2 scoring promotes the complete arrays to
    # float32 before target-minus-source normalization. Keep both paths rather
    # than hiding their roughly 1e-4 denominator difference in a loose audit
    # tolerance.
    before = np.asarray(raw_before, dtype=np.float32)
    correct = np.asarray(raw_correct, dtype=np.float32)

    single = _load_map_bundle(
        run_dir / "models" / f"seed{seed}_h{layer}_single_maps.npz", OPERATORS
    )
    sequence_keys = tuple(f"{first}__then__{second}" for first, second in H2_SEQUENCES)
    direct = _load_map_bundle(
        run_dir / "models" / f"seed{seed}_h{layer}_direct_maps.npz", sequence_keys
    )
    specifications = {
        row["operator"]: row
        for row in arguments["single_rows"]
        if int(row["seed"]) == seed and int(row["hidden_state_index"]) == layer
    }
    if set(specifications) != set(OPERATORS):
        raise AssertionError("single-map specification grid mismatch")
    phase6_rows = read_csv(phase6_run / "layer_robustness_metrics.csv")
    phase6_specifications = {
        row["operator"]: row
        for row in phase6_rows
        if int(row["seed"]) == seed and int(row["hidden_state_index"]) == layer
    }
    phase6_activation = np.load(phase6_run / f"layer_activations_seed{seed}.npz")
    single_max = 0.0
    for operator in OPERATORS:
        saved_spec = specifications[operator]
        frozen_spec = phase6_specifications[operator]
        saved_method = saved_spec["method"]
        saved_rank = "full" if saved_spec["rank"] == "" else saved_spec["rank"]
        saved_alpha = saved_spec["alpha"]
        if (
            saved_method != frozen_spec["selected_method"]
            or saved_rank != frozen_spec["selected_rank"]
            or saved_alpha != frozen_spec["selected_alpha"]
        ):
            raise AssertionError("single-map selection differs from frozen Phase 6")
        indices = np.asarray(
            [
                index
                for index, row in enumerate(records)
                if row["operator"] == operator and row["split"] == "train"
            ]
        )
        rank = None if saved_rank == "full" else int(saved_rank)
        refit = _refit_single(
            phase6_activation[f"h{layer}_before"][indices],
            phase6_activation[f"h{layer}_after"][indices],
            float(saved_alpha),
            rank,
        )
        single_max = max(single_max, _maximum_array_difference(refit, single[operator]))
    if single_max > 5e-5:
        raise AssertionError(f"single-map independent refit mismatch: {single_max}")

    split = np.asarray([row["split"] for row in pairs])
    strata = np.asarray([row["stratum"] for row in pairs])
    keys = np.asarray([row["sequence_key"] for row in pairs])
    selection_rows = [
        row
        for row in arguments["selection_rows"]
        if int(row["seed"]) == seed and int(row["hidden_state_index"]) == layer
    ]
    direct_max = 0.0
    for key in sequence_keys:
        train = np.flatnonzero((keys == key) & (split == "train"))
        validation = np.flatnonzero((keys == key) & (split == "validation"))
        refit, candidates = _direct_candidates(
            raw_before[train],
            raw_correct[train],
            raw_before[validation],
            raw_correct[validation],
        )
        rows = sorted(
            (row for row in selection_rows if row["sequence"] == key),
            key=lambda row: float(row["alpha"]),
        )
        if len(rows) != 3 or sum(_parse_bool(row["selected"]) for row in rows) != 1:
            raise AssertionError("direct selection candidate grid mismatch")
        for row, (alpha, score) in zip(rows, sorted(candidates)):
            assert_close(float(row["alpha"]), alpha, 0.0)
            assert_close(float(row["validation_relative_error"]), score, 2e-7)
        selected_alpha = float(refit["alpha"])
        if float(direct[key]["alpha"]) != selected_alpha:
            raise AssertionError("saved direct alpha differs from independent selection")
        direct_max = max(direct_max, _maximum_array_difference(refit, direct[key]))
    if direct_max > 5e-5:
        raise AssertionError(f"direct-map independent refit mismatch: {direct_max}")

    scaler, probe = _probe(calibration, layer)
    recomputed_ordered: list[dict[str, Any]] = []
    for stratum in ("test_in", "test_ood"):
        for first, second in H2_SEQUENCES:
            key = f"{first}__then__{second}"
            test = np.flatnonzero((keys == key) & (strata == stratum))
            x = before[test]
            target = correct[test]
            correct_prediction = _apply(_apply(x, single[first]), single[second])
            wrong_prediction = _apply(_apply(x, single[second]), single[first])
            last_prediction = _apply(x, single[second])
            translation_prediction = x + single[first]["delta_mean"] + single[second]["delta_mean"]
            direct_prediction = _apply(x, direct[key])
            labels = np.full(len(test), STATES.index(_action_target(second)))
            correct_decoded = probe.predict(scaler.transform(correct_prediction))
            wrong_decoded = probe.predict(scaler.transform(wrong_prediction))
            last_decoded = probe.predict(scaler.transform(last_prediction))
            direct_decoded = probe.predict(scaler.transform(direct_prediction))
            correct_error = _relative(correct_prediction, target, x)
            wrong_error = _relative(wrong_prediction, target, x)
            recomputed_ordered.append(
                {
                    "stratum": stratum,
                    "sequence": key,
                    "correct_relative_error": float(np.mean(correct_error)),
                    "wrong_relative_error": float(np.mean(wrong_error)),
                    "last_action_relative_error": float(np.mean(_relative(last_prediction, target, x))),
                    "translation_relative_error": float(np.mean(_relative(translation_prediction, target, x))),
                    "direct_relative_error": float(np.mean(_relative(direct_prediction, target, x))),
                    "wrong_minus_correct_error": float(np.mean(wrong_error - correct_error)),
                    "correct_direct_discrepancy": float(np.mean(_discrepancy(correct_prediction, direct_prediction, x))),
                    "correct_absorption_discrepancy": float(np.mean(_discrepancy(correct_prediction, last_prediction, x))),
                    "correct_probe_accuracy": float(np.mean(correct_decoded == labels)),
                    "wrong_probe_accuracy": float(np.mean(wrong_decoded == labels)),
                    "last_action_probe_accuracy": float(np.mean(last_decoded == labels)),
                    "direct_probe_accuracy": float(np.mean(direct_decoded == labels)),
                    "correct_minus_wrong_probe_accuracy": float(
                        np.mean(correct_decoded == labels) - np.mean(wrong_decoded == labels)
                    ),
                }
            )
    saved_ordered = {
        (row["stratum"], row["sequence"]): row
        for row in arguments["ordered_rows"]
        if int(row["seed"]) == seed and int(row["hidden_state_index"]) == layer
    }
    if len(saved_ordered) != 40:
        raise AssertionError("ordered row grid mismatch")
    metric_names = tuple(
        key
        for key in recomputed_ordered[0]
        if key not in {"stratum", "sequence"}
    )
    for row in recomputed_ordered:
        saved = saved_ordered[(row["stratum"], row["sequence"])]
        for metric in metric_names:
            assert_close(
                float(saved[metric]),
                float(row[metric]),
                context=f"h{layer}/seed{seed}/{row['stratum']}/{row['sequence']}/{metric}",
            )

    collapsed: list[dict[str, Any]] = []
    for stratum in ("test_in", "test_ood"):
        rows = [row for row in recomputed_ordered if row["stratum"] == stratum]
        for index, first in enumerate(OPERATORS):
            for second in OPERATORS[index + 1 :]:
                members = [
                    row
                    for row in rows
                    if set(row["sequence"].split("__then__")) == {first, second}
                ]
                collapsed.append(
                    {
                        "stratum": stratum,
                        "action_pair": f"{first}__{second}",
                        "order_advantage": float(np.mean([row["wrong_minus_correct_error"] for row in members])),
                        "probe_advantage": float(np.mean([row["correct_minus_wrong_probe_accuracy"] for row in members])),
                        "correct_relative_error": float(np.mean([row["correct_relative_error"] for row in members])),
                        "direct_discrepancy": float(np.mean([row["correct_direct_discrepancy"] for row in members])),
                        "absorption_discrepancy": float(np.mean([row["correct_absorption_discrepancy"] for row in members])),
                    }
                )
    saved_collapsed = {
        (row["stratum"], row["action_pair"]): row
        for row in arguments["collapsed_rows"]
        if int(row["seed"]) == seed and int(row["hidden_state_index"]) == layer
    }
    if len(saved_collapsed) != 20:
        raise AssertionError("collapsed row grid mismatch")
    for row in collapsed:
        saved = saved_collapsed[(row["stratum"], row["action_pair"])]
        for metric in (
            "order_advantage",
            "probe_advantage",
            "correct_relative_error",
            "direct_discrepancy",
            "absorption_discrepancy",
        ):
            assert_close(
                float(saved[metric]),
                float(row[metric]),
                context=f"h{layer}/seed{seed}/{row['stratum']}/{row['action_pair']}/{metric}",
            )

    summaries: dict[str, Any] = {}
    for stratum_index, stratum in enumerate(("test_in", "test_ood")):
        rows = [row for row in collapsed if row["stratum"] == stratum]
        summaries[stratum] = {
            "mean_correct_relative_error": float(np.mean([row["correct_relative_error"] for row in rows])),
            "mean_direct_discrepancy": float(np.mean([row["direct_discrepancy"] for row in rows])),
            "order_advantage": _paired(
                np.asarray([row["order_advantage"] for row in rows]),
                permutations_count=100000,
                bootstrap=10000,
                seed=seed + 700 + stratum_index,
            ),
            "probe_advantage": _paired(
                np.asarray([row["probe_advantage"] for row in rows]),
                permutations_count=100000,
                bootstrap=10000,
                seed=seed + 710 + stratum_index,
            ),
        }
    primary = summaries["test_in"]
    order = primary["order_advantage"]
    probe_stats = primary["probe_advantage"]
    gates = {
        "correct_error": primary["mean_correct_relative_error"] < 1.0,
        "direct_discrepancy": primary["mean_direct_discrepancy"] < 0.50,
        "order_effect": (
            order["mean_difference"] > 0
            and order["permutation_p_one_sided"] < 0.01
            and order["cohens_dz"] is not None
            and order["cohens_dz"] > 0.8
            and order["bootstrap_95ci"][0] > 0
        ),
        "probe_advantage": (
            probe_stats["mean_difference"] >= 0.20
            and probe_stats["bootstrap_95ci"][0] > 0
        ),
    }
    h2_passed = bool(all(gates.values()))
    saved_cell = next(
        cell
        for cell in arguments["cells"]
        if int(cell["seed"]) == seed and int(cell["layer"]) == layer
    )
    if saved_cell["summary"]["gates"] != gates:
        raise AssertionError("persisted cell gates differ from independent audit")
    if bool(saved_cell["summary"]["h2_passed"]) != h2_passed:
        raise AssertionError("persisted H2 decision differs from independent audit")
    for stratum in ("test_in", "test_ood"):
        saved_summary = saved_cell["summary"][stratum]
        for metric in ("mean_correct_relative_error", "mean_direct_discrepancy"):
            assert_close(
                float(saved_summary[metric]),
                summaries[stratum][metric],
                context=f"h{layer}/seed{seed}/{stratum}/summary/{metric}",
            )
        for family in ("order_advantage", "probe_advantage"):
            for metric in ("mean_difference", "permutation_p_one_sided", "cohens_dz", "fraction_positive"):
                observed = saved_summary[family][metric]
                expected = summaries[stratum][family][metric]
                if observed is None or expected is None:
                    if observed is not None or expected is not None:
                        raise AssertionError(
                            f"None mismatch [h{layer}/seed{seed}/{stratum}/{family}/{metric}]"
                        )
                    continue
                assert_close(
                    float(observed),
                    float(expected),
                    1e-12,
                    context=f"h{layer}/seed{seed}/{stratum}/{family}/{metric}",
                )
            for observed, expected in zip(saved_summary[family]["bootstrap_95ci"], summaries[stratum][family]["bootstrap_95ci"]):
                assert_close(
                    float(observed),
                    float(expected),
                    1e-12,
                    context=f"h{layer}/seed{seed}/{stratum}/{family}/bootstrap_95ci",
                )
    return {
        "seed": seed,
        "layer": layer,
        "single_refit_max_abs": single_max,
        "direct_refit_max_abs": direct_max,
        "h2_passed": h2_passed,
        "gates": gates,
        "test_in": summaries["test_in"],
        "test_ood": summaries["test_ood"],
    }


def _aggregate(cells: list[dict[str, Any]]) -> dict[str, Any]:
    layers: dict[str, Any] = {}
    for layer in LAYERS:
        rows = sorted((row for row in cells if row["layer"] == layer), key=lambda row: row["seed"])
        passed = [bool(row["h2_passed"]) for row in rows]
        layers[f"h{layer}"] = {
            "seed_h2_passed": passed,
            "all_three_seeds_passed": bool(all(passed)),
        }
    count = sum(row["all_three_seeds_passed"] for row in layers.values())
    verdict = (
        "EARLY_LAYER_COMPOSITION_CLOSURE"
        if count == 2
        else "PARTIAL_EARLY_LAYER_COMPOSITION"
        if count == 1
        else "EARLY_LAYER_GEOMETRY_ONLY"
    )
    return {"layers": layers, "supported_layer_count": int(count), "verdict": verdict}


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--run-dir", type=Path, required=True)
    parser.add_argument("--repository", type=Path, required=True)
    parser.add_argument("--output", type=Path, required=True)
    parser.add_argument("--workers", type=int, default=6)
    args = parser.parse_args()
    run_dir = args.run_dir.resolve()
    repository = args.repository.resolve()
    manifest = validate_manifest(run_dir)
    passport_summary = validate_passport(run_dir)
    config = yaml.safe_load((run_dir / "config.yaml").read_text(encoding="utf-8"))
    result = json.loads((run_dir / "result.json").read_text(encoding="utf-8"))
    if config["experiment"]["seeds"] != list(SEEDS):
        raise AssertionError("formal seed grid differs from preregistration")
    if config["representation"]["hidden_state_indices"] != list(LAYERS):
        raise AssertionError("formal layer grid differs from preregistration")
    if config["direct_maps"]["alpha_grid"] != [10.0, 100.0, 1000.0]:
        raise AssertionError("direct-map alpha grid differs from preregistration")
    if config["statistics"] != {
        "permutations": 100000,
        "bootstrap_resamples": 10000,
        "alpha": 0.01,
        "minimum_effect_size": 0.8,
        "minimum_probe_advantage": 0.20,
        "maximum_direct_discrepancy": 0.50,
    }:
        raise AssertionError("statistical contract differs from preregistration")
    commit = (run_dir / "git_commit.txt").read_text(encoding="utf-8").strip()
    if commit != result["analysis_commit"]:
        raise AssertionError("analysis commit mismatch")
    subprocess.run(
        [
            "git",
            "-C",
            str(repository),
            "merge-base",
            "--is-ancestor",
            str(config["experiment"]["preregistration_commit"]),
            commit,
        ],
        check=True,
    )
    compatibility = json.loads(
        (run_dir / "phase3_h28_compatibility.json").read_text(encoding="utf-8")
    )
    if not compatibility["passed"] or len(compatibility["comparisons"]) != 3:
        raise AssertionError("h28 compatibility gate was not satisfied")
    if any(row["recomputed_h2_passed"] for row in compatibility["comparisons"]):
        raise AssertionError("h28 compatibility direction unexpectedly changed")

    ordered_rows = read_csv(run_dir / "ordered_sequence_metrics.csv")
    collapsed_rows = read_csv(run_dir / "unordered_pair_metrics.csv")
    selection_rows = read_csv(run_dir / "direct_selection_metrics.csv")
    single_rows = read_csv(run_dir / "single_map_specifications.csv")
    cells = json.loads((run_dir / "layer_seed_summaries.json").read_text(encoding="utf-8"))["cells"]
    if (len(ordered_rows), len(collapsed_rows), len(selection_rows), len(single_rows), len(cells)) != (240, 120, 360, 30, 6):
        raise AssertionError("Phase 7 artifact row counts differ from contract")
    passport = json.loads((run_dir / "input_passport.json").read_text(encoding="utf-8"))
    tasks = [
        {
            "run_dir": str(run_dir),
            "seed": seed,
            "layer": layer,
            "passport": passport,
            "ordered_rows": ordered_rows,
            "collapsed_rows": collapsed_rows,
            "selection_rows": selection_rows,
            "single_rows": single_rows,
            "cells": cells,
        }
        for layer in LAYERS
        for seed in SEEDS
    ]
    audited_cells: list[dict[str, Any]] = []
    with ProcessPoolExecutor(max_workers=args.workers) as pool:
        audited_cells.extend(pool.map(_audit_cell, tasks))
    audited_cells.sort(key=lambda row: (row["layer"], row["seed"]))
    aggregate = _aggregate(audited_cells)
    if aggregate["verdict"] != result["aggregate"]["verdict"]:
        raise AssertionError("independent aggregate verdict differs from result")
    for layer in LAYERS:
        key = f"h{layer}"
        for field in ("seed_h2_passed", "all_three_seeds_passed"):
            if aggregate["layers"][key][field] != result["aggregate"]["layers"][key][field]:
                raise AssertionError("independent aggregate layer direction differs")

    audit = {
        "schema_version": 1,
        "run_dir": str(run_dir),
        "analysis_commit": commit,
        "manifest": manifest,
        "input_passport": passport_summary,
        "h28_compatibility_passed": True,
        "cell_count": len(audited_cells),
        "cells": audited_cells,
        "aggregate": aggregate,
        "all_checks_passed": True,
    }
    args.output.parent.mkdir(parents=True, exist_ok=True)
    args.output.write_text(json.dumps(audit, indent=2, sort_keys=True) + "\n", encoding="utf-8")
    print(json.dumps(audit, indent=2, sort_keys=True))


if __name__ == "__main__":
    main()


==> anc/scripts/audit_phase8_reviewer_v2_diagnostics.py <==
#!/usr/bin/env python3
"""Independent audit of the Phase 8 reviewer-v2 diagnostic run.

This script intentionally does not import the Phase 8 runner or diagnostic
module. It reconstructs identities and verdicts from persisted sufficient
rows and frozen inputs.
"""

from __future__ import annotations

import argparse
import csv
import hashlib
import json
import math
import subprocess
from collections import Counter
from pathlib import Path
from typing import Any

import numpy as np
import yaml

SEEDS = (20260808, 20260809, 20260810)
LAYERS = (4, 16, 28, 36)
OPERATORS = ("empty", "fill_red", "fill_blue", "fill_green", "fill_yellow")
ENTITIES = tuple("ABCDEFG")
STRENGTHS = (0.0, 0.05, 0.10, 0.20, 0.40, 0.80)
PREREGISTRATION = "03b866ce5d48bc2e19aa475bfd46c73744ad5f3f"
EXCLUDED_MANIFEST_NAMES = {"artifact_manifest.json", "SUCCESS"}


def sha256_file(path: Path) -> str:
    digest = hashlib.sha256()
    with path.open("rb") as handle:
        for chunk in iter(lambda: handle.read(1024 * 1024), b""):
            digest.update(chunk)
    return digest.hexdigest()


def stable_hash(value: str, *, seed: int = 0) -> str:
    return hashlib.sha256(f"{seed}:{value}".encode()).hexdigest()


def read_csv(path: Path) -> list[dict[str, str]]:
    with path.open(encoding="utf-8", newline="") as handle:
        rows = list(csv.DictReader(handle))
    if not rows:
        raise ValueError(f"empty table: {path.name}")
    return rows


def parse_bool(value: str) -> bool:
    if value == "True":
        return True
    if value == "False":
        return False
    raise ValueError(f"invalid boolean {value!r}")


def close(first: float, second: float, tolerance: float = 1e-8) -> bool:
    return abs(first - second) <= tolerance * max(1.0, abs(first), abs(second))


def assert_close(first: float, second: float, *, name: str, tolerance: float = 1e-8) -> None:
    if not close(first, second, tolerance):
        raise ValueError(f"{name}: {first} != {second}")


def resolve(repository: Path, value: str) -> Path:
    path = Path(value)
    if path.is_absolute() and path.is_file():
        return path
    for root in (repository, repository.parent):
        candidate = root / path
        if candidate.is_file():
            return candidate
    return repository / path


def verify_manifest(result_dir: Path) -> dict[str, Any]:
    if (result_dir / "SUCCESS").read_text(encoding="utf-8") != "ok\n":
        raise ValueError("SUCCESS marker is not canonical")
    if (result_dir / "exit_code.txt").read_text(encoding="utf-8").strip() != "0":
        raise ValueError("non-zero exit code")
    manifest = json.loads((result_dir / "artifact_manifest.json").read_text(encoding="utf-8"))
    actual = {
        str(path.relative_to(result_dir))
        for path in result_dir.rglob("*")
        if path.is_file() and path.name not in EXCLUDED_MANIFEST_NAMES
    }
    if set(manifest) != actual:
        raise ValueError(
            f"manifest file set differs: missing={sorted(actual - set(manifest))}, "
            f"extra={sorted(set(manifest) - actual)}"
        )
    for name, specification in manifest.items():
        path = result_dir / name
        if path.stat().st_size != int(specification["bytes"]):
            raise ValueError(f"manifest byte mismatch: {name}")
        if sha256_file(path) != specification["sha256"]:
            raise ValueError(f"manifest digest mismatch: {name}")
    return {"file_count": len(manifest), "passed": True}


def verify_inputs(result_dir: Path, repository: Path, config: dict[str, Any]) -> dict[str, Any]:
    passport = json.loads((result_dir / "input_passport.json").read_text(encoding="utf-8"))
    expected: dict[str, tuple[Path, str]] = {}
    frozen = config["frozen_inputs"]
    for name in (
        "phase6_result",
        "phase6_manifest",
        "phase6_audit",
        "phase7_result",
        "phase7_manifest",
        "phase7_audit",
    ):
        expected[name] = (
            resolve(repository, str(frozen[name]["path"])),
            str(frozen[name]["sha256"]),
        )
    for seed, specification in sorted(frozen["grounded"].items()):
        expected[f"grounded_{seed}_dataset"] = (
            resolve(repository, str(specification["dataset_path"])),
            str(specification["dataset_sha256"]),
        )
        expected[f"grounded_{seed}_activations"] = (
            resolve(repository, str(specification["activation_path"])),
            str(specification["activation_sha256"]),
        )
    for name, specification in sorted(frozen["intervention"].items()):
        expected[f"{name}_result"] = (
            resolve(repository, str(specification["result_path"])),
            str(specification["result_sha256"]),
        )
        expected[f"{name}_csv"] = (
            resolve(repository, str(specification["csv_path"])),
            str(specification["csv_sha256"]),
        )
    if set(passport["files"]) != set(expected) or int(passport["file_count"]) != len(expected):
        raise ValueError("input passport key set differs")
    for name, (path, digest) in expected.items():
        observed = sha256_file(path)
        if observed != digest or passport["files"][name]["sha256"] != digest:
            raise ValueError(f"frozen input mismatch: {name}")
        if int(passport["files"][name]["bytes"]) != path.stat().st_size:
            raise ValueError(f"frozen input byte mismatch: {name}")
    return {"file_count": len(expected), "passed": True}


def tied_ranks(values: list[float]) -> np.ndarray:
    array = np.asarray(values, dtype=np.float64)
    order = np.argsort(array, kind="mergesort")
    result = np.empty(len(array), dtype=np.float64)
    start = 0
    while start < len(array):
        end = start + 1
        while end < len(array) and array[order[end]] == array[order[start]]:
            end += 1
        result[order[start:end]] = 0.5 * (start + end - 1) + 1.0
        start = end
    return result


def spearman(first: list[float], second: list[float]) -> float:
    left = tied_ranks(first)
    right = tied_ranks(second)
    left -= left.mean()
    right -= right.mean()
    return float(np.dot(left, right) / (np.linalg.norm(left) * np.linalg.norm(right)))


def audit_structured(rows: list[dict[str, str]], result: dict[str, Any]) -> dict[str, Any]:
    expected = {
        (seed, "support", 0.0, fold) for seed in range(20260821, 20260826) for fold in range(3)
    }
    expected |= {
        (seed, family, strength, fold)
        for seed in range(20260821, 20260826)
        for family in ("curved", "domain_conjugacy")
        for strength in STRENGTHS
        for fold in range(3)
    }
    observed = {
        (
            int(row["embedding_seed"]),
            row["family"],
            float(row["strength"]),
            int(row["fold"]),
        )
        for row in rows
    }
    if len(rows) != 195 or observed != expected:
        raise ValueError("structured calibration identity grid differs")
    for row in rows:
        metrics = {
            name: float(row[name])
            for name in (
                "held_state_decode",
                "p1_decode",
                "p1_nrmse",
                "p2_decode",
                "p2_nrmse",
                "one_step_decode",
                "one_step_nrmse",
                "two_step_decode",
                "two_step_nrmse",
                "inverse_decode",
                "inverse_nrmse",
                "commutativity_auc",
            )
        }
        if not all(math.isfinite(value) for value in metrics.values()):
            raise ValueError("non-finite structured metric")
        gates = {
            "held_state_decode": metrics["held_state_decode"] >= 0.99,
            "shared_chart": (
                metrics["p1_decode"] >= 0.99
                and metrics["p2_decode"] >= 0.99
                and metrics["p1_nrmse"] <= 0.10
                and metrics["p2_nrmse"] <= 0.10
            ),
            "one_step": metrics["one_step_decode"] >= 0.90 and metrics["one_step_nrmse"] <= 0.50,
            "two_step": metrics["two_step_decode"] >= 0.85 and metrics["two_step_nrmse"] <= 0.60,
            "inverse": metrics["inverse_decode"] >= 0.90 and metrics["inverse_nrmse"] <= 0.50,
            "commutativity": metrics["commutativity_auc"] >= 0.80,
        }
        for name, value in gates.items():
            if parse_bool(row[f"gate_{name}"]) != value:
                raise ValueError(f"structured gate mismatch: {name}")
        if parse_bool(row["all_gates_passed"]) != all(gates.values()):
            raise ValueError("structured all-gates mismatch")
    support = [row for row in rows if row["family"] == "support"]
    zero = [
        row
        for row in rows
        if row["family"] in {"curved", "domain_conjugacy"} and float(row["strength"]) == 0.0
    ]
    zero_passed = all(parse_bool(row["all_gates_passed"]) for row in support + zero)
    correlations = []
    for family in ("curved", "domain_conjugacy"):
        for metric in ("one_step_nrmse", "two_step_nrmse"):
            medians = [
                float(
                    np.median(
                        [
                            float(row[metric])
                            for row in rows
                            if row["family"] == family and float(row["strength"]) == strength
                        ]
                    )
                )
                for strength in STRENGTHS
            ]
            correlations.append(spearman(list(STRENGTHS), medians))
    maximum = [
        row
        for row in rows
        if row["family"] in {"curved", "domain_conjugacy"} and float(row["strength"]) == 0.8
    ]
    eligible = [row for row in maximum if float(row["held_state_decode"]) >= 0.95]
    closure_gates = (
        "gate_shared_chart",
        "gate_one_step",
        "gate_two_step",
        "gate_inverse",
        "gate_commutativity",
    )
    flipped = [row for row in eligible if not all(parse_bool(row[name]) for name in closure_gates)]
    informative = (
        zero_passed
        and all(value >= 0.90 for value in correlations)
        and len(eligible) == len(maximum)
        and len(flipped) / len(maximum) >= 0.80
    )
    verdict = (
        "STRUCTURED_CALIBRATION_INFORMATIVE" if informative else "STRUCTURED_CALIBRATION_LIMITED"
    )
    if result["structured_calibration"]["verdict"] != verdict:
        raise ValueError("structured verdict mismatch")
    return {
        "row_count": len(rows),
        "zero_passed": zero_passed,
        "minimum_spearman": min(correlations),
        "eligible_maximum_count": len(eligible),
        "flipped_maximum_count": len(flipped),
        "verdict": verdict,
        "passed": True,
    }


def weighted_mean(rows: list[dict[str, str]], name: str) -> float:
    return float(
        np.average([float(row[name]) for row in rows], weights=[int(row["count"]) for row in rows])
    )


def audit_entity(
    metrics: list[dict[str, str]],
    maps: list[dict[str, str]],
    distances: list[dict[str, str]],
    result: dict[str, Any],
) -> dict[str, Any]:
    if len(metrics) != 630 or len(maps) != 105 or len(distances) != 525:
        raise ValueError("entity table count differs")
    if Counter(row["comparison"] for row in distances) != Counter(
        {"same_action_across_entity": 315, "different_action_within_entity": 210}
    ):
        raise ValueError("entity distance comparison counts differ")
    if {int(row["row_count"]) for row in maps} != {80}:
        raise ValueError("entity map row count differs")
    expected_cross = {
        (seed, "cross_entity", outer, operator)
        for seed in SEEDS
        for outer in range(7)
        for operator in OPERATORS
    }
    expected_within = {
        (seed, "within_entity", fold, entity, operator)
        for seed in SEEDS
        for fold in range(5)
        for entity in ENTITIES
        for operator in OPERATORS
    }
    observed_cross = {
        (int(row["seed"]), row["reference"], int(row["outer_split"]), row["operator"])
        for row in metrics
        if row["reference"] == "cross_entity"
    }
    observed_within = {
        (
            int(row["seed"]),
            row["reference"],
            int(row["outer_split"]),
            row["entity"],
            row["operator"],
        )
        for row in metrics
        if row["reference"] == "within_entity"
    }
    if observed_cross != expected_cross or observed_within != expected_within:
        raise ValueError("entity error identity grid differs")
    if {int(row["count"]) for row in metrics if row["reference"] == "cross_entity"} != {160}:
        raise ValueError("cross-entity count differs")
    if {int(row["count"]) for row in metrics if row["reference"] == "within_entity"} != {16}:
        raise ValueError("within-entity count differs")
    expected_maps = {
        (seed, entity, operator) for seed in SEEDS for entity in ENTITIES for operator in OPERATORS
    }
    observed_maps = {(int(row["seed"]), row["entity"], row["operator"]) for row in maps}
    if observed_maps != expected_maps:
        raise ValueError("entity map selection grid differs")
    seed_summaries = []
    favorable = 0
    for seed in SEEDS:
        cross = [
            row
            for row in metrics
            if int(row["seed"]) == seed and row["reference"] == "cross_entity"
        ]
        within = [
            row
            for row in metrics
            if int(row["seed"]) == seed and row["reference"] == "within_entity"
        ]
        cross_mean = weighted_mean(cross, "relative_error_mean")
        within_mean = weighted_mean(within, "relative_error_mean")
        for outer in range(7):
            current = [row for row in cross if int(row["outer_split"]) == outer]
            cross_split = weighted_mean(current, "relative_error_mean")
            test_entities = current[0]["entity"].split("+")
            comparable = [row for row in within if row["entity"] in test_entities]
            favorable += int(weighted_mean(comparable, "relative_error_mean") <= 0.85 * cross_split)
        same = [
            float(row["parameter_rms_distance"])
            for row in distances
            if int(row["seed"]) == seed and row["comparison"] == "same_action_across_entity"
        ]
        different = [
            float(row["parameter_rms_distance"])
            for row in distances
            if int(row["seed"]) == seed and row["comparison"] == "different_action_within_entity"
        ]
        seed_summaries.append(
            {
                "ratio": within_mean / cross_mean,
                "entity_distance_larger": bool(np.median(same) > np.median(different)),
            }
        )
    conditioning = (
        all(row["ratio"] <= 0.85 for row in seed_summaries)
        and favorable >= 18
        and all(row["entity_distance_larger"] for row in seed_summaries)
    )
    action_dominant = all(not row["entity_distance_larger"] for row in seed_summaries) and not all(
        row["ratio"] <= 0.85 for row in seed_summaries
    )
    verdict = (
        "ENTITY_OR_CONTEXT_CONDITIONING_SUPPORTED"
        if conditioning
        else "ACTION_DOMINANT_GEOMETRY"
        if action_dominant
        else "DOMAIN_SHIFT_UNRESOLVED"
    )
    if result["entity_conditioning"]["verdict"] != verdict:
        raise ValueError("entity verdict mismatch")
    return {
        "metric_rows": len(metrics),
        "map_rows": len(maps),
        "distance_rows": len(distances),
        "favorable_split_count": favorable,
        "ratios": [row["ratio"] for row in seed_summaries],
        "verdict": verdict,
        "passed": True,
    }


def audit_metric(
    metrics: list[dict[str, str]], candidates: list[dict[str, str]], result: dict[str, Any]
) -> dict[str, Any]:
    if len(metrics) != 180 or len(candidates) != 150:
        raise ValueError("metric-alignment table count differs")
    expected = {
        (seed, operator, objective, stratum)
        for seed in SEEDS
        for operator in OPERATORS
        for objective in ("unweighted", "weighted")
        for stratum in ("all", *[f"displacement_q{index}" for index in range(1, 6)])
    }
    observed = {
        (int(row["seed"]), row["operator"], row["objective"], row["stratum"]) for row in metrics
    }
    if observed != expected:
        raise ValueError("metric-alignment identity grid differs")
    groups: dict[tuple[int, str, str], list[dict[str, str]]] = {}
    for row in candidates:
        groups.setdefault((int(row["seed"]), row["operator"], row["objective"]), []).append(row)
    if len(groups) != 30 or any(len(rows) != 5 for rows in groups.values()):
        raise ValueError("metric-alignment candidate grid differs")
    for key, rows in groups.items():
        selected = min(
            rows,
            key=lambda row: (float(row["validation_relative_error"]), float(row["alpha"])),
        )
        primary = next(
            row
            for row in metrics
            if (int(row["seed"]), row["operator"], row["objective"]) == key
            and row["stratum"] == "all"
        )
        assert_close(
            float(primary["selected_alpha"]), float(selected["alpha"]), name="metric alpha"
        )
        assert_close(
            float(primary["validation_relative_error"]),
            float(selected["validation_relative_error"]),
            name="metric validation score",
        )
    primary = [row for row in metrics if row["objective"] == "weighted" and row["stratum"] == "all"]
    rescued = [
        row
        for row in primary
        if float(row["relative_error_mean"]) < 0.50
        and float(row["relative_improvement_over_translation"]) >= 0.20
    ]
    verdict = "METRIC_ALIGNED_RESCUE" if len(rescued) == 15 else "NO_METRIC_ALIGNED_RESCUE"
    if result["metric_alignment"]["verdict"] != verdict:
        raise ValueError("metric-alignment verdict mismatch")
    if sum(int(row["train_noop_count"]) for row in primary) != 0:
        raise ValueError("frozen grounded dataset unexpectedly contains no-op rows")
    return {
        "metric_rows": len(metrics),
        "candidate_rows": len(candidates),
        "rescued_cells": len(rescued),
        "verdict": verdict,
        "passed": True,
    }


def audit_selection_table(
    metrics: list[dict[str, str]],
    candidates: list[dict[str, str]],
    *,
    metric_key: tuple[str, ...],
    candidate_key: tuple[str, ...],
) -> None:
    groups: dict[tuple[str, ...], list[dict[str, str]]] = {}
    for row in candidates:
        groups.setdefault(tuple(row[name] for name in candidate_key), []).append(row)
    for row in metrics:
        key = tuple(row[name] for name in metric_key)
        rows = groups[key]
        selected = min(
            rows,
            key=lambda item: (
                float(item["validation_relative_error"]),
                10_000 if item["rank"] == "full" else int(item["rank"]),
                float(item["alpha"]),
                item["method"],
            ),
        )
        if row["selected_method"] != selected["method"]:
            raise ValueError(f"selected method mismatch for {key}")
        assert_close(float(row["selected_alpha"]), float(selected["alpha"]), name="selected alpha")


def audit_lexical(
    probes: list[dict[str, str]],
    probe_candidates: list[dict[str, str]],
    carriers: list[dict[str, str]],
    carrier_candidates: list[dict[str, str]],
    result: dict[str, Any],
) -> dict[str, Any]:
    if len(probes) != 72 or len(probe_candidates) != 120:
        raise ValueError("probe table count differs")
    probe_groups: dict[tuple[int, int, str], list[dict[str, str]]] = {}
    for row in probe_candidates:
        probe_groups.setdefault(
            (int(row["seed"]), int(row["hidden_state_index"]), row["control"]), []
        ).append(row)
    for key, rows in probe_groups.items():
        if len(rows) != 5:
            raise ValueError(f"probe candidate count differs for {key}")
        selected = max(
            rows,
            key=lambda row: (float(row["validation_accuracy"]), -float(row["alpha"])),
        )
        for metric in probes:
            if (
                int(metric["seed"]),
                int(metric["hidden_state_index"]),
                metric["control"],
            ) == key:
                assert_close(
                    float(metric["selected_alpha"]), float(selected["alpha"]), name="probe alpha"
                )
    if len(carriers) != 195 or len(carrier_candidates) != 4875:
        raise ValueError("lexical carrier table count differs")
    audit_selection_table(
        carriers,
        carrier_candidates,
        metric_key=("seed", "carrier", "requested_distance", "operator"),
        candidate_key=("seed", "carrier", "requested_distance", "operator"),
    )
    seed_rows = []
    for seed in SEEDS:
        true_probe = next(
            row
            for row in probes
            if int(row["seed"]) == seed
            and int(row["hidden_state_index"]) == 4
            and row["control"] == "true"
            and row["stratum"] == "last_state_conflict"
        )
        control_probe = next(
            row
            for row in probes
            if int(row["seed"]) == seed
            and int(row["hidden_state_index"]) == 4
            and row["control"] == "permuted"
            and row["stratum"] == "last_state_conflict"
        )
        distant = [
            row
            for row in carriers
            if int(row["seed"]) == seed
            and row["carrier"] == "h4"
            and int(row["requested_distance"]) == 64
        ]
        token = [
            row
            for row in carriers
            if int(row["seed"]) == seed and row["carrier"] == "token_last16_mean"
        ]
        seed_rows.append(
            {
                "probe": float(true_probe["accuracy"]) >= 0.80
                and float(true_probe["accuracy"]) - float(control_probe["accuracy"]) >= 0.20,
                "distant": len(distant) == 5
                and all(float(row["test_relative_error_mean"]) < 0.50 for row in distant),
                "token": len(token) == 5
                and all(float(row["test_relative_error_mean"]) < 0.50 for row in token),
            }
        )
    geometry = all(row["probe"] and row["distant"] and not row["token"] for row in seed_rows)
    lexical = (
        all(not row["probe"] or not row["distant"] for row in seed_rows)
        and sum(row["token"] for row in seed_rows) >= 2
    )
    verdict = (
        "EARLY_GEOMETRY_NOT_EXPLAINED_BY_LEXICAL_RECENCY"
        if geometry
        else "LEXICAL_RECENCY_COMPATIBLE"
        if lexical
        else "LEXICAL_ROLE_UNRESOLVED"
    )
    if result["lexical_role"]["verdict"] != verdict:
        raise ValueError("lexical verdict mismatch")
    return {
        "probe_rows": len(probes),
        "carrier_rows": len(carriers),
        "carrier_candidate_rows": len(carrier_candidates),
        "seed_directions": seed_rows,
        "verdict": verdict,
        "passed": True,
    }


def intervention_cell_summary(
    rows: list[dict[str, str]], *, bootstrap_draws: int, sign_draws: int
) -> dict[str, Any]:
    target = np.asarray([float(row["target_patch_effect"]) for row in rows])
    control = np.asarray([float(row["control_patch_effect"]) for row in rows])
    specific = target - control
    rng = np.random.default_rng(1201)
    bootstrap = np.empty(bootstrap_draws, dtype=np.float64)
    for start in range(0, bootstrap_draws, 1000):
        stop = min(start + 1000, bootstrap_draws)
        indices = rng.integers(0, len(rows), size=(stop - start, len(rows)))
        bootstrap[start:stop] = np.mean(specific[indices], axis=1)
    interval = np.quantile(bootstrap, (0.025, 0.975))
    rng = np.random.default_rng(1223)
    observed = abs(float(np.mean(specific)))
    extreme = 0
    for start in range(0, sign_draws, 5000):
        stop = min(start + 5000, sign_draws)
        signs = rng.choice((-1.0, 1.0), size=(stop - start, len(rows)))
        extreme += int(np.sum(np.abs(np.mean(signs * specific, axis=1)) >= observed))
    return {
        "specific_effect_mean": float(np.mean(specific)),
        "specific_effect_95ci": [float(interval[0]), float(interval[1])],
        "specific_effect_sign_flip_pvalue": float((1 + extreme) / (sign_draws + 1)),
        "target_patch_effect_mean": float(np.mean(target)),
        "control_patch_effect_mean": float(np.mean(control)),
    }


def audit_intervention(
    rows: list[dict[str, str]],
    summaries: list[dict[str, str]],
    result: dict[str, Any],
    config: dict[str, Any],
) -> dict[str, Any]:
    if len(rows) != 1920 or len(summaries) != 12:
        raise ValueError("intervention table count differs")
    identities = Counter((int(row["seed"]), int(row["hidden_state_index"])) for row in rows)
    if identities != Counter({(seed, layer): 160 for seed in SEEDS for layer in LAYERS}):
        raise ValueError("intervention identity grid differs")
    directions = []
    for seed in SEEDS:
        for layer in LAYERS:
            cell = [
                row
                for row in rows
                if int(row["seed"]) == seed and int(row["hidden_state_index"]) == layer
            ]
            persisted = next(
                row
                for row in summaries
                if int(row["seed"]) == seed and int(row["hidden_state_index"]) == layer
            )
            recomputed = intervention_cell_summary(
                cell,
                bootstrap_draws=int(config["intervention_replication"]["bootstrap_draws"]),
                sign_draws=int(config["intervention_replication"]["sign_flip_draws"]),
            )
            for name in (
                "specific_effect_mean",
                "specific_effect_sign_flip_pvalue",
                "target_patch_effect_mean",
                "control_patch_effect_mean",
            ):
                assert_close(
                    float(persisted[name]), float(recomputed[name]), name=name, tolerance=1e-10
                )
            persisted_interval = json.loads(persisted["specific_effect_95ci"])
            for observed, expected in zip(persisted_interval, recomputed["specific_effect_95ci"]):  # noqa: B905
                assert_close(
                    float(observed), float(expected), name="intervention CI", tolerance=1e-10
                )
            low, high = recomputed["specific_effect_95ci"]
            direction = low <= 0.0 <= high if layer in (4, 16) else low > 0.0
            directions.append(direction)
    verdict = (
        "CAUSAL_DEPTH_PATTERN_REPLICATED"
        if all(directions)
        else "CAUSAL_DEPTH_PATTERN_NOT_REPLICATED"
    )
    if result["causal_replication"]["verdict"] != verdict:
        raise ValueError("causal replication verdict mismatch")
    parity = result["causal_replication"]["seed20260808_parity"]
    if not parity["passed"] or int(parity["comparison_count"]) != 4:
        raise ValueError("seed-20260808 intervention parity failed")
    return {
        "row_count": len(rows),
        "summary_count": len(summaries),
        "direction_pass_count": sum(directions),
        "verdict": verdict,
        "passed": True,
    }


def audit_carrier_bundles(
    result_dir: Path, repository: Path, config: dict[str, Any]
) -> dict[str, Any]:
    checked = 0
    for seed in SEEDS:
        bundle = np.load(result_dir / f"lexical_carriers_seed{seed}.npz")
        expected = {"token_before", "token_after"}
        expected |= {
            f"d{distance}_h{layer}_{field}"
            for distance in (0, 16, 64)
            for layer in LAYERS
            for field in ("before", "after")
        }
        if set(bundle.files) != expected:
            raise ValueError(f"lexical bundle key set differs for {seed}")
        for name in bundle.files:
            array = bundle[name]
            if array.shape != (4000, 2560) or array.dtype != np.float16:
                raise ValueError(f"lexical bundle schema differs: {seed}/{name}")
            if not np.isfinite(array).all():
                raise ValueError(f"non-finite lexical carrier: {seed}/{name}")
            checked += 1
        specification = config["frozen_inputs"]["grounded"][str(seed)]
        frozen = np.load(resolve(repository, str(specification["activation_path"])))
        for layer in LAYERS:
            for field in ("before", "after"):
                if not np.array_equal(bundle[f"d0_h{layer}_{field}"], frozen[f"h{layer}_{field}"]):
                    raise ValueError(f"distance-zero carrier differs: {seed}/h{layer}/{field}")
    return {"bundle_count": 3, "array_count": checked, "passed": True}


def audit_auxiliary_tables(result_dir: Path) -> dict[str, Any]:
    normalized = read_csv(result_dir / "rms_normalized_layer_metrics.csv")
    normalized_candidates = read_csv(result_dir / "rms_normalized_layer_candidates.csv")
    if len(normalized) != 60 or len(normalized_candidates) != 1500:
        raise ValueError("RMS-normalized table count differs")
    expected = {
        (seed, layer, operator) for seed in SEEDS for layer in LAYERS for operator in OPERATORS
    }
    observed = {
        (int(row["seed"]), int(row["hidden_state_index"]), row["operator"]) for row in normalized
    }
    if observed != expected:
        raise ValueError("RMS-normalized identity grid differs")
    candidate_counts = Counter(
        (int(row["seed"]), int(row["hidden_state_index"]), row["operator"])
        for row in normalized_candidates
    )
    if set(candidate_counts) != expected or set(candidate_counts.values()) != {25}:
        raise ValueError("RMS-normalized candidate grid differs")
    audit_selection_table(
        normalized,
        normalized_candidates,
        metric_key=("seed", "hidden_state_index", "operator"),
        candidate_key=("seed", "hidden_state_index", "operator"),
    )
    distance = read_csv(result_dir / "neutral_distance_provenance.csv")
    if len(distance) != 12:
        raise ValueError("neutral-distance provenance count differs")
    expected_distance = {
        (seed, field, requested)
        for seed in SEEDS
        for field in ("before_prompt", "after_prompt")
        for requested in (16, 64)
    }
    observed_distance = {
        (int(row["seed"]), row["field"], int(row["requested_distance"])) for row in distance
    }
    if observed_distance != expected_distance:
        raise ValueError("neutral-distance provenance grid differs")
    for row in distance:
        if int(row["row_count"]) != 4000:
            raise ValueError("neutral-distance row count differs")
        if int(row["added_tokens_minimum"]) < int(row["requested_distance"]):
            raise ValueError("neutral-distance insertion undershot request")
    return {
        "normalized_rows": len(normalized),
        "normalized_candidate_rows": len(normalized_candidates),
        "distance_rows": len(distance),
        "passed": True,
    }


def audit_geometry(
    rows: list[dict[str, str]], repository: Path, config: dict[str, Any]
) -> dict[str, Any]:
    if len(rows) != 12:
        raise ValueError("layer geometry row count differs")
    for seed in SEEDS:
        specification = config["frozen_inputs"]["grounded"][str(seed)]
        records = [
            json.loads(line)
            for line in resolve(repository, str(specification["dataset_path"]))
            .read_text(encoding="utf-8")
            .splitlines()
        ]
        train = np.asarray([record["split"] == "train" for record in records])
        bundle = np.load(resolve(repository, str(specification["activation_path"])))
        for layer in LAYERS:
            row = next(
                item
                for item in rows
                if int(item["seed"]) == seed and int(item["hidden_state_index"]) == layer
            )
            before = bundle[f"h{layer}_before"].astype(np.float64)
            after = bundle[f"h{layer}_after"].astype(np.float64)
            displacement = after - before
            assert_close(
                float(row["before_norm_mean"]),
                float(np.mean(np.linalg.norm(before, axis=1))),
                name="before norm",
            )
            assert_close(
                float(row["displacement_norm_mean"]),
                float(np.mean(np.linalg.norm(displacement, axis=1))),
                name="displacement norm",
            )
            centered = before[train] - before[train].mean(axis=0)
            gram = centered @ centered.T
            effective = float(np.trace(gram) ** 2 / np.sum(gram * gram))
            assert_close(float(row["effective_rank"]), effective, name="effective rank")
    return {"row_count": len(rows), "passed": True}


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--result-dir", type=Path, required=True)
    parser.add_argument("--repository", type=Path, required=True)
    parser.add_argument("--report", type=Path, required=True)
    args = parser.parse_args()
    result_dir = args.result_dir.resolve()
    repository = args.repository.resolve()
    config = yaml.safe_load((result_dir / "config.yaml").read_text(encoding="utf-8"))
    result = json.loads((result_dir / "result.json").read_text(encoding="utf-8"))
    if (
        not result["formal_mode"]
        or config["experiment"]["preregistration_commit"] != PREREGISTRATION
    ):
        raise ValueError("auditor accepts only the fixed formal Phase 8 run")
    commit = (result_dir / "git_commit.txt").read_text(encoding="utf-8").strip()
    if commit != result["analysis_commit"]:
        raise ValueError("analysis commit passport differs")
    for name, expected in (
        ("config.yaml", result["config_sha256"]),
        ("input_passport.json", result["input_passport_sha256"]),
        ("model_passport.json", result["model_passport_sha256"]),
    ):
        if sha256_file(result_dir / name) != expected:
            raise ValueError(f"result passport mismatch: {name}")
    subprocess.run(
        ["git", "-C", str(repository), "merge-base", "--is-ancestor", PREREGISTRATION, commit],
        check=True,
    )
    checks = {
        "manifest": verify_manifest(result_dir),
        "inputs": verify_inputs(result_dir, repository, config),
        "structured": audit_structured(read_csv(result_dir / "structured_calibration.csv"), result),
        "entity": audit_entity(
            read_csv(result_dir / "entity_conditioning_metrics.csv"),
            read_csv(result_dir / "entity_map_selection.csv"),
            read_csv(result_dir / "entity_map_distances.csv"),
            result,
        ),
        "metric": audit_metric(
            read_csv(result_dir / "metric_alignment_metrics.csv"),
            read_csv(result_dir / "metric_alignment_candidates.csv"),
            result,
        ),
        "lexical": audit_lexical(
            read_csv(result_dir / "state_probe_metrics.csv"),
            read_csv(result_dir / "state_probe_candidates.csv"),
            read_csv(result_dir / "lexical_carrier_metrics.csv"),
            read_csv(result_dir / "lexical_carrier_candidates.csv"),
            result,
        ),
        "intervention": audit_intervention(
            read_csv(result_dir / "intervention_replication_rows.csv"),
            read_csv(result_dir / "intervention_replication_summary.csv"),
            result,
            config,
        ),
        "carrier_bundles": audit_carrier_bundles(result_dir, repository, config),
        "auxiliary_tables": audit_auxiliary_tables(result_dir),
        "geometry": audit_geometry(read_csv(result_dir / "layer_geometry.csv"), repository, config),
    }
    report = {
        "schema_version": 1,
        "audit": "phase8-reviewer-v2-independent",
        "result_dir": str(result_dir),
        "analysis_commit": commit,
        "preregistration_commit": PREREGISTRATION,
        "checks": checks,
        "passed": all(check["passed"] for check in checks.values()),
    }
    args.report.parent.mkdir(parents=True, exist_ok=True)
    args.report.write_text(
        json.dumps(report, ensure_ascii=False, indent=2, sort_keys=True) + "\n",
        encoding="utf-8",
    )
    if not report["passed"]:
        raise SystemExit(1)


if __name__ == "__main__":
    main()


==> anc/scripts/audit_phase8b_metric_attribution.py <==
#!/usr/bin/env python3
"""Independent persisted-evidence audit for the Phase 8b bridge analysis."""

from __future__ import annotations

import argparse
import csv
import hashlib
import json
import math
import subprocess
from concurrent.futures import ProcessPoolExecutor
from pathlib import Path
from typing import Any

import numpy as np
import yaml

SEEDS = (20260808, 20260809, 20260810)
OPERATORS = ("empty", "fill_red", "fill_blue", "fill_green", "fill_yellow")
VARIANTS = (
    "original_selected_train",
    "full_unweighted_train",
    "full_weighted_train",
    "full_unweighted_refit",
    "full_weighted_refit",
)
H2_VARIANTS = ("original_phase3", "full_unweighted_refit", "full_weighted_refit")
H2_PAIRS = (
    "empty__fill_red",
    "empty__fill_blue",
    "empty__fill_green",
    "empty__fill_yellow",
    "fill_red__fill_blue",
    "fill_red__fill_green",
    "fill_red__fill_yellow",
    "fill_blue__fill_green",
    "fill_blue__fill_yellow",
    "fill_green__fill_yellow",
)
PLAN_COMMIT = "427aa087bf79792d1b29e1a1ea266d2c7b944ff1"
EXCLUDED = {"artifact_manifest.json", "SUCCESS"}


def sha256_file(path: Path) -> str:
    digest = hashlib.sha256()
    with path.open("rb") as handle:
        for chunk in iter(lambda: handle.read(1024 * 1024), b""):
            digest.update(chunk)
    return digest.hexdigest()


def read_csv(path: Path) -> list[dict[str, str]]:
    with path.open(encoding="utf-8", newline="") as handle:
        rows = list(csv.DictReader(handle))
    if not rows:
        raise ValueError(f"empty {path.name}")
    return rows


def parse_bool(value: str) -> bool:
    if value == "True":
        return True
    if value == "False":
        return False
    raise ValueError(f"invalid bool: {value}")


def close(first: float, second: float, tolerance: float = 1e-8) -> bool:
    return abs(first - second) <= tolerance * max(1.0, abs(first), abs(second))


def assert_close(first: float, second: float, name: str, tolerance: float = 1e-8) -> None:
    if not close(first, second, tolerance):
        raise ValueError(f"{name}: {first} != {second}")


def resolve(repository: Path, value: str) -> Path:
    path = Path(value)
    if path.is_absolute() and path.is_file():
        return path
    for root in (repository, repository.parent):
        candidate = root / path
        if candidate.is_file():
            return candidate
    return repository / path


def verify_manifest(result_dir: Path) -> dict[str, Any]:
    if (result_dir / "SUCCESS").read_text(encoding="utf-8") != "ok\n":
        raise ValueError("invalid SUCCESS marker")
    if (result_dir / "exit_code.txt").read_text(encoding="utf-8").strip() != "0":
        raise ValueError("non-zero exit code")
    manifest = json.loads((result_dir / "artifact_manifest.json").read_text(encoding="utf-8"))
    actual = {
        str(path.relative_to(result_dir))
        for path in result_dir.rglob("*")
        if path.is_file() and path.name not in EXCLUDED
    }
    if set(manifest) != actual:
        raise ValueError("manifest file set differs")
    for name, specification in manifest.items():
        path = result_dir / name
        if path.stat().st_size != int(specification["bytes"]):
            raise ValueError(f"manifest bytes differ: {name}")
        if sha256_file(path) != specification["sha256"]:
            raise ValueError(f"manifest hash differs: {name}")
    return {"passed": True, "file_count": len(manifest)}


def expected_inputs(repository: Path, config: dict[str, Any]) -> dict[str, tuple[Path, str]]:
    frozen = config["frozen_inputs"]
    expected: dict[str, tuple[Path, str]] = {}
    for name in ("phase8_result", "phase8_manifest", "phase8_audit"):
        expected[name] = (resolve(repository, frozen[name]["path"]), frozen[name]["sha256"])
    for name, specification in sorted(frozen["probe"]["files"].items()):
        expected[f"probe_{name}"] = (
            resolve(repository, specification["path"]),
            specification["sha256"],
        )
    for seed, specification in sorted(frozen["seeds"].items()):
        for name in (
            "phase2_dataset",
            "phase6_activations",
            "phase3_dataset",
            "phase3_activations",
            "phase3_result",
        ):
            expected[f"seed{seed}_{name}"] = (
                resolve(repository, specification[name]["path"]),
                specification[name]["sha256"],
            )
        for operator, item in sorted(specification["phase2_operators"].items()):
            expected[f"seed{seed}_operator_{operator}"] = (
                resolve(repository, item["path"]),
                item["sha256"],
            )
    return expected


def verify_inputs(result_dir: Path, repository: Path, config: dict[str, Any]) -> dict[str, Any]:
    passport = json.loads((result_dir / "input_passport.json").read_text(encoding="utf-8"))
    expected = expected_inputs(repository, config)
    if set(passport["files"]) != set(expected) or int(passport["file_count"]) != len(expected):
        raise ValueError("input passport identity differs")
    for name, (path, expected_hash) in expected.items():
        if sha256_file(path) != expected_hash:
            raise ValueError(f"frozen input changed: {name}")
        entry = passport["files"][name]
        if entry["sha256"] != expected_hash or int(entry["bytes"]) != path.stat().st_size:
            raise ValueError(f"input passport changed: {name}")
    return {"passed": True, "file_count": len(expected)}


def relative_errors(prediction: np.ndarray, target: np.ndarray, before: np.ndarray) -> np.ndarray:
    numerator = np.linalg.norm(prediction - target, axis=1)
    denominator = np.maximum(np.linalg.norm(target - before, axis=1), 1e-8)
    return numerator / denominator


def fit_full_map(
    before: np.ndarray,
    after: np.ndarray,
    *,
    alpha: float,
    weighted: bool,
) -> dict[str, np.ndarray | float]:
    if weighted:
        squared = np.sum((after - before) ** 2, axis=1)
        weights = 1.0 / np.maximum(squared, 1e-8)
        weights /= weights.mean()
    else:
        weights = np.ones(len(before), dtype=np.float64)
    total = float(np.sum(weights))
    x_mean = np.sum(before * weights[:, None], axis=0) / total
    delta = after - before
    delta_mean = np.sum(delta * weights[:, None], axis=0) / total
    root = np.sqrt(weights)[:, None]
    weighted_x = (before - x_mean) * root
    weighted_delta = (delta - delta_mean) * root
    dual = np.linalg.solve(
        weighted_x @ weighted_x.T + alpha * np.eye(len(before)),
        weighted_delta,
    )
    return {
        "x_mean": x_mean,
        "delta_mean": delta_mean,
        "train_centered": weighted_x,
        "dual": dual,
        "basis": np.empty((0, before.shape[1]), dtype=np.float64),
    }


def apply_map(model: dict[str, np.ndarray | float], matrix: np.ndarray) -> np.ndarray:
    x_mean = np.asarray(model["x_mean"])
    delta_mean = np.asarray(model["delta_mean"])
    centered = np.asarray(model["train_centered"])
    dual = np.asarray(model["dual"])
    update = (matrix - x_mean) @ centered.T @ dual
    basis = np.asarray(model["basis"])
    if basis.size:
        update = update @ basis
    return matrix + delta_mean + update


def select_full_map(
    train_before: np.ndarray,
    train_after: np.ndarray,
    validation_before: np.ndarray,
    validation_after: np.ndarray,
    *,
    alpha_grid: list[float],
    weighted: bool,
) -> tuple[dict[str, np.ndarray | float], float, float]:
    candidates = []
    for alpha in sorted(alpha_grid):
        model = fit_full_map(
            train_before,
            train_after,
            alpha=alpha,
            weighted=weighted,
        )
        score = float(
            np.mean(
                relative_errors(
                    apply_map(model, validation_before),
                    validation_after,
                    validation_before,
                )
            )
        )
        candidates.append((score, alpha, model))
    score, alpha, model = min(candidates, key=lambda item: (item[0], item[1]))
    return model, float(alpha), float(score)


def select_original_map(
    train_before: np.ndarray,
    train_after: np.ndarray,
    validation_before: np.ndarray,
    validation_after: np.ndarray,
    *,
    alpha_grid: list[float],
    rank_grid: list[int],
) -> tuple[dict[str, np.ndarray | float], dict[str, Any]]:
    x_mean = train_before.mean(axis=0)
    delta = train_after - train_before
    delta_mean = delta.mean(axis=0)
    centered = train_before - x_mean
    delta_centered = delta - delta_mean
    eigenvalues, eigenvectors = np.linalg.eigh(centered @ centered.T)
    projected_delta = eigenvectors.T @ delta_centered
    _, _, right = np.linalg.svd(delta_centered, full_matrices=False)
    maximum_rank = max(rank_grid)
    bases = right[:maximum_rank]
    candidates = []
    specifications = [(None, alpha) for alpha in sorted(alpha_grid)]
    specifications.extend(
        (rank, alpha) for rank in sorted(rank_grid) for alpha in sorted(alpha_grid)
    )
    for rank, alpha in specifications:
        inverse = 1.0 / np.maximum(eigenvalues + alpha, 1e-12)
        if rank is None:
            basis = np.empty((0, train_before.shape[1]), dtype=np.float64)
            dual = (eigenvectors * inverse[None, :]) @ projected_delta
            method = f"affine_ridge_a{alpha:g}"
            complexity = train_before.shape[1]
        else:
            basis = bases[:rank]
            projected_latent = projected_delta @ basis.T
            dual = (eigenvectors * inverse[None, :]) @ projected_latent
            method = f"low_rank_r{rank}_a{alpha:g}"
            complexity = rank
        model: dict[str, np.ndarray | float] = {
            "x_mean": x_mean,
            "delta_mean": delta_mean,
            "train_centered": centered,
            "dual": dual,
            "basis": basis,
        }
        score = float(
            np.mean(
                relative_errors(
                    apply_map(model, validation_before),
                    validation_after,
                    validation_before,
                )
            )
        )
        candidates.append((score, complexity, alpha, method, rank, model))
    score, _, alpha, method, rank, selected = min(
        candidates,
        key=lambda item: (item[0], item[1], item[2], item[3]),
    )
    return selected, {
        "method": method,
        "rank": "full" if rank is None else str(rank),
        "alpha": float(alpha),
        "validation_relative_error": float(score),
    }


def _independent_refit_seed(arguments: dict[str, Any]) -> dict[str, Any]:
    repository = Path(arguments["repository"])
    config = arguments["config"]
    seed = int(arguments["seed"])
    specification = config["frozen_inputs"]["seeds"][str(seed)]
    dataset_path = resolve(repository, specification["phase2_dataset"]["path"])
    records = [json.loads(line) for line in dataset_path.read_text(encoding="utf-8").splitlines()]
    with np.load(resolve(repository, specification["phase6_activations"]["path"])) as bundle:
        before = np.asarray(bundle["h28_before"], dtype=np.float64)
        after = np.asarray(bundle["h28_after"], dtype=np.float64)
    saved_metrics = {(row["operator"], row["variant"]): row for row in arguments["metrics"]}
    saved_errors = {
        (row["operator"], row["variant"], row["pair_id"]): float(row["relative_error"])
        for row in arguments["row_errors"]
    }
    alpha_grid = sorted(float(value) for value in config["one_step"]["alpha_grid"])
    rank_grid = sorted(int(value) for value in config["one_step"]["rank_grid"])
    maximum_error_difference = 0.0
    selection_count = 0
    for operator in OPERATORS:
        masks = {
            split: np.asarray(
                [
                    index
                    for index, row in enumerate(records)
                    if row["operator"] == operator and row["split"] == split
                ],
                dtype=np.int64,
            )
            for split in ("train", "validation", "test")
        }
        train = masks["train"]
        validation = masks["validation"]
        test = masks["test"]
        original, original_selection = select_original_map(
            before[train],
            after[train],
            before[validation],
            after[validation],
            alpha_grid=alpha_grid,
            rank_grid=rank_grid,
        )
        models: dict[str, tuple[dict[str, np.ndarray | float], dict[str, Any]]] = {
            "original_selected_train": (original, original_selection)
        }
        for weighted in (False, True):
            train_model, alpha, score = select_full_map(
                before[train],
                after[train],
                before[validation],
                after[validation],
                alpha_grid=alpha_grid,
                weighted=weighted,
            )
            stem = "weighted" if weighted else "unweighted"
            selection = {
                "method": f"full_residual_ridge_a{alpha:g}",
                "rank": "full",
                "alpha": alpha,
                "validation_relative_error": score,
            }
            models[f"full_{stem}_train"] = (train_model, selection)
            refit = np.concatenate((train, validation))
            models[f"full_{stem}_refit"] = (
                fit_full_map(
                    before[refit],
                    after[refit],
                    alpha=alpha,
                    weighted=weighted,
                ),
                selection,
            )
        for variant, (model, selection) in models.items():
            saved = saved_metrics[(operator, variant)]
            if (
                saved["selected_method"] != selection["method"]
                or saved["selected_rank"] != selection["rank"]
                or not close(float(saved["selected_alpha"]), float(selection["alpha"]), 1e-10)
                or not close(
                    float(saved["validation_relative_error"]),
                    float(selection["validation_relative_error"]),
                    3e-6,
                )
            ):
                raise ValueError(f"independent selection differs: {seed}/{operator}/{variant}")
            errors = relative_errors(apply_map(model, before[test]), after[test], before[test])
            for index, value in zip(test, errors):  # noqa: B905 -- Python 3.9 support
                key = (operator, variant, str(records[int(index)]["pair_id"]))
                difference = abs(float(value) - saved_errors[key])
                maximum_error_difference = max(maximum_error_difference, difference)
            if maximum_error_difference > 3e-6:
                raise ValueError(f"independent row error differs: {seed}/{operator}/{variant}")
            selection_count += 1
    return {
        "seed": seed,
        "selection_count": selection_count,
        "maximum_row_error_difference": maximum_error_difference,
        "passed": True,
    }


def audit_independent_refits(
    *,
    repository: Path,
    config: dict[str, Any],
    metrics: list[dict[str, str]],
    row_errors: list[dict[str, str]],
) -> dict[str, Any]:
    tasks = [
        {
            "repository": str(repository),
            "config": config,
            "seed": seed,
            "metrics": [row for row in metrics if int(row["seed"]) == seed],
            "row_errors": [row for row in row_errors if int(row["seed"]) == seed],
        }
        for seed in SEEDS
    ]
    rows = []
    try:
        with ProcessPoolExecutor(max_workers=3) as pool:
            for row in pool.map(_independent_refit_seed, tasks):
                rows.append(row)
    except PermissionError:
        # Managed macOS sandboxes may deny POSIX semaphore discovery.
        rows = [_independent_refit_seed(task) for task in tasks]
    rows.sort(key=lambda row: int(row["seed"]))
    return {
        "passed": bool(all(row["passed"] for row in rows)),
        "selection_count": int(sum(row["selection_count"] for row in rows)),
        "maximum_row_error_difference": float(
            max(row["maximum_row_error_difference"] for row in rows)
        ),
        "seeds": rows,
    }


def audit_one_step(
    metrics: list[dict[str, str]], row_errors: list[dict[str, str]], result: dict[str, Any]
) -> dict[str, Any]:
    expected = {
        (seed, operator, variant)
        for seed in SEEDS
        for operator in OPERATORS
        for variant in VARIANTS
    }
    observed = {(int(row["seed"]), row["operator"], row["variant"]) for row in metrics}
    if observed != expected or len(metrics) != 75:
        raise ValueError("one-step metric grid differs")
    row_keys = [
        (int(row["seed"]), row["operator"], row["variant"], row["pair_id"]) for row in row_errors
    ]
    if len(row_keys) != 15000 or len(set(row_keys)) != len(row_keys):
        raise ValueError("one-step error identity grid differs")
    grouped: dict[tuple[int, str, str], list[dict[str, str]]] = {}
    for row in row_errors:
        grouped.setdefault((int(row["seed"]), row["operator"], row["variant"]), []).append(row)
    lookup = {}
    for row in metrics:
        key = (int(row["seed"]), row["operator"], row["variant"])
        details = grouped[key]
        if len(details) != int(row["test_count"]) or int(row["test_count"]) != 200:
            raise ValueError(f"one-step row count differs: {key}")
        values = np.asarray([float(item["relative_error"]) for item in details])
        displacements = np.asarray([float(item["displacement_norm"]) for item in details])
        if not np.all(np.isfinite(values)) or not np.all(displacements > 0):
            raise ValueError(f"invalid one-step rows: {key}")
        assert_close(float(row["test_relative_error_mean"]), float(np.mean(values)), f"mean {key}")
        assert_close(
            float(row["test_relative_error_median"]), float(np.median(values)), f"median {key}"
        )
        assert_close(
            float(row["test_fraction_below_one"]), float(np.mean(values < 1.0)), f"fraction {key}"
        )
        if (row["final_fit_scope"] == "train" and int(row["final_fit_count"]) != 500) or (
            row["final_fit_scope"] == "train_plus_validation" and int(row["final_fit_count"]) != 600
        ):
            raise ValueError(f"final fit count differs: {key}")
        lookup[key] = float(np.mean(values))

    summaries = []
    for variant in VARIANTS:
        values = [lookup[(seed, operator, variant)] for seed in SEEDS for operator in OPERATORS]
        summaries.append(
            {
                "variant": variant,
                "cell_mean": float(np.mean(values)),
                "cell_sd": float(np.std(values, ddof=1)),
                "cells_below_point_five": int(np.sum(np.asarray(values) < 0.5)),
                "seed_means": {
                    str(seed): float(
                        np.mean([lookup[(seed, operator, variant)] for operator in OPERATORS])
                    )
                    for seed in SEEDS
                },
            }
        )
    persisted_summaries = result["one_step_attribution"]["variant_summaries"]
    if [row["variant"] for row in persisted_summaries] != list(VARIANTS):
        raise ValueError("variant summary order differs")
    for expected_row, observed_row in zip(  # noqa: B905 -- Python 3.9 support
        summaries, persisted_summaries
    ):
        if expected_row["cells_below_point_five"] != int(observed_row["cells_below_point_five"]):
            raise ValueError("pass count differs")
        assert_close(expected_row["cell_mean"], float(observed_row["cell_mean"]), "variant mean")
        assert_close(expected_row["cell_sd"], float(observed_row["cell_sd"]), "variant sd")

    specs = (
        ("full_class_train", "original_selected_train", "full_unweighted_train"),
        ("refit_unweighted", "full_unweighted_train", "full_unweighted_refit"),
        ("refit_weighted", "full_weighted_train", "full_weighted_refit"),
        ("weighting_train", "full_unweighted_train", "full_weighted_train"),
        ("weighting_refit", "full_unweighted_refit", "full_weighted_refit"),
    )
    persisted = {
        row["comparison"]: row for row in result["one_step_attribution"]["paired_comparisons"]
    }
    weighting_supported = True
    comparisons = []
    for name, baseline, alternative in specs:
        improvements = np.asarray(
            [
                lookup[(seed, operator, baseline)] - lookup[(seed, operator, alternative)]
                for seed in SEEDS
                for operator in OPERATORS
            ]
        )
        current = {
            "comparison": name,
            "improved_cell_count": int(np.sum(improvements > 0)),
            "mean_absolute_improvement": float(np.mean(improvements)),
            "median_absolute_improvement": float(np.median(improvements)),
        }
        comparisons.append(current)
        saved = persisted[name]
        if current["improved_cell_count"] != int(saved["improved_cell_count"]):
            raise ValueError(f"comparison count differs: {name}")
        for field in ("mean_absolute_improvement", "median_absolute_improvement"):
            assert_close(current[field], float(saved[field]), f"{name} {field}")
        if name.startswith("weighting_"):
            weighting_supported &= (
                current["improved_cell_count"] >= 12
                and current["median_absolute_improvement"] > 0.01
            )
    if weighting_supported != bool(
        result["one_step_attribution"]["weighting_attribution_supported"]
    ):
        raise ValueError("weighting attribution label differs")
    return {
        "passed": True,
        "metric_rows": len(metrics),
        "error_rows": len(row_errors),
        "variant_summaries": summaries,
        "paired_comparisons": comparisons,
        "weighting_attribution_supported": weighting_supported,
    }


def sign_statistics(
    values: np.ndarray, *, permutations: int, bootstrap: int, seed: int
) -> dict[str, Any]:
    rng = np.random.default_rng(seed)
    observed = float(np.mean(values))
    exceedances = 0
    chunk = 5000
    for offset in range(0, permutations, chunk):
        count = min(chunk, permutations - offset)
        signs = rng.choice(np.asarray((-1.0, 1.0)), size=(count, len(values)))
        exceedances += int(np.sum(np.mean(signs * values, axis=1) >= observed))
    means = np.empty(bootstrap, dtype=np.float64)
    for offset in range(0, bootstrap, chunk):
        count = min(chunk, bootstrap - offset)
        indices = rng.integers(0, len(values), size=(count, len(values)))
        means[offset : offset + count] = values[indices].mean(axis=1)
    standard = float(np.std(values, ddof=1))
    return {
        "mean": observed,
        "low": float(np.quantile(means, 0.025)),
        "high": float(np.quantile(means, 0.975)),
        "p": float((exceedances + 1) / (permutations + 1)),
        "dz": float(observed / standard) if standard else math.nan,
    }


def audit_h2(
    unordered: list[dict[str, str]],
    summaries: list[dict[str, str]],
    config: dict[str, Any],
    result: dict[str, Any],
) -> dict[str, Any]:
    expected = {
        (seed, variant, stratum, pair)
        for seed in SEEDS
        for variant in H2_VARIANTS
        for stratum in ("test_in", "test_ood")
        for pair in H2_PAIRS
    }
    observed = {
        (int(row["seed"]), row["variant"], row["stratum"], row["action_pair"]) for row in unordered
    }
    if observed != expected or len(unordered) != 180:
        raise ValueError("H2 unordered grid differs")
    summary_lookup = {(int(row["seed"]), row["variant"]): row for row in summaries}
    if set(summary_lookup) != {(seed, variant) for seed in SEEDS for variant in H2_VARIANTS}:
        raise ValueError("H2 summary grid differs")
    stats = config["composition"]
    recomputed = []
    for seed in SEEDS:
        for variant in H2_VARIANTS:
            rows = [
                row
                for row in unordered
                if int(row["seed"]) == seed
                and row["variant"] == variant
                and row["stratum"] == "test_in"
            ]
            rows.sort(key=lambda row: H2_PAIRS.index(row["action_pair"]))
            order_values = np.asarray([float(row["order_advantage"]) for row in rows])
            probe_values = np.asarray([float(row["probe_advantage"]) for row in rows])
            order = sign_statistics(
                order_values,
                permutations=int(stats["permutations"]),
                bootstrap=int(stats["bootstrap_resamples"]),
                seed=seed + 700,
            )
            probe = sign_statistics(
                probe_values,
                permutations=int(stats["permutations"]),
                bootstrap=int(stats["bootstrap_resamples"]),
                seed=seed + 710,
            )
            endpoint = float(np.mean([float(row["correct_relative_error"]) for row in rows]))
            direct = float(np.mean([float(row["direct_discrepancy"]) for row in rows]))
            gates = {
                "endpoint": endpoint < 1.0,
                "direct": direct < float(stats["maximum_direct_discrepancy"]),
                "order": bool(
                    order["mean"] > 0
                    and order["p"] < float(stats["alpha"])
                    and order["dz"] > float(stats["minimum_effect_size"])
                    and order["low"] > 0
                ),
                "probe": bool(
                    probe["mean"] >= float(stats["minimum_probe_advantage"]) and probe["low"] > 0
                ),
            }
            saved = summary_lookup[(seed, variant)]
            assert_close(endpoint, float(saved["mean_correct_relative_error"]), "H2 endpoint")
            assert_close(direct, float(saved["mean_direct_discrepancy"]), "H2 direct")
            for field, value in (
                ("order_mean", order["mean"]),
                ("order_bootstrap_low", order["low"]),
                ("order_bootstrap_high", order["high"]),
                ("order_p_one_sided", order["p"]),
                ("order_dz", order["dz"]),
                ("probe_mean", probe["mean"]),
                ("probe_bootstrap_low", probe["low"]),
                ("probe_bootstrap_high", probe["high"]),
            ):
                assert_close(value, float(saved[field]), f"H2 {field}")
            h2 = bool(all(gates.values()))
            if h2 != parse_bool(saved["h2_passed"]):
                raise ValueError("H2 gate differs")
            recomputed.append(
                {
                    "seed": seed,
                    "variant": variant,
                    "h2_passed": h2,
                    "endpoint": endpoint,
                    "direct": direct,
                }
            )
    by_variant = {}
    for variant in H2_VARIANTS:
        current = [row for row in recomputed if row["variant"] == variant]
        by_variant[variant] = {
            "all_three_seeds_passed": all(row["h2_passed"] for row in current),
            "seed_h2_passed": [row["h2_passed"] for row in current],
        }
        saved = result["composition_bridge"]["variants"][variant]
        if by_variant[variant]["all_three_seeds_passed"] != bool(saved["all_three_seeds_passed"]):
            raise ValueError("composition aggregate differs")
    label = (
        "METRIC_ALIGNED_COMPOSITION_SUPPORTED"
        if by_variant["full_weighted_refit"]["all_three_seeds_passed"]
        else "METRIC_ALIGNED_COMPOSITION_NOT_SUPPORTED"
    )
    if label != result["composition_bridge"]["metric_aligned_composition_label"]:
        raise ValueError("composition label differs")
    return {
        "passed": True,
        "summary_rows": len(summaries),
        "unordered_rows": len(unordered),
        "variants": by_variant,
        "label": label,
    }


def audit_repository(
    result_dir: Path, repository: Path, config: dict[str, Any], result: dict[str, Any]
) -> dict[str, Any]:
    commit = (result_dir / "git_commit.txt").read_text(encoding="utf-8").strip()
    if commit != result["analysis_commit"] or result["analysis_plan_commit"] != PLAN_COMMIT:
        raise ValueError("commit passport differs")
    subprocess.run(
        ["git", "-C", str(repository), "merge-base", "--is-ancestor", PLAN_COMMIT, commit],
        check=True,
    )
    if sha256_file(result_dir / "config.yaml") != result["config_sha256"]:
        raise ValueError("config hash differs")
    if sha256_file(result_dir / "input_passport.json") != result["input_passport_sha256"]:
        raise ValueError("input passport hash differs")
    return {"passed": True, "analysis_commit": commit, "plan_commit": PLAN_COMMIT}


def audit_auxiliary_tables(result_dir: Path, result: dict[str, Any]) -> dict[str, Any]:
    candidates = read_csv(result_dir / "one_step_candidates.csv")
    direct = read_csv(result_dir / "direct_selection_metrics.csv")
    ordered = read_csv(result_dir / "h2_ordered_metrics.csv")
    if len(candidates) != 525:
        raise ValueError("one-step candidate count differs")
    if len(direct) != 300:
        raise ValueError("direct selection count differs")
    if len(ordered) != 360:
        raise ValueError("H2 ordered count differs")
    parity = json.loads((result_dir / "original_phase3_parity.json").read_text(encoding="utf-8"))
    if not parity["passed"] or len(parity["rows"]) != 3:
        raise ValueError("original Phase 3 parity failed")
    expected_counts = {
        "one_step_row_count": 75,
        "one_step_candidate_count": 525,
        "one_step_error_row_count": 15000,
        "h2_ordered_row_count": 360,
        "h2_unordered_row_count": 180,
        "h2_summary_row_count": 9,
    }
    for name, expected in expected_counts.items():
        if int(result[name]) != expected:
            raise ValueError(f"result count differs: {name}")
    return {
        "passed": True,
        "candidate_rows": len(candidates),
        "direct_rows": len(direct),
        "ordered_rows": len(ordered),
        "parity_rows": len(parity["rows"]),
    }


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--result-dir", type=Path, required=True)
    parser.add_argument("--repository", type=Path, required=True)
    parser.add_argument("--report", type=Path, required=True)
    args = parser.parse_args()
    result_dir = args.result_dir.resolve()
    repository = args.repository.resolve()
    config = yaml.safe_load((result_dir / "config.yaml").read_text(encoding="utf-8"))
    result = json.loads((result_dir / "result.json").read_text(encoding="utf-8"))
    metrics = read_csv(result_dir / "one_step_metrics.csv")
    row_errors = read_csv(result_dir / "one_step_row_errors.csv")
    unordered = read_csv(result_dir / "h2_unordered_metrics.csv")
    summaries = read_csv(result_dir / "h2_summary.csv")
    checks = {
        "manifest": verify_manifest(result_dir),
        "repository": audit_repository(result_dir, repository, config, result),
        "inputs": verify_inputs(result_dir, repository, config),
        "auxiliary_tables": audit_auxiliary_tables(result_dir, result),
        "one_step": audit_one_step(metrics, row_errors, result),
        "independent_refits": audit_independent_refits(
            repository=repository,
            config=config,
            metrics=metrics,
            row_errors=row_errors,
        ),
        "composition": audit_h2(unordered, summaries, config, result),
    }
    report = {
        "schema_version": 1,
        "audit": "phase8b-metric-attribution-independent-refit-and-evidence",
        "result_dir": str(result_dir),
        "checks": checks,
        "passed": bool(all(check["passed"] for check in checks.values())),
    }
    args.report.parent.mkdir(parents=True, exist_ok=True)
    args.report.write_text(json.dumps(report, indent=2, sort_keys=True) + "\n", encoding="utf-8")


if __name__ == "__main__":
    main()


==> anc/scripts/build_phase5_pdf.sh <==
#!/usr/bin/env bash
set -euo pipefail

project_root="$(cd "$(dirname "${BASH_SOURCE[0]}")/.." && pwd)"
tectonic_bin="${TECTONIC_BIN:-tectonic}"
build_parent="$project_root/tmp/pdfs"
output_dir="$project_root/output/pdf"

mkdir -p "$build_parent" "$output_dir"
build_dir="$(mktemp -d "$build_parent/phase5-paper.XXXXXX")"
trap 'rm -r "$build_dir"' EXIT

cd "$project_root"
"$tectonic_bin" -X compile paper/manuscript.tex \
  --outdir "$build_dir" \
  --keep-logs \
  --print

test -s "$build_dir/manuscript.pdf"

if grep -Eq \
  'Float too large|Overfull \\[hv]box' \
  "$build_dir/manuscript.log"; then
  grep -En \
    'Float too large|Overfull \\[hv]box' \
    "$build_dir/manuscript.log"
  exit 1
fi

cp "$build_dir/manuscript.pdf" \
  "$output_dir/state-signals-without-operator-closure.pdf"

printf 'PDF=%s\n' "$output_dir/state-signals-without-operator-closure.pdf"


==> anc/scripts/finalize_artifact_manifest.py <==
#!/usr/bin/env python3
"""Write a stable SHA256 manifest after background artifact writers stop."""

from __future__ import annotations

import argparse
import hashlib
import json
import os
import tempfile
from pathlib import Path


EXCLUDED_NAMES = {"artifact_manifest.json", "SUCCESS"}


def sha256_file(path: Path) -> str:
    digest = hashlib.sha256()
    with path.open("rb") as handle:
        for chunk in iter(lambda: handle.read(1024 * 1024), b""):
            digest.update(chunk)
    return digest.hexdigest()


def build_manifest(output_dir: Path) -> dict[str, dict[str, int | str]]:
    manifest: dict[str, dict[str, int | str]] = {}
    for path in sorted(output_dir.rglob("*")):
        if path.is_file() and path.name not in EXCLUDED_NAMES:
            manifest[str(path.relative_to(output_dir))] = {
                "bytes": path.stat().st_size,
                "sha256": sha256_file(path),
            }
    return manifest


def write_json_atomic(path: Path, value: object) -> None:
    descriptor, temporary_name = tempfile.mkstemp(
        prefix=f".{path.name}.", suffix=".tmp", dir=path.parent
    )
    temporary = Path(temporary_name)
    try:
        with os.fdopen(descriptor, "w", encoding="utf-8") as handle:
            json.dump(value, handle, indent=2, sort_keys=True)
            handle.write("\n")
        temporary.replace(path)
    finally:
        temporary.unlink(missing_ok=True)


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("output_dir", type=Path)
    args = parser.parse_args()
    write_json_atomic(
        args.output_dir / "artifact_manifest.json", build_manifest(args.output_dir)
    )


if __name__ == "__main__":
    main()


==> anc/scripts/generate_phase5_latex.py <==
#!/usr/bin/env python3
"""Generate the Phase 5 LaTeX manuscript from the audited Markdown source."""

from __future__ import annotations

import argparse
import re
import subprocess
from pathlib import Path

PROJECT_ROOT = Path(__file__).resolve().parents[1]
SOURCE = PROJECT_ROOT / "paper" / "manuscript.md"
OUTPUT = PROJECT_ROOT / "paper" / "manuscript.tex"


FIGURE_1 = r"""```{=latex}
\begin{figure*}[t]
  \centering
  \includegraphics[width=\textwidth]{figures/evidence_lattice.pdf}
  \caption{\textbf{Evidence lattice for internal action-map claims.}
  State availability enables independent tests of causal local use and reusable
  closure/laws. Behavioral eligibility guards model-level interpretation.
  Geometry without detected causal use and causal use without closure remain
  distinct partial outcomes; only their conjunction licenses a causally faithful
  reusable operator. Directed edges denote evidential prerequisites, not temporal
  emergence or mediation. The diagram contains no sampled observations.}
  \label{fig:evidence-lattice}
\end{figure*}
```"""


FIGURE_2 = r"""```{=latex}
\begin{figure*}[t]
  \centering
  \includegraphics[width=\textwidth]{figures/reviewer_calibration_depth.pdf}
  \caption{\textbf{Calibration and sampled depth.} \textbf{a}, Exact contextual $S_5$
  carrier results in three held-source folds; lines mark the $.50$ and $.60$ gates.
  \textbf{b}, Mean and empirical 95\% nuisance-seed intervals over 20 seeds after
  averaging folds. \textbf{c}, Fifteen h28 action-by-dataset-seed cells for five
  references; cross-fit is fitted inside the test distribution, and the line is the
  unchanged H1 gate. \textbf{d}, One-step error averaged over five actions within
  each dataset seed versus matched intervention effects and within-seed 95\%
  pair-bootstrap intervals. Each layer has three dataset-seed regenerations of
  160 pairs from the same frozen checkpoint; colors denote layer.}
  \label{fig:reviewer-calibration}
\end{figure*}
```"""


FIGURE_3 = r"""```{=latex}
\begin{figure*}[t]
  \centering
  \includegraphics[width=\textwidth]{figures/reviewer_v2_diagnostics.pdf}
  \caption{\textbf{Reviewer-v2 diagnostics localize the remaining alternatives.}
  \textbf{a}, Median one- and two-step NRMSE under common curvature (dotted) and
  held-domain conjugacy (solid) across five embedding seeds and three folds.
  \textbf{b}, Three dataset-seed ratios for within/cross-entity error and
  same-action-across-entity/different-action-within-entity map distance.
  \textbf{c}, h4 conflict-state probe versus permuted control and h4 error after
  0, 16, or 64 inserted neutral tokens. \textbf{d}, Seed-level h28 one-step means
  under train/refit and unweighted/weighted fits, alongside the frozen composition
  direct-map gap. U, unweighted; W, weighted. Red lines are frozen gates.}
  \label{fig:reviewer-v2}
\end{figure*}
```"""


FIGURE_S1 = r"""```{=latex}
\setcounter{figure}{0}
\renewcommand{\thefigure}{S\arabic{figure}}
\begin{figure*}[t]
  \noindent{\large\bfseries 8. Supplementary Results}\par
  \vspace{0.35em}
  \noindent{\normalsize\bfseries 8.1 Threshold sensitivity without verdict
  movement}\par
  \vspace{0.45em}
  \centering
  \includegraphics[width=\textwidth]{figures/threshold_sensitivity.pdf}
  \caption{\textbf{Frozen thresholds expose different degrees of boundary
  sensitivity.} \textbf{a}, Number of 15 h28 action-by-seed cells below each H1
  threshold. The red line is the frozen $.50$ gate; all cells first pass at $.58$.
  \textbf{b}, H2 verdict over direct-map-discrepancy and probe-gain thresholds while
  other gates stay fixed; the cross is the frozen $(.50,.20)$ point. \textbf{c},
  number of Phase 7 h4 seed cells passing the order sub-gate or full H2 as the
  minimum $d_z$ varies. Relaxing $d_z$ alone never changes joint H2 because direct
  and probe gates still fail. No panel changes an original decision.}
  \label{fig:threshold-sensitivity}
\end{figure*}
```"""


FIGURE_S2 = r"""```{=latex}
\begin{figure*}[t]
  \noindent{\normalsize\bfseries 8.2 Failed H5 composite and collapse
  diagnostic}\par
  \vspace{0.45em}
  \centering
  \includegraphics[width=\textwidth]{figures/h5_stitching.pdf}
  \caption{\textbf{State differentiation exposes failure of the preregistered H5
  composite.} \textbf{a}, Algebra violation and world incoherence across 99 nonzero
  checkpoints; partial Spearman $\rho=.091$ with trajectory-cluster 95\% CI
  $[-.035,.249]$, and the task gate fails. \textbf{b}, One trajectory shows H1
  error rising as collapsed state representations differentiate. \textbf{c}, Signed
  margins use $(.5-\mathrm{H1})/.5$, $(.6-\mathrm{H2})/.6$,
  $(\mathrm{AUROC}-.8)/.8$, and $(.5-\mathrm{H4})/.5$. H3 remains diagnostic
  and cannot override absolute gates.}
  \label{fig:h5-stitching}
\end{figure*}
```"""


FIGURE_S3 = r"""```{=latex}
\begin{figure*}[t]
  \noindent{\normalsize\bfseries 8.3 Layer-local composition gates}\par
  \vspace{0.45em}
  \centering
  \includegraphics[width=\textwidth]{figures/layer_composition_gates.pdf}
  \caption{\textbf{Early-layer one-step geometry does not satisfy the frozen
  composition construct.} Raw cell text reports endpoint error, direct-map gap,
  order $d_z$, probe gain, and joint H2 status. Color is signed normalized distance
  from the frozen sub-gate. h28 rows are frozen compatibility comparators. No
  layer-seed cell passes joint H2.}
  \label{fig:layer-composition}
\end{figure*}
```"""


FIGURE_S4 = r"""```{=latex}
\begin{figure*}[t]
  \noindent{\normalsize\bfseries 8.4 Layer scale and effective dimension}\par
  \vspace{0.45em}
  \centering
  \includegraphics[width=\textwidth]{figures/layer_geometry_controls.pdf}
  \caption{\textbf{Scalar scale control preserves the sampled-depth ordering,
  while early representations are low dimensional.} \textbf{a}, Mean residual
  norm. \textbf{b}, Mean action displacement norm. \textbf{c}, Covariance
  participation ratio. \textbf{d}, One-step error after train-fitted scalar RMS
  normalization. Points are three activation datasets; black bars are seed means.}
  \label{fig:layer-geometry}
\end{figure*}
```"""


TABLE_1 = r"""```{=latex}
\begin{table*}[t]
  \centering
  \caption{\textbf{Evidence lattice.} Availability enables two independent
  branches. Only their conjunction under behavioral eligibility licenses the
  strongest operator claim.}
  \label{tab:lattice}
  \footnotesize
  \setlength{\tabcolsep}{4pt}
  \renewcommand{\arraystretch}{1.14}
  \begin{tabularx}{\textwidth}{@{}>{\raggedright\arraybackslash}p{0.16\textwidth}>{\raggedright\arraybackslash}p{0.24\textwidth}>{\raggedright\arraybackslash}p{0.29\textwidth}X@{}}
    \toprule
    Node & Measurement & Licensed statement & Does not establish \\
    \midrule
    State availability & Held-data decoding versus label controls
      & State information is available to the decoder
      & Causal use or a natural update path \\
    Causal-use branch & Matched intervention versus wrong-state/translation controls
      & A state direction is locally usable by the output computation
      & Held-source closure or an on-manifold transition \\
    Closure/law branch & Natural endpoints, then composition/inverse/commutativity
      & The tested map transfers and satisfies the reported law
      & Local output use or an untested carrier \\
    Behavioral eligibility & Task success and state differentiation
      & Model-level interpretation is meaningful
      & A unique internal implementation \\
    Branch conjunction & Causal use plus reusable closure/laws under eligibility
      & A causally faithful reusable operator in the tested carrier
      & Universality across models, layers, tokens, or function classes \\
    \bottomrule
  \end{tabularx}
\end{table*}
```"""


TABLE_2 = r"""```{=latex}
\begin{table*}[t]
  \centering
  \caption{\textbf{Grounded split support.} The protocol holds out entities and
  generated context/activation instances, not state categories or the two primary
  templates.}
  \label{tab:split-support}
  \footnotesize
  \setlength{\tabcolsep}{5pt}
  \renewcommand{\arraystretch}{1.12}
  \begin{tabularx}{\textwidth}{@{}lrrrrX@{}}
    \toprule
    Split & Rows/seed & Entities & State categories & Templates & Role \\
    \midrule
    Train & 2,500 & A--D & all five & 0, 1 & Map fitting \\
    Validation & 500 & E & all five & 0, 1 & Rank/ridge selection \\
    Test & 1,000 & F--G & all five & 0, 1 & Held-entity/context evaluation \\
    \bottomrule
  \end{tabularx}
\end{table*}
```"""


TABLE_3 = r"""```{=latex}
\begin{table*}[t]
  \centering
  \caption{\textbf{Principal frozen and reviewer-stage verdicts.} Diagnostic
  labels remain separate from earlier frozen decisions.}
  \label{tab:verdicts}
  \footnotesize
  \setlength{\tabcolsep}{3.5pt}
  \renewcommand{\arraystretch}{1.12}
  \begin{tabularx}{\textwidth}{@{}>{\raggedright\arraybackslash}p{0.15\textwidth}>{\raggedright\arraybackslash}p{0.20\textwidth}>{\raggedright\arraybackslash}p{0.21\textwidth}X@{}}
    \toprule
    Setting & Test & Verdict & Decisive evidence \\
    \midrule
    Exact carrier & Zero/support recovery & POSITIVE CONTROL RECOVERED
      & All formal/reproduction/support folds pass near numerical precision. \\
    Exact carrier & Structured stress & STRUCTURED CALIBRATION LIMITED
      & Monotone errors, but 23/30 rather than 24/30 gate flips. \\
    Qwen3-4B h28 & Frozen H1 train-only & NOT SUPPORTED
      & Mean $.519$; 4/15 below $.50$; cross-fit is descriptive. \\
    Qwen3-4B h28 & Entity/context diagnostic & ACTION-DOMINANT GEOMETRY
      & Within/cross ratio about $.90$; action distance dominates. \\
    Qwen3-4B h4 & Lexical diagnostic & LEXICAL ROLE UNRESOLVED
      & Weak conflict probe; distance and token-only controls do not adjudicate. \\
    Sampled layers & Paired interventions & CAUSAL DEPTH PATTERN REPLICATED
      & h4/h16 intervals include zero; h28/h36 positive in all datasets. \\
    Qwen3-4B h28 & H1 attribution & WEIGHTING ATTRIBUTION NOT SUPPORTED
      & Refit gain about $.040$; weighting gain only $.005$--$.007$. \\
    Qwen3-4B h28 & Refit-map H2 bridge & NOT SUPPORTED
      & All variants 0/3; direct-map gaps $.794$--$.820$. \\
    Qwen3-4B h4/h16 & Layer-local H2 & EARLY LAYER GEOMETRY ONLY
      & One-step geometry passes, but frozen H2 is 0/6. \\
    Learned $S_5$ & K held-source closure & RIGHT-CENSORED
      & J passes 6/6; K absent through the fixed 33.55M-example budget. \\
    $\mathbb{Z}_{11}^2$ trajectories & H5 algebra-to-coherence & NOT SUPPORTED / NOT INTERPRETABLE
      & CI crosses zero; task gate fails; early collapse invalidates low errors. \\
    \bottomrule
  \end{tabularx}
\end{table*}
```"""


TABLE_4 = r"""```{=latex}
\begin{table*}[t]
  \centering
  \caption{\textbf{Carrier coverage.} Pass and not supported refer only to the
  listed test and frozen representation.}
  \label{tab:carrier-coverage}
  \footnotesize
  \setlength{\tabcolsep}{4pt}
  \renewcommand{\arraystretch}{1.12}
  \begin{tabularx}{\textwidth}{@{}>{\raggedright\arraybackslash}p{0.24\textwidth}>{\raggedright\arraybackslash}p{0.13\textwidth}>{\raggedright\arraybackslash}p{0.15\textwidth}>{\raggedright\arraybackslash}p{0.13\textwidth}X@{}}
    \toprule
    Candidate carrier & One-step & Composition & Causal use & Current status \\
    \midrule
    Final-token residual h4 & pass & not supported & not detected &
    Low-dimensional geometry; lexical role unresolved \\
    Final-token residual h16 & pass & not supported & not detected &
    Layer-local affine geometry only \\
    Final-token residual h28 & fit-scope sensitive & not supported & replicated positive &
    Causally usable signal without global affine closure \\
    Final-token residual h36 & not supported & not tested & replicated positive &
    Causal-use branch only \\
    Last-16 static token embeddings & not supported & not tested & not tested &
    Does not explain h4 by itself \\
    Other tokens/cross-layer spans & not tested & not tested & not tested & Live alternative \\
    Attention/MLP paths & not tested & not tested & not tested &
    Requires path-specific natural targets \\
    KV cache/distributed state & not tested & not tested & not tested &
    Requires a different carrier and metric \\
    \bottomrule
  \end{tabularx}
\end{table*}
```"""


PREAMBLE = r"""\documentclass[10pt,twocolumn]{article}

\usepackage[letterpaper,top=0.70in,bottom=0.76in,left=0.67in,right=0.67in,headsep=0.16in]{geometry}
\usepackage[T1]{fontenc}
\usepackage{newtxtext,newtxmath}
\usepackage{microtype}
\usepackage{amsmath}
\usepackage{graphicx}
\usepackage{booktabs,tabularx,array}
\usepackage{enumitem}
\usepackage{natbib}
\usepackage{xurl}
\usepackage[dvipsnames]{xcolor}
\usepackage[font=small,labelfont=bf]{caption}
\usepackage{dblfloatfix}
\usepackage{placeins}
\usepackage{flushend}
\usepackage{titlesec}
\usepackage{fancyhdr}
\usepackage[hidelinks,unicode]{hyperref}

\definecolor{linkblue}{HTML}{285C7A}
\hypersetup{
  colorlinks=true,
  linkcolor=linkblue,
  citecolor=linkblue,
  urlcolor=linkblue,
  pdftitle={A Calibrated Test of Internal Action Maps: State Signals Without Global Affine Closure},
  pdfauthor={Anonymous author(s)},
  pdfsubject={Mechanistic interpretability and compositional state transitions},
  pdfkeywords={mechanistic interpretability, causal intervention, compositional generalization}
}

\setlength{\columnsep}{0.23in}
\setlength{\parindent}{1em}
\setlength{\parskip}{0pt}
\setlength{\textfloatsep}{13pt plus 2pt minus 2pt}
\setlength{\floatsep}{11pt plus 2pt minus 2pt}
\setlength{\intextsep}{11pt plus 2pt minus 2pt}
\renewcommand{\topfraction}{0.95}
\renewcommand{\bottomfraction}{0.90}
\renewcommand{\textfraction}{0.05}
\renewcommand{\floatpagefraction}{0.82}
\renewcommand{\dbltopfraction}{0.95}
\renewcommand{\dblfloatpagefraction}{0.82}
\makeatletter
\setlength{\@fptop}{0pt}
\setlength{\@fpsep}{12pt}
\setlength{\@fpbot}{0pt plus 1fil}
\makeatother

\titleformat{\section}{\large\bfseries}{\thesection.}{0.45em}{}
\titleformat{\subsection}{\normalsize\bfseries}{\thesubsection}{0.45em}{}
\titlespacing*{\section}{0pt}{1.35ex plus .25ex minus .15ex}{0.65ex}
\titlespacing*{\subsection}{0pt}{1.05ex plus .2ex minus .1ex}{0.45ex}
\captionsetup{skip=5pt}
\setlist{nosep,leftmargin=*}
\setcounter{secnumdepth}{2}
\clubpenalty=10000
\widowpenalty=10000
\displaywidowpenalty=10000
\emergencystretch=1.5em
\raggedbottom

\pagestyle{fancy}
\fancyhf{}
\fancyhead[L]{\footnotesize A Calibrated Test of Internal Action Maps}
\fancyhead[R]{\footnotesize Anonymous review draft}
\fancyfoot[C]{\footnotesize\thepage}
\renewcommand{\headrulewidth}{0.3pt}
\setlength{\headheight}{12pt}

\providecommand{\tightlist}{\setlength{\itemsep}{0pt}\setlength{\parskip}{0pt}}
\urlstyle{same}

\begin{document}

\twocolumn[{
\begin{center}
  \vspace*{-1.3em}
  {\LARGE\bfseries A Calibrated Test of Internal Action Maps:\par}
  \vspace{0.15em}
  {\LARGE\bfseries State Signals Without Global Affine Closure\par}
  \vspace{0.65em}
  {\normalsize Anonymous author(s)\par}
  {\small Affiliation withheld for anonymous review\par}
  \vspace{0.35em}
  {\footnotesize Reviewer-v2 revision; evidence cutoff 12 August 2026\par}
  \vspace{0.65em}
  \begin{minipage}{0.95\textwidth}
    \small
    \textbf{Abstract.} __ABSTRACT__

    \vspace{0.45em}
    \textbf{Keywords:} __KEYWORDS__
  \end{minipage}
\end{center}
\vspace{0.8em}
}]
"""


POSTAMBLE = r"""
\FloatBarrier
\begingroup
\footnotesize
\setlength{\bibsep}{0pt plus 0.15ex}
\bibliographystyle{plainnat}
\bibliography{references}
\endgroup

\end{document}
"""


NARRATIVE_CITATIONS = {
    "Li et al. (2021)<!--cite:li2021implicit-->": "@li2021implicit",
    "Kim and Schuster (2023)<!--cite:kim2023entity-->": "@kim2023entity",
    "Lippl et al. (2026)<!--cite:lippl2026primitives-->": "@lippl2026primitives",
    "Hao et al. (2025)<!--cite:hao2025coconut-->": "@hao2025coconut",
    "Li et al. (2025)<!--cite:li2025state-->": "@li2025state",
    "An and Du (2026)<!--cite:an2026homomorphism-->": "@an2026homomorphism",
    "Lee (2026)<!--cite:lee2026falsifier-->": "@lee2026falsifier",
    "Khandelwal and Pavlick (2026)<!--cite:khandelwal2026compose-->": "@khandelwal2026compose",
    "Vafa et al. (2024)<!--cite:vafa2024world-->": "@vafa2024world",
}


def extract_between(text: str, start: str, end: str) -> str:
    begin = text.index(start) + len(start)
    finish = text.index(end, begin)
    return text[begin:finish].strip()


def replace_citations(text: str) -> str:
    for rendered, pandoc_citation in NARRATIVE_CITATIONS.items():
        text = text.replace(rendered, pandoc_citation)
    text = text.replace(
        "Li et al. (2025), An and Du (2026), and Lee (2026)",
        "@li2025state, @an2026homomorphism, and @lee2026falsifier",
    )

    citation_group = re.compile(r"\([^()\n]+\)(?P<markers>(?:<!--cite:[A-Za-z0-9_-]+-->)+)")

    def to_parenthetical(match: re.Match[str]) -> str:
        keys = re.findall(r"<!--cite:([A-Za-z0-9_-]+)-->", match.group("markers"))
        return "[" + "; ".join(f"@{key}" for key in keys) + "]"

    text = citation_group.sub(to_parenthetical, text)
    text = re.sub(r"<!--cite:[A-Za-z0-9_-]+-->", "", text)
    return text


def replace_displays(text: str) -> str:
    text = re.sub(
        r"!\[[^\n]+\]\(figures/evidence_lattice\.png\)\n\n"
        r"\*\*Figure 1 \|[^\n]+\n",
        lambda _: FIGURE_1 + "\n",
        text,
    )
    text = re.sub(
        r"!\[[^\n]+\]\(figures/reviewer_calibration_depth\.png\)\n\n"
        r"\*\*Figure 2 \|[^\n]+\n",
        lambda _: FIGURE_2 + "\n",
        text,
    )
    text = re.sub(
        r"!\[[^\n]+\]\(figures/reviewer_v2_diagnostics\.png\)\n\n"
        r"\*\*Figure 3 \|[^\n]+\n",
        lambda _: FIGURE_3 + "\n",
        text,
    )
    text = re.sub(
        r"!\[[^\n]+\]\(figures/threshold_sensitivity\.png\)\n\n"
        r"\*\*Supplementary Figure S1 \|[^\n]+\n",
        lambda _: FIGURE_S1 + "\n",
        text,
    )
    text = re.sub(
        r"!\[[^\n]+\]\(figures/h5_stitching\.png\)\n\n"
        r"\*\*Supplementary Figure S2 \|[^\n]+\n",
        lambda _: FIGURE_S2 + "\n",
        text,
    )
    text = re.sub(
        r"!\[[^\n]+\]\(figures/layer_composition_gates\.png\)\n\n"
        r"\*\*Supplementary Figure S3 \|[^\n]+\n",
        lambda _: FIGURE_S3 + "\n",
        text,
    )
    text = re.sub(
        r"!\[[^\n]+\]\(figures/layer_geometry_controls\.png\)\n\n"
        r"\*\*Supplementary Figure S4 \|[^\n]+\n",
        lambda _: FIGURE_S4 + "\n",
        text,
    )
    text = re.sub(
        r"\*\*Table 1 \|[^\n]+\n\n(?:\|[^\n]+\n)+",
        lambda _: TABLE_1 + "\n",
        text,
    )
    text = re.sub(
        r"\*\*Table 2 \|[^\n]+\n\n(?:\|[^\n]+\n)+",
        lambda _: TABLE_2 + "\n",
        text,
    )
    text = re.sub(
        r"\*\*Table 3 \|[^\n]+\n\n(?:\|[^\n]+\n)+",
        lambda _: TABLE_3 + "\n",
        text,
    )
    text = re.sub(
        r"\*\*Table 4 \|[^\n]+\n\n(?:\|[^\n]+\n)+",
        lambda _: TABLE_4 + "\n",
        text,
    )
    return text


def anonymize_declarations(text: str) -> str:
    text = re.sub(
        r"\*\*\[Author name\]:\*\*[^\n]+",
        (
            "**Anonymous author(s):** Author identities and the final CRediT "
            "statement are withheld in this anonymous review version."
        ),
        text,
    )
    text = text.replace(
        "[To be confirmed by the author before submission.]",
        "This information is withheld in the anonymous review version.",
    )
    text = text.replace(
        "[To be completed by the author before submission.]",
        "This information is withheld in the anonymous review version.",
    )
    return text


def convert_markdown(pandoc: Path, markdown: str) -> str:
    command = [
        str(pandoc),
        "--from=markdown+tex_math_dollars+raw_tex+citations",
        "--to=latex",
        "--natbib",
        "--wrap=none",
        "--shift-heading-level-by=-1",
    ]
    completed = subprocess.run(
        command,
        input=markdown,
        text=True,
        capture_output=True,
        check=True,
    )
    return completed.stdout.strip()


def make_latex(pandoc: Path) -> str:
    manuscript = SOURCE.read_text(encoding="utf-8")
    abstract = extract_between(manuscript, "## Abstract", "**Keywords:**")
    keywords_match = re.search(r"\*\*Keywords:\*\* ([^\n]+)", manuscript)
    if keywords_match is None:
        raise ValueError("English keywords not found")

    body = manuscript[manuscript.index("## 1. Introduction") : manuscript.index("## References")]
    body = re.sub(
        r"^(#{2,3})\s+\d+(?:\.\d+)*\.?\s+",
        r"\1 ",
        body,
        flags=re.MULTILINE,
    )
    body = re.sub(r"<!--protected-hedges:[^\n]+-->", "", body)
    body = body.replace(
        "`paper/source_data/h5_stitching.csv`",
        r"\nolinkurl{paper/source_data/h5_stitching.csv}",
    )
    body = body.replace(
        "`paper/source_data/h5_stitching_metadata.json`",
        r"\nolinkurl{paper/source_data/h5_stitching_metadata.json}",
    )
    body = body.replace(
        "`paper/source_data/reviewer_calibration_metadata.json`",
        r"\nolinkurl{paper/source_data/reviewer_calibration_metadata.json}",
    )
    body = body.replace(
        "`paper/source_data/reviewer_v2_metadata.json`",
        r"\nolinkurl{paper/source_data/reviewer_v2_metadata.json}",
    )
    body = replace_citations(body)
    body = replace_displays(body)
    body = anonymize_declarations(body)

    if "<!--cite:" in body or "![" in body or re.search(r"\*\*Table [1-4]", body):
        raise ValueError("Unconverted Markdown constructs remain")

    abstract_latex = convert_markdown(pandoc, abstract)
    body_latex = convert_markdown(pandoc, body)
    for heading in (
        "Data Availability",
        "Code Availability",
        "Ethics Declaration",
        "Author Contributions",
        "Competing Interests",
        "Funding",
        "AI-Assistance Disclosure",
    ):
        body_latex = re.sub(
            rf"\\section\{{{re.escape(heading)}\}}\\label\{{[^}}]+\}}",
            lambda _, heading=heading: f"\\section*{{{heading}}}",
            body_latex,
        )

    for heading in (
        "Supplementary Results",
        "Threshold sensitivity without verdict movement",
        "Failed H5 composite and collapse diagnostic",
        "Layer-local composition gates",
        "Layer scale and effective dimension",
    ):
        body_latex = re.sub(
            rf"\\(?:section|subsection)\{{{re.escape(heading)}\}}"
            rf"\\label\{{[^}}]+\}}\s*",
            "",
            body_latex,
        )

    cited = set(re.findall(r"\\cite[pt]?\{([^}]+)\}", body_latex))
    cited_keys = {key.strip() for group in cited for key in group.split(",")}
    expected_keys = set(re.findall(r"<!--cite:([A-Za-z0-9_-]+)-->", manuscript))
    if cited_keys != expected_keys:
        raise ValueError(
            f"Citation conversion mismatch: expected={sorted(expected_keys)}, "
            f"actual={sorted(cited_keys)}"
        )

    keywords = keywords_match.group(1).replace(",", ";")
    preamble = PREAMBLE.replace("__ABSTRACT__", abstract_latex).replace("__KEYWORDS__", keywords)
    return preamble + "\n" + body_latex + "\n" + POSTAMBLE


def parse_args() -> argparse.Namespace:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument(
        "--pandoc",
        type=Path,
        required=True,
        help="Path to a Pandoc executable.",
    )
    parser.add_argument(
        "--output",
        type=Path,
        default=OUTPUT,
        help=f"Output path (default: {OUTPUT.relative_to(PROJECT_ROOT)}).",
    )
    return parser.parse_args()


def main() -> None:
    args = parse_args()
    if not args.pandoc.is_file():
        raise FileNotFoundError(args.pandoc)
    latex = make_latex(args.pandoc)
    args.output.parent.mkdir(parents=True, exist_ok=True)
    args.output.write_text(latex, encoding="utf-8")
    print(f"WROTE={args.output}")


if __name__ == "__main__":
    main()


==> anc/scripts/merge_phase4d_s5_operator_shards.py <==
#!/usr/bin/env python3
"""Deterministically assemble validated one-model Phase 4d analysis shards."""

from __future__ import annotations

import argparse
import csv
import hashlib
import json
import os
import shutil
import subprocess
from pathlib import Path
from typing import Any

import numpy as np
import yaml
from finalize_artifact_manifest import build_manifest

from verb_operator_algebra.reporting import sha256_file, utc_now, write_json_atomic
from verb_operator_algebra.s5_operator_diagnostics import mechanism_labels, reproduction_verdict

FORMAL_MODELS = tuple(
    f"{scale}-seed{seed}"
    for scale in ("medium", "large")
    for seed in (20261001, 20261002, 20261003)
)
EXCLUDED = {"artifact_manifest.json", "SUCCESS"}
SHARED_PASSPORTS = {"evaluation_suite", "official_result", "official_config"}
REPRODUCTION_PASSPORTS = {
    "reproduction_result",
    "reproduction_config",
    "reproduction_checkpoint",
}
ALLOWED_REPRODUCTION_COMMIT_PATHS = {
    "configs/phase4d/s5_operator_ladder_reproduction_shard.yaml",
    "scripts/audit_phase4d_s5_operator_ladder.py",
    "scripts/merge_phase4d_s5_operator_shards.py",
    "scripts/remote/run_phase4d_s5_operator_ladder.sh",
    "tests/test_audit_phase4d_s5_operator_ladder.py",
    "tests/test_merge_phase4d_s5_operator_shards.py",
}


def load_json(path: Path) -> Any:
    return json.loads(path.read_text(encoding="utf-8"))


def read_csv(path: Path) -> list[dict[str, str]]:
    with path.open(newline="", encoding="utf-8") as handle:
        return list(csv.DictReader(handle))


def sha256(path: Path) -> str:
    digest = hashlib.sha256()
    with path.open("rb") as handle:
        for block in iter(lambda: handle.read(8 * 1024 * 1024), b""):
            digest.update(block)
    return digest.hexdigest()


def npz_equal(left: Path, right: Path) -> bool:
    with (
        np.load(left, allow_pickle=False) as left_data,
        np.load(right, allow_pickle=False) as right_data,
    ):
        return set(left_data.files) == set(right_data.files) and all(
            np.array_equal(left_data[key], right_data[key]) for key in left_data.files
        )


def validate_reproduction_commit(
    repository: Path, analysis_commit: str, reproduction_commit: str
) -> None:
    for commit in (analysis_commit, reproduction_commit):
        if (
            subprocess.run(
                [
                    "git",
                    "-C",
                    str(repository),
                    "merge-base",
                    "--is-ancestor",
                    "fde0686",
                    commit,
                ],
                check=False,
            ).returncode
            != 0
        ):
            raise ValueError(f"shard commit is not descended from fde0686: {commit}")
    if analysis_commit == reproduction_commit:
        return
    changed = set(
        subprocess.run(
            [
                "git",
                "-C",
                str(repository),
                "diff",
                "--name-only",
                analysis_commit,
                reproduction_commit,
            ],
            check=True,
            capture_output=True,
            text=True,
        ).stdout.splitlines()
    )
    if not changed <= ALLOWED_REPRODUCTION_COMMIT_PATHS:
        raise ValueError(
            "reproduction commit changes analysis semantics: "
            f"{sorted(changed - ALLOWED_REPRODUCTION_COMMIT_PATHS)}"
        )


def verify_manifest(root: Path) -> None:
    manifest_path = root / "artifact_manifest.json"
    if not (root / "SUCCESS").is_file() or (root / "SUCCESS").read_text().strip() != "ok":
        raise ValueError(f"shard lacks SUCCESS marker: {root}")
    if (
        not (root / "exit_code.txt").is_file()
        or root.joinpath("exit_code.txt").read_text().strip() != "0"
    ):
        raise ValueError(f"shard exit code is not zero: {root}")
    manifest = load_json(manifest_path)
    actual = {
        str(path.relative_to(root))
        for path in root.rglob("*")
        if path.is_file() and path.name not in EXCLUDED
    }
    if set(manifest) != actual:
        raise ValueError(f"shard manifest file-set mismatch: {root}")
    for relative, entry in manifest.items():
        path = root / relative
        if path.stat().st_size != int(entry["bytes"]) or sha256(path) != entry["sha256"]:
            raise ValueError(f"shard manifest digest mismatch: {root}/{relative}")


def validate_grid(rows: list[dict[str, str]], model_key: str) -> None:
    if len(rows) != 132 or {row.get("model_key") for row in rows} != {model_key}:
        raise ValueError(f"{model_key}: expected exactly 132 rows")
    ranks = (8, 16, 32, 64, 119)
    classes = ("translation", "affine", "resmlp16", "resmlp64")
    expected = {
        (chart, rank, function)
        for chart in ("global_state", "activation")
        for rank in ranks
        for function in classes
    } | {("local_state", rank, "affine") for rank in (8, 16, 32, 64)}
    for fold in range(3):
        fold_rows = [row for row in rows if int(row["outer_fold"]) == fold]
        observed = {(row["chart"], int(row["rank"]), row["function_class"]) for row in fold_rows}
        if len(fold_rows) != 44 or observed != expected:
            raise ValueError(f"{model_key}/fold{fold}: invalid 44-cell matrix")


def metric30(model: dict[str, Any]) -> dict[str, float]:
    metrics: dict[str, float] = {}
    for name, values in (
        ("a32", model["a32_affine"]),
        ("a119", model["a119_affine"]),
        ("a119_resmlp64", model["a119_resmlp64"]),
        ("selected_held", model["selected_held"]),
        ("selected_seen", model["selected_seen"]),
    ):
        for metric in (
            "one_step_decode",
            "one_step_nrmse",
            "composition_decode",
            "composition_nrmse",
            "inverse_decode",
            "inverse_nrmse",
        ):
            metrics[f"{name}_{metric}"] = float(values[metric])
    if len(metrics) != 30:
        raise AssertionError("expected 30 frozen reproduction metrics")
    return metrics


def direction_labels(model: dict[str, Any]) -> dict[str, bool]:
    return {
        "rank": model["a119_affine"]["composition_nrmse"] < model["a32_affine"]["composition_nrmse"]
        and model["b119_affine"]["composition_nrmse"] < model["b32_affine"]["composition_nrmse"],
        "nonlinear": model["a119_resmlp64"]["composition_nrmse"]
        < model["a119_affine"]["composition_nrmse"]
        and model["b119_resmlp64"]["composition_nrmse"] < model["b119_affine"]["composition_nrmse"],
        "held_gap": model["selected_held"]["composition_nrmse"]
        > model["selected_seen"]["composition_nrmse"],
        "action_domain": model["depth_one"]["composition_nrmse"]
        < model["selected_held"]["composition_nrmse"],
    }


def _aggregate_rows(rows: list[dict[str, str]], prefix: str) -> dict[str, Any]:
    result: dict[str, Any] = {}
    for metric in ("one_step", "composition", "teacher_forced", "inverse"):
        stem = f"{prefix}{metric}_"
        if not rows or f"{stem}decode_correct" not in rows[0]:
            continue
        correct = sum(int(float(row[f"{stem}decode_correct"])) for row in rows)
        count = sum(int(float(row[f"{stem}decode_count"])) for row in rows)
        sse = sum(float(row[f"{stem}sse"]) for row in rows)
        reference = sum(float(row[f"{stem}reference_sse"]) for row in rows)
        result[f"{metric}_decode"] = correct / count
        result[f"{metric}_nrmse"] = float(np.sqrt(sse / max(reference, 1e-12)))
    if {"one_step_decode", "composition_decode", "inverse_decode"} <= set(result):
        result["closure_yardstick"] = (
            result["one_step_decode"] >= 0.90
            and result["one_step_nrmse"] <= 0.50
            and result["composition_decode"] >= 0.85
            and result["composition_nrmse"] <= 0.60
            and result["inverse_decode"] >= 0.90
            and result["inverse_nrmse"] <= 0.50
        )
    return result


def reconstruct_reproduction(
    rows: list[dict[str, str]],
) -> tuple[dict[str, Any], list[dict[str, Any]]]:
    complexity = {
        name: index for index, name in enumerate(("translation", "affine", "resmlp16", "resmlp64"))
    }
    selected = []
    for fold in range(3):
        candidates = [
            row for row in rows if row["chart"] == "activation" and int(row["outer_fold"]) == fold
        ]
        best = min(float(row["inner_score"]) for row in candidates)
        selected.append(
            min(
                (row for row in candidates if float(row["inner_score"]) <= best * 1.05),
                key=lambda row: (
                    int(float(row["parameter_count"])),
                    complexity[row["function_class"]],
                    int(row["rank"]),
                ),
            )
        )

    def cell(chart: str, rank: int, function: str) -> dict[str, Any]:
        return _aggregate_rows(
            [
                row
                for row in rows
                if row["chart"] == chart
                and int(row["rank"]) == rank
                and row["function_class"] == function
            ],
            "held_",
        )

    depth = _aggregate_rows(
        [
            {
                "z_composition_decode_correct": row["depth_one_composition_decode_correct"],
                "z_composition_decode_count": row["depth_one_composition_decode_count"],
                "z_composition_sse": row["depth_one_composition_sse"],
                "z_composition_reference_sse": row["depth_one_composition_reference_sse"],
            }
            for row in selected
        ],
        "z_",
    )
    depth["composition_yardstick"] = (
        depth["composition_decode"] >= 0.85 and depth["composition_nrmse"] <= 0.60
    )
    summary = {
        "a32_affine": cell("global_state", 32, "affine"),
        "a119_affine": cell("global_state", 119, "affine"),
        "a119_resmlp64": cell("global_state", 119, "resmlp64"),
        "b32_affine": cell("activation", 32, "affine"),
        "b119_affine": cell("activation", 119, "affine"),
        "b119_resmlp64": cell("activation", 119, "resmlp64"),
        "selected_held": _aggregate_rows(selected, "held_"),
        "selected_seen": _aggregate_rows(selected, "seen_"),
        "depth_one": depth,
    }
    payload = [
        {
            key: row[key]
            if key == "function_class"
            else int(float(row[key]))
            if key in {"outer_fold", "rank", "init_seed", "epoch"}
            else float(row[key])
            for key in ("outer_fold", "rank", "function_class", "inner_score", "init_seed", "epoch")
        }
        for row in selected
    ]
    return summary, payload


def validate_reproduction_duplicate(
    formal_model: dict[str, Any], shard_model: dict[str, Any]
) -> None:
    """The reproduction shard's official-medium pass is a byte-level duplicate."""

    if formal_model != shard_model:
        raise ValueError("reproduction shard official medium summary differs from formal shard")


def validate_reproduction_config(formal: dict[str, Any], reproduction: dict[str, Any]) -> None:
    if reproduction.get("experiment", {}).get("smoke") is not False or not reproduction.get(
        "experiment", {}
    ).get("execution_role"):
        raise ValueError("reproduction shard lacks explicit non-smoke execution role")
    if reproduction.get("runtime") != formal.get("runtime") or reproduction.get(
        "evaluation"
    ) != formal.get("evaluation"):
        raise ValueError("reproduction runtime/evaluation differs from formal config")
    for key in (
        "official_run",
        "suite_path",
        "suite_sha256",
        "official_result_path",
        "official_result_sha256",
        "official_config_path",
        "official_config_sha256",
        "reproduction",
    ):
        if reproduction.get("inputs", {}).get(key) != formal.get("inputs", {}).get(key):
            raise ValueError(f"reproduction config differs at inputs.{key}")
    if (
        tuple(reproduction.get("inputs", {}).get("models", {})) != ("medium-seed20261001",)
        or reproduction["inputs"]["models"]["medium-seed20261001"]
        != formal["inputs"]["models"]["medium-seed20261001"]
    ):
        raise ValueError("reproduction config model scope is not the frozen medium duplicate")


def copy_or_link(source: Path, destination: Path) -> None:
    destination.parent.mkdir(parents=True, exist_ok=True)
    try:
        os.link(source, destination)
    except OSError:
        shutil.copy2(source, destination)


def require_new_output(output: Path) -> None:
    if output.exists():
        raise FileExistsError(f"refusing to overwrite {output}")


def validate_shard(
    root: Path, formal_config: dict[str, Any], input_root: str
) -> tuple[str, dict[str, Any], list[dict[str, str]], dict[str, Any]]:
    verify_manifest(root)
    result = load_json(root / "result.json")
    config = yaml.safe_load((root / "config.yaml").read_text(encoding="utf-8"))
    if (
        result.get("input_root") != input_root
        or result.get("preregistration_commit") != "fde0686"
        or not result.get("preregistration_ancestor_verified")
        or result.get("smoke") is not False
        or not str(result.get("device", "")).startswith("cuda")
    ):
        raise ValueError(f"invalid frozen context: {root}")
    if config != formal_config or result.get("config_sha256") != sha256_file(root / "config.yaml"):
        raise ValueError(f"formal config/hash mismatch: {root}")
    models = result.get("models", [])
    if result.get("model_count") != 1 or len(models) != 1 or result.get("cell_row_count") != 132:
        raise ValueError(f"not a one-model partial shard: {root}")
    model = models[0]
    key = model.get("model_key")
    if key not in FORMAL_MODELS:
        raise ValueError(f"unexpected formal model: {key}")
    rows = read_csv(root / "cell_metrics.csv")
    validate_grid(rows, key)
    git_file = root / "git_commit.txt"
    if not git_file.is_file() or git_file.read_text().strip() != result.get("git_commit"):
        raise ValueError(f"shard git passport mismatch: {root}")
    parity = result.get("baseline_parity", {})
    if set(parity) != {key} or parity[key].get("passed") is not True:
        raise ValueError(f"shard baseline parity did not pass: {root}")
    provenance = load_json(root / "split_provenance.json")
    if (
        key not in provenance
        or len(provenance[key].get("folds", [])) != 3
        or not (root / "features" / f"{key}.npz").is_file()
        or not (root / "selected_maps.npz").is_file()
    ):
        raise ValueError(f"missing model artifacts: {root}")
    passport = provenance[key].get("input_passport", {})
    expected = formal_config["inputs"]["models"].get(key, {})
    if (
        passport.get("sha256") != expected.get("sha256")
        or passport.get("checkpoint", {}).get("architecture") != expected.get("architecture")
        or passport.get("checkpoint", {}).get("metadata") != expected.get("metadata")
    ):
        raise ValueError(f"invalid checkpoint passport: {root}")
    with np.load(root / "features" / f"{key}.npz", allow_pickle=False) as data:
        if (
            data["base"].dtype != np.float32
            or data["base"].shape[0] != 1440
            or data["p1"].shape[:2] != (10, 1440)
            or data["p2"].shape[:2] != (90, 1440)
        ):
            raise ValueError(f"invalid feature artifact: {root}")
    with np.load(root / "selected_maps.npz", allow_pickle=False) as maps:
        if not all(
            any(name.startswith(f"{key}_fold{fold}_selected_") for name in maps.files)
            and any(name.startswith(f"{key}_fold{fold}_depth_one_") for name in maps.files)
            for fold in range(3)
        ):
            raise ValueError(f"missing selected/depth map artifact: {root}")
    inputs = formal_config["inputs"]
    expected_passports = {
        "evaluation_suite": (inputs["suite_path"], inputs["suite_sha256"]),
        "official_result": (
            inputs["official_result_path"],
            inputs["official_result_sha256"],
        ),
        "official_config": (
            inputs["official_config_path"],
            inputs["official_config_sha256"],
        ),
        f"formal_checkpoint/{key}": (
            expected["checkpoint_path"],
            expected["sha256"],
        ),
    }
    if result.get("reproduction") is not None:
        reproduction = inputs["reproduction"]
        expected_passports.update(
            {
                "reproduction_result": (
                    reproduction["result_path"],
                    reproduction["result_sha256"],
                ),
                "reproduction_config": (
                    reproduction["config_path"],
                    reproduction["config_sha256"],
                ),
                "reproduction_checkpoint": (
                    reproduction["checkpoint_path"],
                    reproduction["sha256"],
                ),
            }
        )
    persisted_passports = result.get("input_file_passports", {})
    if set(persisted_passports) != set(expected_passports):
        raise ValueError(f"shard input passport key mismatch: {root}")
    for name, (relative, digest) in expected_passports.items():
        persisted = persisted_passports[name]
        if (
            persisted.get("path") != relative
            or persisted.get("sha256") != digest
            or int(persisted.get("bytes", 0)) <= 0
        ):
            raise ValueError(f"shard input passport mismatch: {root}/{name}")
    return key, model, rows, {"result": result, "provenance": provenance}


def merge_maps(shards: list[Path], output: Path) -> None:
    arrays: dict[str, np.ndarray] = {}
    for shard in shards:
        with np.load(shard / "selected_maps.npz", allow_pickle=False) as data:
            for key in data.files:
                if key in arrays:
                    if not np.array_equal(arrays[key], data[key]):
                        raise ValueError(f"selected map key collision: {key}")
                    continue
                arrays[key] = data[key]
    np.savez_compressed(output, **arrays)


def copy_provenance(shards: list[tuple[str, Path]], output: Path) -> None:
    for key, shard in shards:
        destination = output / "shard_provenance" / key
        destination.mkdir(parents=True, exist_ok=False)
        for name in (
            "run.log",
            "gpu_telemetry.csv",
            "config.yaml",
            "git_commit.txt",
            "result.json",
            "exit_code.txt",
            "artifact_manifest.json",
            "nvidia-smi.txt",
            "pip-freeze.txt",
        ):
            source = shard / name
            if source.is_file():
                shutil.copy2(source, destination / name)


def merge_input_passports(
    validated: list[tuple[str, dict[str, Any], list[dict[str, str]], dict[str, Any]]],
    reproduction_meta: dict[str, Any],
) -> dict[str, Any]:
    merged: dict[str, Any] = {}
    for key, _, _, meta in validated:
        passports = meta["result"]["input_file_passports"]
        for name in SHARED_PASSPORTS:
            if name in merged and merged[name] != passports[name]:
                raise ValueError(f"formal shards disagree on shared passport: {name}")
            merged[name] = passports[name]
        merged[f"formal_checkpoint/{key}"] = passports[f"formal_checkpoint/{key}"]
    reproduction_passports = reproduction_meta["result"]["input_file_passports"]
    for name in SHARED_PASSPORTS:
        if merged.get(name) != reproduction_passports.get(name):
            raise ValueError(f"reproduction shard disagrees on shared passport: {name}")
    for name in REPRODUCTION_PASSPORTS:
        merged[name] = reproduction_passports[name]
    expected = (
        SHARED_PASSPORTS
        | {f"formal_checkpoint/{key}" for key in FORMAL_MODELS}
        | REPRODUCTION_PASSPORTS
    )
    if set(merged) != expected:
        raise ValueError("merged input passport key set is incomplete")
    return merged


def merge(
    formal_config_path: Path,
    input_root: Path,
    formal_shards: list[Path],
    reproduction_shard: Path,
    output: Path,
    repository: Path,
) -> dict[str, Any]:
    require_new_output(output)
    if len(formal_shards) != 6:
        raise ValueError("exactly six formal shards are required")
    formal_config = yaml.safe_load(formal_config_path.read_text(encoding="utf-8"))
    input_root_text = str(input_root)
    validated = [validate_shard(path, formal_config, input_root_text) for path in formal_shards]
    keys = [item[0] for item in validated]
    if set(keys) != set(FORMAL_MODELS) or len(set(keys)) != 6:
        raise ValueError("formal shards do not uniquely cover frozen six models")
    analysis_commits = {item[3]["result"].get("git_commit") for item in validated}
    if len(analysis_commits) != 1 or None in analysis_commits:
        raise ValueError("formal shards have divergent analysis commits")
    analysis_commit = analysis_commits.pop()
    assert isinstance(analysis_commit, str)
    reproduction_config = yaml.safe_load(
        (reproduction_shard / "config.yaml").read_text(encoding="utf-8")
    )
    reproduced_key, reproduced_model, reproduced_rows, reproduced_meta = validate_shard(
        reproduction_shard,
        reproduction_config,
        input_root_text,
    )
    validate_reproduction_config(formal_config, reproduction_config)
    if (
        reproduced_key != "medium-seed20261001"
        or reproduced_meta["result"].get("reproduction") is None
    ):
        raise ValueError("reproduction shard lacks official medium and reproduction analysis")
    reproduction_commit = str(reproduced_meta["result"].get("git_commit", ""))
    validate_reproduction_commit(repository, analysis_commit, reproduction_commit)
    reproduction_rows = read_csv(reproduction_shard / "reproduction_cell_metrics.csv")
    validate_grid(reproduction_rows, "reproduction-medium-seed20261001")
    ordered = {key: (model, rows, meta) for key, model, rows, meta in validated}
    shard_by_key = {item[0]: path for item, path in zip(validated, formal_shards, strict=True)}
    reference_model = ordered["medium-seed20261001"][0]
    validate_reproduction_duplicate(reference_model, reproduced_model)
    if ordered["medium-seed20261001"][1] != reproduced_rows:
        raise ValueError("reproduction shard official medium CSV differs from formal shard")
    if not npz_equal(
        shard_by_key["medium-seed20261001"] / "features" / "medium-seed20261001.npz",
        reproduction_shard / "features" / "medium-seed20261001.npz",
    ):
        raise ValueError("reproduction shard official medium features differ from formal shard")
    reproduction_result = reproduced_meta["result"]["reproduction"]
    reconstructed_reproduction, reconstructed_selection = reconstruct_reproduction(
        reproduction_rows
    )
    selected_match = reference_model["selected_cells"] == reconstructed_selection
    directions_match = direction_labels(reference_model) == direction_labels(
        reconstructed_reproduction
    )
    recomputed_reproduction = reproduction_verdict(
        metric30(reference_model),
        metric30(reconstructed_reproduction),
        selections_match=selected_match,
        direction_labels_match=directions_match,
    )
    if (
        any(reproduction_result.get(key) != value for key, value in recomputed_reproduction.items())
        or reproduction_result.get("selection_match") != selected_match
        or reproduction_result.get("direction_labels_match") != directions_match
        or reproduction_result.get("reference_selected_cells") != reference_model["selected_cells"]
        or reproduction_result.get("reproduction_selected_cells") != reconstructed_selection
    ):
        raise ValueError("reproduction comparison does not recompute from dedicated CSV")
    # The runner stores the analysis only in its reproduction comparison; recompute it
    # from the dedicated CSV is intentionally delegated to the shard's verified field.
    if not reproduction_result.get("verdict"):
        raise ValueError("missing reproduction comparison")
    output.mkdir(parents=True)
    shutil.copy2(formal_config_path, output / "config.yaml")
    all_rows: list[dict[str, str]] = []
    split: dict[str, Any] = {}
    provenance_pairs: list[tuple[str, Path]] = []
    for key in FORMAL_MODELS:
        model, rows, meta = ordered[key]
        all_rows.extend(rows)
        split[key] = meta["provenance"][key]
        copy_or_link(
            shard_by_key[key] / "features" / f"{key}.npz",
            output / "features" / f"{key}.npz",
        )
        provenance_pairs.append((key, shard_by_key[key]))
    split["reproduction-medium-seed20261001"] = reproduced_meta["provenance"][
        "reproduction-medium-seed20261001"
    ]
    copy_or_link(
        reproduction_shard / "features" / "reproduction-medium-seed20261001.npz",
        output / "features" / "reproduction-medium-seed20261001.npz",
    )
    provenance_pairs.append(("reproduction", reproduction_shard))
    merge_maps([path for _, path in provenance_pairs], output / "selected_maps.npz")
    with (output / "cell_metrics.csv").open("w", newline="", encoding="utf-8") as handle:
        fields = list(dict.fromkeys(name for row in all_rows for name in row))
        writer = csv.DictWriter(handle, fieldnames=fields)
        writer.writeheader()
        writer.writerows(all_rows)
    with (output / "reproduction_cell_metrics.csv").open(
        "w", newline="", encoding="utf-8"
    ) as handle:
        fields = list(dict.fromkeys(name for row in reproduction_rows for name in row))
        writer = csv.DictWriter(handle, fieldnames=fields)
        writer.writeheader()
        writer.writerows(reproduction_rows)
    write_json_atomic(output / "split_provenance.json", split)
    copy_provenance(provenance_pairs, output)
    models = [ordered[key][0] for key in FORMAL_MODELS]
    input_file_passports = merge_input_passports(validated, reproduced_meta)
    assembly_commit = subprocess.run(
        ["git", "-C", str(repository), "rev-parse", "HEAD"],
        check=True,
        capture_output=True,
        text=True,
    ).stdout.strip()
    shard_results = [item[3]["result"] for item in validated] + [reproduced_meta["result"]]
    result = {
        "schema_version": 1,
        "experiment_id": formal_config["experiment"]["id"],
        "completed_at": utc_now(),
        "config_sha256": sha256_file(formal_config_path),
        "input_root": input_root_text,
        "preregistration_commit": "fde0686",
        "preregistration_ancestor_verified": True,
        "git_commit": analysis_commit,
        "assembly_git_commit": assembly_commit,
        "reproduction_analysis_git_commit": reproduction_commit,
        "execution_shards": [
            {
                "model_key": key,
                "path": str(path),
                "artifact_manifest_sha256": sha256_file(path / "artifact_manifest.json"),
            }
            for key, path in provenance_pairs
        ],
        "model_count": 6,
        "models": models,
        "mechanism": mechanism_labels(models),
        "cell_row_count": len(all_rows),
        "baseline_parity": {
            key: ordered[key][2]["result"]["baseline_parity"][key] for key in FORMAL_MODELS
        },
        "reproduction": reproduction_result,
        "device": "cuda",
        "cuda_peak_allocated_bytes": max(
            int(item.get("cuda_peak_allocated_bytes", 0)) for item in shard_results
        ),
        "cuda_peak_reserved_bytes": max(
            int(item.get("cuda_peak_reserved_bytes", 0)) for item in shard_results
        ),
        "input_file_passports": input_file_passports,
        "smoke": False,
    }
    write_json_atomic(output / "result.json", result)
    (output / "git_commit.txt").write_text(f"{analysis_commit}\n", encoding="utf-8")
    (output / "exit_code.txt").write_text("0\n", encoding="utf-8")
    write_json_atomic(output / "artifact_manifest.json", build_manifest(output))
    (output / "SUCCESS").write_text("ok\n", encoding="utf-8")
    return result


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--config", type=Path, required=True)
    parser.add_argument("--input-root", type=Path, required=True)
    parser.add_argument("--formal-shard", type=Path, action="append", required=True)
    parser.add_argument("--reproduction-shard", type=Path, required=True)
    parser.add_argument("--output-dir", type=Path, required=True)
    parser.add_argument("--repository", type=Path, required=True)
    args = parser.parse_args()
    merge(
        args.config,
        args.input_root,
        args.formal_shard,
        args.reproduction_shard,
        args.output_dir,
        args.repository,
    )


if __name__ == "__main__":
    main()


==> anc/scripts/merge_phase4e_s5_operator_shards.py <==
#!/usr/bin/env python3
"""Deterministically assemble preregistered Phase 4e one-model shards.

The merger is deliberately stricter than a concatenation utility: it checks
the frozen grid, map/chart arrays, runner passports, and the independent fixed
reproduction before emitting a new atomic artifact.
"""

from __future__ import annotations

import argparse
import csv
import hashlib
import json
import shutil
import subprocess
from collections.abc import Iterable
from pathlib import Path
from typing import Any

import numpy as np
import yaml

from finalize_artifact_manifest import build_manifest
from verb_operator_algebra.reporting import utc_now, write_json_atomic
from verb_operator_algebra.s5_operator_scaling import (
    ALPHAS,
    COVERAGES,
    HISTORIES,
    MAP_FAMILIES,
    RANK,
    aggregate_rows,
    claim_direction,
    mechanism_labels,
    reproduction_verdict,
)

FORMAL_MODELS = tuple(
    f"{scale}-seed{seed}" for scale in ("medium", "large") for seed in (20261001, 20261002, 20261003)
)
EXCLUDED = {"artifact_manifest.json", "SUCCESS"}


def load_json(path: Path) -> Any:
    return json.loads(path.read_text(encoding="utf-8"))


def sha256(path: Path) -> str:
    digest = hashlib.sha256()
    with path.open("rb") as handle:
        for block in iter(lambda: handle.read(8 * 1024 * 1024), b""):
            digest.update(block)
    return digest.hexdigest()


def read_csv(path: Path) -> list[dict[str, str]]:
    with path.open(newline="", encoding="utf-8") as handle:
        return list(csv.DictReader(handle))


def write_csv(path: Path, rows: list[dict[str, str]]) -> None:
    if not rows:
        raise ValueError(f"refusing to write empty scientific CSV: {path.name}")
    fields = list(dict.fromkeys(key for row in rows for key in row))
    with path.open("w", newline="", encoding="utf-8") as handle:
        writer = csv.DictWriter(handle, fieldnames=fields)
        writer.writeheader()
        writer.writerows(rows)


def arrays_sha256(identifier: str, *values: np.ndarray) -> str:
    digest = hashlib.sha256(identifier.encode("utf-8"))
    for value in values:
        array = np.ascontiguousarray(value)
        digest.update(str(array.dtype).encode("ascii"))
        digest.update(json.dumps(array.shape).encode("ascii"))
        digest.update(array.view(np.uint8))
    return digest.hexdigest()


def require_same_rows(left: list[dict[str, str]], right: list[dict[str, str]], label: str) -> None:
    """Compare CSV semantics without making row scheduling scientifically relevant."""

    canonical = lambda rows: sorted(json.dumps(row, sort_keys=True) for row in rows)
    if canonical(left) != canonical(right):
        raise ValueError(f"{label} differs")


def add_archive_arrays(
    destination: dict[str, np.ndarray],
    source: Iterable[tuple[str, np.ndarray]],
    label: str,
) -> None:
    """Merge an NPZ-like archive while rejecting every namespace collision."""

    for name, value in source:
        if name in destination:
            raise ValueError(f"map/chart key collision in {label}: {name}")
        destination[name] = value


def verify_manifest(root: Path) -> None:
    if not (root / "SUCCESS").is_file() or (root / "SUCCESS").read_text().strip() != "ok":
        raise ValueError(f"missing SUCCESS marker: {root}")
    if not (root / "exit_code.txt").is_file() or (root / "exit_code.txt").read_text().strip() != "0":
        raise ValueError(f"nonzero shard exit: {root}")
    manifest = load_json(root / "artifact_manifest.json")
    actual = {str(path.relative_to(root)) for path in root.rglob("*") if path.is_file() and path.name not in EXCLUDED}
    if set(manifest) != actual:
        raise ValueError(f"manifest file set mismatch: {root}")
    for relative, entry in manifest.items():
        path = root / relative
        if int(entry["bytes"]) != path.stat().st_size or entry["sha256"] != sha256(path):
            raise ValueError(f"manifest digest mismatch: {root}/{relative}")


def require_new_output(path: Path) -> None:
    if path.exists():
        raise FileExistsError(f"Phase 4e merger refuses output overwrite: {path}")


def _ancestor(repository: Path, commit: str) -> None:
    if subprocess.run(["git", "-C", str(repository), "merge-base", "--is-ancestor", "5183cd6", commit], check=False).returncode != 0:
        raise ValueError(f"Phase 4e shard commit is not descended from 5183cd6: {commit}")


def _formal_config(config: dict[str, Any]) -> None:
    runtime = config["runtime"]
    if config["experiment"].get("smoke") or config["experiment"].get("preregistration_commit") != "5183cd6":
        raise ValueError("not a formal Phase 4e configuration")
    if tuple(runtime["coverages"]) != COVERAGES or tuple(runtime["histories"]) != HISTORIES:
        raise ValueError("Phase 4e coverage/history grid differs")
    if tuple(float(value) for value in runtime["alphas"]) != ALPHAS or tuple(runtime["map_families"]) != MAP_FAMILIES:
        raise ValueError("Phase 4e alpha/map grid differs")
    if int(runtime["rank"]) != RANK or float(runtime["contrast_multiplier"]) != 4.0:
        raise ValueError("Phase 4e rank/contrast setting differs")


def _validate_input_root(config: dict[str, Any], input_root: Path) -> None:
    """Rehash every frozen Phase 4d input once, before accepting shards.

    A runner passport proves what that process observed; this additional check
    binds the merger's ``--input-root`` to the frozen filenames and digests in
    the formal configuration rather than trusting a mutable directory name.
    """

    inputs = config["inputs"]
    expected: list[tuple[str, str]] = [
        (inputs["suite_path"], inputs["suite_sha256"]),
        *((inputs[name]["path"], inputs[name]["sha256"])
          for name in ("result", "cell_metrics", "split_provenance", "reproduction_cell_metrics")),
        *((spec["feature_path"], spec["sha256"]) for spec in inputs["models"].values()),
        (inputs["reproduction"]["feature_path"], inputs["reproduction"]["sha256"]),
    ]
    for relative, expected_hash in expected:
        path = (input_root / relative).resolve()
        if input_root.resolve() not in path.parents or not path.is_file() or sha256(path) != expected_hash:
            raise ValueError(f"Phase 4e frozen input-root hash mismatch: {relative}")


def _expected_passports(config: dict[str, Any], model_key: str, *, reproduction: bool) -> dict[str, dict[str, str]]:
    inputs = config["inputs"]
    expected = {
        "evaluation_suite": {"path": inputs["suite_path"], "sha256": inputs["suite_sha256"]},
        **{
            name: {"path": inputs[name]["path"], "sha256": inputs[name]["sha256"]}
            for name in ("result", "cell_metrics", "split_provenance")
        },
        f"feature/{model_key}": {
            "path": inputs["models"][model_key]["feature_path"],
            "sha256": inputs["models"][model_key]["sha256"],
        },
    }
    if reproduction:
        expected["feature/reproduction-medium-seed20261001"] = {
            "path": inputs["reproduction"]["feature_path"],
            "sha256": inputs["reproduction"]["sha256"],
        }
        expected["reproduction_cell_metrics"] = {
            "path": inputs["reproduction_cell_metrics"]["path"],
            "sha256": inputs["reproduction_cell_metrics"]["sha256"],
        }
    return expected


def _validate_passports(passports: dict[str, Any], expected: dict[str, dict[str, str]], root: Path) -> None:
    if set(passports) != set(expected):
        raise ValueError(f"input passport key mismatch: {root}")
    for name, item in expected.items():
        observed = passports[name]
        if (
            observed.get("path") != item["path"]
            or observed.get("sha256") != item["sha256"]
            or int(observed.get("bytes", 0)) <= 0
        ):
            raise ValueError(f"input passport mismatch: {root}/{name}")


def _grid(rows: list[dict[str, str]], model_key: str, kind: str) -> None:
    expected = {(fold, coverage, histories, family, alpha) for fold in range(3) for coverage in COVERAGES for histories in HISTORIES for family in MAP_FAMILIES for alpha in ALPHAS}
    if len(rows) != 324 or {row.get("model_key") for row in rows} != {model_key}:
        raise ValueError(f"{model_key}: expected 324 {kind} rows")
    observed = {(int(row["outer_fold"]), int(row["coverage"]), int(row["histories"]), row["family"], float(row["alpha"])) for row in rows}
    if observed != expected or len(observed) != 324:
        raise ValueError(f"{model_key}: duplicate/missing {kind} grid cell")


def _selected(rows: list[dict[str, str]], model_key: str) -> None:
    expected = {(fold, coverage, histories, family) for fold in range(3) for coverage in COVERAGES for histories in HISTORIES for family in MAP_FAMILIES}
    if len(rows) != 54 or {row.get("model_key") for row in rows} != {model_key}:
        raise ValueError(f"{model_key}: expected 54 alpha selections")
    observed = {(int(row["outer_fold"]), int(row["coverage"]), int(row["histories"]), row["family"]) for row in rows}
    if observed != expected:
        raise ValueError(f"{model_key}: duplicate/missing selected alpha")
    for row in rows:
        eligible = json.loads(row["eligible_alphas"])
        chosen = float(row["chosen_alpha"])
        if chosen not in {float(value) for value in eligible} or chosen != max(float(value) for value in eligible):
            raise ValueError(f"{model_key}: invalid 1.01-envelope alpha selection")


def _parity(rows: list[dict[str, str]], model_key: str) -> None:
    if len(rows) != 3 or {row.get("model_key") for row in rows} != {model_key} or {int(row["outer_fold"]) for row in rows} != {0, 1, 2}:
        raise ValueError(f"{model_key}: expected three parity rows")
    for row in rows:
        if str(row.get("passed", "")).lower() not in {"true", "1"}:
            raise ValueError(f"{model_key}: Phase 4d parity failed")
        values = [float(value) for key, value in row.items() if key.startswith("srd_")]
        if len(values) != 6 or any(value >= .05 for value in values):
            raise ValueError(f"{model_key}: malformed legacy parity row")


def _cpu_cuda_parity(root: Path, result: dict[str, Any], model_keys: set[str]) -> None:
    """Require the persisted fixed-cell CPU/CUDA guard for every bundle."""

    reports = load_json(root / "cpu_cuda_parity.json")
    if set(reports) != model_keys:
        raise ValueError(f"CPU/CUDA parity model set mismatch: {root}")
    summaries = {row.get("model_key"): row for row in result.get("models", [])}
    for model_key, report in reports.items():
        if report.get("passed") is not True:
            raise ValueError(f"{model_key}: CPU/CUDA parity failed")
        backend = report.get("backend")
        if backend not in {"cuda", "canonical_cpu"}:
            raise ValueError(f"{model_key}: invalid scoring backend")
        differences = report.get("differences", {})
        if backend == "cuda" and (
            not differences
            or any(not np.isfinite(float(value)) or float(value) >= 1e-5 for value in differences.values())
        ):
            raise ValueError(f"{model_key}: CPU/CUDA parity tolerance failed")
        summary = summaries.get(model_key, {})
        if summary.get("cpu_cuda_parity") != report or summary.get("scoring_backend") != backend:
            raise ValueError(f"{model_key}: CPU/CUDA parity result mismatch")
        if not np.isfinite(float(summary.get("helmert_qc_max_abs", np.inf))) or float(
            summary["helmert_qc_max_abs"]
        ) >= 1e-8:
            raise ValueError(f"{model_key}: Helmert multiplier-one QC failed")


def _array_key_prefix(model_key: str) -> str:
    return f"{model_key}_fold"


def _validate_arrays(root: Path, model_key: str, outer: list[dict[str, str]], inner: list[dict[str, str]]) -> None:
    width = 512 if model_key.startswith("medium-") or model_key.startswith("reproduction-") else 768
    with np.load(root / "maps.npz", allow_pickle=False) as maps, np.load(root / "charts.npz", allow_pickle=False) as charts:
        map_keys = [key for key in maps.files if key.startswith(_array_key_prefix(model_key))]
        chart_keys = [key for key in charts.files if key.startswith(_array_key_prefix(model_key))]
        if len(map_keys) != 648 or len(chart_keys) != 18:
            raise ValueError(f"{model_key}: expected 648 map and 18 chart arrays")
        for row in outer:
            map_id = row["map_id"]
            coeff, intercept = maps[f"{map_id}_coefficients"], maps[f"{map_id}_intercepts"]
            if coeff.shape != (10, 64, 64) or intercept.shape != (10, 64) or coeff.dtype != np.float64 or intercept.dtype != np.float64:
                raise ValueError(f"{model_key}: bad map array shape/dtype")
            if not np.isfinite(coeff).all() or not np.isfinite(intercept).all() or arrays_sha256(map_id, coeff, intercept) != row["map_sha256"]:
                raise ValueError(f"{model_key}: map hash/finite failure")
        outer_ids = {row["chart_id"]: row["chart_sha256"] for row in outer}
        inner_ids = {row["chart_id"]: row["chart_sha256"] for row in inner}
        if len(outer_ids) != 3 or len(inner_ids) != 3:
            raise ValueError(f"{model_key}: expected three outer/inner chart identities")
        for chart_id, expected_hash in {**outer_ids, **inner_ids}.items():
            center, basis, scale = (charts[f"{chart_id}_chart_{name}"] for name in ("center", "basis", "scale"))
            if center.shape != (width,) or basis.shape != (width, 64) or scale.shape != (64,) or any(value.dtype != np.float64 or not np.isfinite(value).all() for value in (center, basis, scale)):
                raise ValueError(f"{model_key}: bad chart array shape/dtype")
            if arrays_sha256(chart_id, center, basis, scale) != expected_hash:
                raise ValueError(f"{model_key}: chart hash failure")


def _summary(rows: list[dict[str, str]], selected: list[dict[str, str]], model_key: str) -> dict[str, Any]:
    lookup = {(int(row["outer_fold"]), int(row["coverage"]), int(row["histories"]), row["family"], float(row["alpha"])): row for row in rows}
    selected_lookup = {(int(row["outer_fold"]), int(row["coverage"]), int(row["histories"]), row["family"]): float(row["chosen_alpha"]) for row in selected}

    def aggregate(coverage: int, histories: int, family: str, alpha: float) -> dict[str, float]:
        return aggregate_rows([lookup[(fold, coverage, histories, family, alpha)] for fold in range(3)], "held")

    def selected_aggregate(coverage: int, histories: int, family: str) -> dict[str, float]:
        return aggregate_rows([lookup[(fold, coverage, histories, family, selected_lookup[(fold, coverage, histories, family)])] for fold in range(3)], "held")

    return {
        "model_key": model_key,
        "h1_baseline": aggregate(20, 8, "independent", 1e-3),
        "h1_candidate": aggregate(80, 2, "independent", 1e-3),
        "h2_baseline": aggregate(20, 8, "independent", 1e-3),
        "h2_candidate": selected_aggregate(20, 8, "independent"),
        "h3_baseline": selected_aggregate(20, 8, "independent"),
        "h3_candidate": selected_aggregate(20, 8, "shared_contrast4"),
        "equal_middle": aggregate(40, 4, "independent", 1e-3),
        "alpha_selections": selected,
    }


def metric15(model: dict[str, Any]) -> dict[str, float]:
    result: dict[str, float] = {}
    for label, values in (("c20h8", model["h1_baseline"]), ("c40h4", model["equal_middle"]), ("c80h2", model["h1_candidate"]), ("h2", model["h2_candidate"]), ("h3", model["h3_candidate"])):
        for prefix in ("one_step", "composition", "inverse"):
            result[f"{label}_{prefix}_nrmse"] = float(values[f"{prefix}_phase4e_strict_nrmse"])
    if len(result) != 15:
        raise AssertionError("expected 15 fixed reproduction metrics")
    return result


def _selection_semantics(model: dict[str, Any]) -> list[dict[str, Any]]:
    return [{"outer_fold": int(row["outer_fold"]), "family": row["family"], "chosen_alpha": float(row["chosen_alpha"])} for row in model["alpha_selections"] if int(row["coverage"]) == 20 and int(row["histories"]) == 8]


def _directions(model: dict[str, Any]) -> dict[str, bool]:
    return {f"h{index}": claim_direction(model[f"h{index}_baseline"], model[f"h{index}_candidate"]) for index in (1, 2, 3)}


def _copy_provenance(shard: Path, destination: Path) -> None:
    destination.mkdir(parents=True, exist_ok=True)
    for name in (
        "run.log",
        "gpu_telemetry.csv",
        "nvidia-smi.txt",
        "pip-freeze.txt",
        "cpu_cuda_parity.json",
        "config.yaml",
        "git_commit.txt",
        "result.json",
        "artifact_manifest.json",
        "exit_code.txt",
    ):
        source = shard / name
        if source.is_file():
            shutil.copy2(source, destination / name)


def _validate_reproduction_config(formal: dict[str, Any], reproduction: dict[str, Any]) -> None:
    """Allow only the frozen model-scope/role difference for the repeat shard."""

    _formal_config(reproduction)
    if reproduction["runtime"] != formal["runtime"] or reproduction["evaluation"] != formal["evaluation"]:
        raise ValueError("reproduction config runtime/evaluation differs from formal")
    inputs = reproduction["inputs"]
    if tuple(inputs.get("models", {})) != ("medium-seed20261001",):
        raise ValueError("reproduction config does not have frozen official-medium scope")
    if inputs["models"]["medium-seed20261001"] != formal["inputs"]["models"]["medium-seed20261001"]:
        raise ValueError("reproduction config official-medium feature differs")
    for name in ("suite_path", "suite_sha256", "result", "cell_metrics", "split_provenance", "reproduction", "reproduction_cell_metrics"):
        if inputs.get(name) != formal["inputs"].get(name):
            raise ValueError(f"reproduction config frozen input differs at {name}")


def _validate_result_counts(result: dict[str, Any], *, reproduction: bool) -> None:
    multiplier = 2 if reproduction else 1
    expected = {
        "cell_row_count": 324 * multiplier,
        "inner_row_count": 324 * multiplier,
        "selected_alpha_row_count": 54 * multiplier,
        "legacy_parity_row_count": 3 * multiplier,
    }
    if any(result.get(key) != value for key, value in expected.items()):
        raise ValueError("Phase 4e shard result counts do not match frozen matrix")


def _validate_shard(
    root: Path,
    formal_config: dict[str, Any],
    model_key: str,
    *,
    reproduction: bool = False,
) -> dict[str, Any]:
    verify_manifest(root)
    config = yaml.safe_load((root / "config.yaml").read_text(encoding="utf-8"))
    _formal_config(config)
    if config["runtime"] != formal_config["runtime"] or config["evaluation"] != formal_config["evaluation"]:
        raise ValueError(f"runtime/evaluation differs: {root}")
    result = load_json(root / "result.json")
    if (
        result.get("smoke") is not False
        or result.get("preregistration_commit") != "5183cd6"
        or result.get("preregistration_ancestor_verified") is not True
    ):
        raise ValueError(f"invalid Phase 4e shard result: {root}")
    _validate_result_counts(result, reproduction=reproduction)
    if result.get("config_sha256") != sha256(root / "config.yaml") or (root / "git_commit.txt").read_text().strip() != result.get("git_commit"):
        raise ValueError(f"config/commit mismatch: {root}")
    outer_name = "official_cell_metrics.csv" if reproduction else "cell_metrics.csv"
    inner_name = "official_inner_selection_metrics.csv" if reproduction else "inner_selection_metrics.csv"
    selected_name = "official_selected_alpha.csv" if reproduction else "selected_alpha.csv"
    parity_name = "official_legacy_parity.csv" if reproduction else "legacy_parity.csv"
    outer, inner, selected, parity = (read_csv(root / name) for name in (outer_name, inner_name, selected_name, parity_name))
    _grid(outer, model_key, "outer")
    _grid(inner, model_key, "inner")
    _selected(selected, model_key)
    _parity(parity, model_key)
    expected_models = {model_key}
    if reproduction:
        expected_models.add("reproduction-medium-seed20261001")
    _cpu_cuda_parity(root, result, expected_models)
    _validate_arrays(root, model_key, outer, inner)
    passports = result.get("input_file_passports", {})
    _validate_passports(
        passports,
        _expected_passports(formal_config, model_key, reproduction=reproduction),
        root,
    )
    provenance = load_json(root / "split_provenance.json")
    expected_provenance = {model_key}
    if reproduction:
        expected_provenance.add("reproduction-medium-seed20261001")
    if set(provenance) != expected_provenance or len(provenance[model_key].get("folds", [])) != 3:
        raise ValueError(f"invalid Phase 4e split provenance: {root}")
    return {"root": root, "result": result, "outer": outer, "inner": inner, "selected": selected, "parity": parity, "summary": _summary(outer, selected, model_key), "provenance": load_json(root / "split_provenance.json"), "passports": passports}


def merge(formal_config_path: Path, input_root: Path, formal_shards: list[Path], reproduction_shard: Path, output: Path, repository: Path) -> dict[str, Any]:
    require_new_output(output)
    if len(formal_shards) != 6:
        raise ValueError("Phase 4e requires exactly six formal shards")
    formal_config = yaml.safe_load(formal_config_path.read_text(encoding="utf-8"))
    _formal_config(formal_config)
    _validate_input_root(formal_config, input_root)
    input_root_text = str(input_root)
    formal_config_hash = sha256(formal_config_path)
    validated: dict[str, dict[str, Any]] = {}
    commits: set[str] = set()
    for shard in formal_shards:
        result = load_json(shard / "result.json")
        models = result.get("models", [])
        if result.get("model_count") != 1 or len(models) != 1:
            raise ValueError(f"formal shard is not single-model: {shard}")
        key = models[0].get("model_key")
        if key not in FORMAL_MODELS or key in validated:
            raise ValueError("formal shards do not uniquely cover frozen model keys")
        if sha256(shard / "config.yaml") != formal_config_hash:
            raise ValueError(f"formal shard config differs from frozen formal config: {shard}")
        item = _validate_shard(shard, formal_config, key)
        validated[key] = item
        commits.add(str(item["result"].get("git_commit", "")))
    if set(validated) != set(FORMAL_MODELS) or len(commits) != 1:
        raise ValueError("formal shards have missing models or divergent commits")
    analysis_commit = commits.pop()
    _ancestor(repository, analysis_commit)

    repro_result = load_json(reproduction_shard / "result.json")
    if (
        repro_result.get("model_count") != 1
        or repro_result.get("reproduction") is None
        or {model.get("model_key") for model in repro_result.get("models", [])}
        != {"medium-seed20261001", "reproduction-medium-seed20261001"}
    ):
        raise ValueError("reproduction shard lacks official/reproduction pair")
    repro_commit = str(repro_result.get("git_commit", ""))
    _ancestor(repository, repro_commit)
    if repro_commit != analysis_commit:
        raise ValueError("Phase 4e reproduction must use the same analysis commit")
    reproduction_config = yaml.safe_load((reproduction_shard / "config.yaml").read_text(encoding="utf-8"))
    _validate_reproduction_config(formal_config, reproduction_config)
    official = _validate_shard(reproduction_shard, formal_config, "medium-seed20261001", reproduction=True)
    repro_outer = read_csv(reproduction_shard / "reproduction_cell_metrics.csv")
    repro_inner = read_csv(reproduction_shard / "reproduction_inner_selection_metrics.csv")
    repro_selected = read_csv(reproduction_shard / "reproduction_selected_alpha.csv")
    repro_parity = read_csv(reproduction_shard / "reproduction_legacy_parity.csv")
    repro_key = "reproduction-medium-seed20261001"
    _grid(repro_outer, repro_key, "reproduction outer")
    _grid(repro_inner, repro_key, "reproduction inner")
    _selected(repro_selected, repro_key)
    _parity(repro_parity, repro_key)
    _validate_arrays(reproduction_shard, repro_key, repro_outer, repro_inner)

    medium = validated["medium-seed20261001"]
    require_same_rows(official["outer"], medium["outer"], "reproduction official outer CSV")
    require_same_rows(official["inner"], medium["inner"], "reproduction official inner CSV")
    require_same_rows(official["selected"], medium["selected"], "reproduction official selected-alpha CSV")
    with np.load(reproduction_shard / "maps.npz", allow_pickle=False) as left, np.load(medium["root"] / "maps.npz", allow_pickle=False) as right:
        for key in right.files:
            if key.startswith("medium-seed20261001_") and (key not in left.files or not np.array_equal(left[key], right[key])):
                raise ValueError("reproduction shard official map arrays differ")
    with np.load(reproduction_shard / "charts.npz", allow_pickle=False) as left, np.load(medium["root"] / "charts.npz", allow_pickle=False) as right:
        for key in right.files:
            if key.startswith("medium-seed20261001_") and (key not in left.files or not np.array_equal(left[key], right[key])):
                raise ValueError("reproduction shard official chart arrays differ")

    reproduction_summary = _summary(repro_outer, repro_selected, repro_key)
    recomputed = reproduction_verdict(metric15(medium["summary"]), metric15(reproduction_summary), selections_match=_selection_semantics(medium["summary"]) == _selection_semantics(reproduction_summary), directions_match=_directions(medium["summary"]) == _directions(reproduction_summary))
    reported = repro_result["reproduction"]
    if any(reported.get(key) != value for key, value in recomputed.items()):
        raise ValueError("reproduction verdict does not recompute from saved Phase 4e CSV")

    output.mkdir(parents=True)
    shutil.copy2(formal_config_path, output / "config.yaml")
    all_outer, all_inner, all_selected, all_parity = [], [], [], []
    arrays: dict[str, np.ndarray] = {}
    charts: dict[str, np.ndarray] = {}
    split: dict[str, Any] = {}
    passports: dict[str, Any] = {}
    shared_passports: dict[str, Any] | None = None
    provenance: list[tuple[str, Path]] = []
    summaries: list[dict[str, Any]] = []
    for key in FORMAL_MODELS:
        item = validated[key]
        all_outer.extend(item["outer"]); all_inner.extend(item["inner"]); all_selected.extend(item["selected"]); all_parity.extend(item["parity"])
        summaries.append(item["summary"]); split[key] = item["provenance"][key]
        current_shared = {name: value for name, value in item["passports"].items() if not name.startswith("feature/")}
        if shared_passports is None:
            shared_passports = current_shared
        elif shared_passports != current_shared:
            raise ValueError("formal shards disagree on shared frozen input passports")
        for name, value in item["passports"].items():
            if name in passports and passports[name] != value:
                raise ValueError("input passport collision during merge")
            passports[name] = value
        for file_name, destination in (("maps.npz", arrays), ("charts.npz", charts)):
            with np.load(item["root"] / file_name, allow_pickle=False) as data:
                add_archive_arrays(
                    destination,
                    ((name, data[name]) for name in data.files),
                    f"formal {key}/{file_name}",
                )
        provenance.append((key, item["root"]))
    split[repro_key] = load_json(reproduction_shard / "split_provenance.json")[repro_key]
    for name, value in repro_result.get("input_file_passports", {}).items():
        if name.startswith("feature/") or name.startswith("reproduction_"):
            if name in passports and passports[name] != value:
                raise ValueError("reproduction input passport collision")
            passports[name] = value
    for file_name, destination in (("maps.npz", arrays), ("charts.npz", charts)):
        with np.load(reproduction_shard / file_name, allow_pickle=False) as data:
            add_archive_arrays(
                destination,
                ((name, data[name]) for name in data.files if name.startswith(f"{repro_key}_")),
                f"reproduction/{file_name}",
            )
    provenance.append(("reproduction", reproduction_shard))
    write_csv(output / "cell_metrics.csv", all_outer)
    write_csv(output / "inner_selection_metrics.csv", all_inner)
    write_csv(output / "selected_alpha.csv", all_selected)
    write_csv(output / "legacy_parity.csv", all_parity)
    write_csv(output / "reproduction_cell_metrics.csv", repro_outer)
    write_csv(output / "reproduction_inner_selection_metrics.csv", repro_inner)
    write_csv(output / "reproduction_selected_alpha.csv", repro_selected)
    write_csv(output / "reproduction_legacy_parity.csv", repro_parity)
    np.savez_compressed(output / "maps.npz", **arrays)
    np.savez_compressed(output / "charts.npz", **charts)
    write_json_atomic(output / "split_provenance.json", split)
    for key, shard in provenance:
        _copy_provenance(shard, output / "shard_provenance" / key)
    assembly_commit = subprocess.run(["git", "-C", str(repository), "rev-parse", "HEAD"], check=True, capture_output=True, text=True).stdout.strip()
    resources = {
        key: {
            "device": item["result"].get("device"),
            "cuda_peak_allocated_bytes": item["result"].get("cuda_peak_allocated_bytes"),
            "cuda_peak_reserved_bytes": item["result"].get("cuda_peak_reserved_bytes"),
        }
        for key, item in validated.items()
    }
    resources["reproduction"] = {
        "device": repro_result.get("device"),
        "cuda_peak_allocated_bytes": repro_result.get("cuda_peak_allocated_bytes"),
        "cuda_peak_reserved_bytes": repro_result.get("cuda_peak_reserved_bytes"),
    }
    result = {
        "schema_version": 1,
        "experiment_id": formal_config["experiment"]["id"],
        "completed_at": utc_now(),
        "config_sha256": sha256(formal_config_path),
        "input_root": input_root_text,
        "preregistration_commit": "5183cd6",
        "preregistration_ancestor_verified": True,
        "git_commit": analysis_commit,
        "assembly_git_commit": assembly_commit,
        "reproduction_analysis_git_commit": repro_commit,
        "model_count": 6,
        "models": summaries,
        "mechanism": mechanism_labels(summaries),
        "cell_row_count": len(all_outer),
        "inner_row_count": len(all_inner),
        "selected_alpha_row_count": len(all_selected),
        "legacy_parity_row_count": len(all_parity),
        "reproduction_cell_row_count": len(repro_outer),
        "reproduction_inner_row_count": len(repro_inner),
        "reproduction_selected_alpha_row_count": len(repro_selected),
        "reproduction_legacy_parity_row_count": len(repro_parity),
        "reproduction": {
            **recomputed,
            "selection_match": _selection_semantics(medium["summary"])
            == _selection_semantics(reproduction_summary),
            "directions_match": _directions(medium["summary"])
            == _directions(reproduction_summary),
        },
        "input_file_passports": passports,
        "resource_summary": resources,
        "smoke": False,
        "execution_shards": [
            {
                "model_key": key,
                "path": str(path),
                "artifact_manifest_sha256": sha256(path / "artifact_manifest.json"),
            }
            for key, path in provenance
        ],
    }
    write_json_atomic(output / "result.json", result)
    (output / "git_commit.txt").write_text(analysis_commit + "\n", encoding="utf-8")
    (output / "exit_code.txt").write_text("0\n", encoding="utf-8")
    write_json_atomic(output / "artifact_manifest.json", build_manifest(output))
    (output / "SUCCESS").write_text("ok\n", encoding="utf-8")
    return result


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--config", type=Path, required=True)
    parser.add_argument("--input-root", type=Path, required=True)
    parser.add_argument("--formal-shard", type=Path, action="append", required=True)
    parser.add_argument("--reproduction-shard", type=Path, required=True)
    parser.add_argument("--output-dir", type=Path, required=True)
    parser.add_argument("--repository", type=Path, required=True)
    args = parser.parse_args()
    merge(args.config, args.input_root, args.formal_shard, args.reproduction_shard, args.output_dir, args.repository)


if __name__ == "__main__":
    main()


==> anc/scripts/merge_phase4f_s5_aspect_ratio_shards.py <==
#!/usr/bin/env python3
"""Deterministically assemble the preregistered Phase 4f shard artifacts.

This is intentionally a validating merger, rather than a CSV concatenator.  It
does not import the Phase 4f runner or its scientific helpers: all row-grid,
selection, boundary, claim, and reproduction logic is restated here from the
preregistration.
"""

from __future__ import annotations

import argparse
import csv
import hashlib
import json
import math
import shutil
import subprocess
from pathlib import Path
from typing import Any, Iterable

import numpy as np
import yaml

from finalize_artifact_manifest import build_manifest
from verb_operator_algebra.reporting import utc_now, write_json_atomic


PREREGISTRATION_COMMIT = "e671ebf2625d07fe3a9d2130a9dc7c03f63c69f0"
FORMAL_MODELS = tuple(
    f"{scale}-seed{seed}"
    for scale in ("medium", "large")
    for seed in (20261001, 20261002, 20261003)
)
REPRODUCTION_MODEL = "reproduction-medium-seed20261001"
RANKS = (16, 32, 48, 64, 80, 96, 119)
CONFIRMATORY_RANKS = (32, 48, 64, 80, 96, 119)
LAMBDAS = (1e-6, 1e-5, 1e-4, 1e-3, 1e-2, 1e-1, 1.0, 10.0, 100.0, 1000.0)
ASPECT_Q = (0.5, 0.7, 0.9, 1.0, 1.2, 1.5, 2.0, 3.0, 4.0)
WEAK_LAMBDA = 1e-5
DIVERSITY = (
    ("diversity_baseline", 20, 8),
    ("diversity_middle", 40, 4),
    ("diversity_candidate", 80, 2),
)
EXCLUDED = {"artifact_manifest.json", "SUCCESS"}
METRICS = ("one_step", "composition", "teacher_forced", "inverse")


def load_json(path: Path) -> Any:
    return json.loads(path.read_text(encoding="utf-8"))


def sha256(path: Path) -> str:
    digest = hashlib.sha256()
    with path.open("rb") as handle:
        for chunk in iter(lambda: handle.read(8 * 1024 * 1024), b""):
            digest.update(chunk)
    return digest.hexdigest()


def read_csv(path: Path) -> list[dict[str, str]]:
    with path.open(newline="", encoding="utf-8") as handle:
        return list(csv.DictReader(handle))


def write_csv(path: Path, rows: list[dict[str, str]]) -> None:
    if not rows:
        raise ValueError(f"refusing to write an empty scientific CSV: {path}")
    fields = list(dict.fromkeys(key for row in rows for key in row))
    with path.open("w", newline="", encoding="utf-8") as handle:
        writer = csv.DictWriter(handle, fieldnames=fields)
        writer.writeheader()
        writer.writerows(rows)


def canonical_json(value: Any) -> bytes:
    return json.dumps(value, sort_keys=True, separators=(",", ":"), ensure_ascii=True).encode("utf-8")


def canonical_csv_bytes(path: Path) -> bytes:
    """Canonicalize CSV semantic values while retaining the frozen row order.

    CSV writer dialect/newline differences are not scientific differences, but
    row scheduling is part of the official-duplicate contract.  The runner
    emits a fixed field/row order; this representation checks it exactly.
    """

    with path.open(newline="", encoding="utf-8") as handle:
        reader = csv.reader(handle)
        rows = list(reader)
    return canonical_json(rows)


def arrays_sha256(identifier: str, *arrays: np.ndarray) -> str:
    digest = hashlib.sha256(identifier.encode("utf-8"))
    for value in arrays:
        array = np.ascontiguousarray(value)
        digest.update(str(array.dtype).encode("ascii"))
        # This byte contract was frozen by the Phase 4f runner before results:
        # json.dumps(tuple) includes the default comma-space separators.
        digest.update(json.dumps(array.shape).encode("ascii"))
        digest.update(array.view(np.uint8))
    return digest.hexdigest()


def require_new_output(path: Path) -> None:
    if path.exists():
        raise FileExistsError(f"Phase 4f merger refuses to overwrite {path}")


def verify_manifest(root: Path) -> None:
    if not (root / "SUCCESS").is_file() or (root / "SUCCESS").read_text().strip() != "ok":
        raise ValueError(f"shard lacks SUCCESS marker: {root}")
    if not (root / "exit_code.txt").is_file() or (root / "exit_code.txt").read_text().strip() != "0":
        raise ValueError(f"shard has non-zero exit code: {root}")
    manifest_path = root / "artifact_manifest.json"
    if not manifest_path.is_file():
        raise ValueError(f"shard lacks artifact manifest: {root}")
    manifest = load_json(manifest_path)
    actual = {
        str(path.relative_to(root))
        for path in root.rglob("*")
        if path.is_file() and path.name not in EXCLUDED
    }
    if set(manifest) != actual:
        raise ValueError(f"shard manifest file-set mismatch: {root}")
    for relative, item in manifest.items():
        path = root / relative
        if int(item.get("bytes", -1)) != path.stat().st_size or item.get("sha256") != sha256(path):
            raise ValueError(f"shard manifest digest mismatch: {root}/{relative}")


def _close(left: float, right: float, tolerance: float = 1e-10) -> bool:
    return bool(
        math.isfinite(left)
        and math.isfinite(right)
        and abs(left - right) <= tolerance * max(1.0, abs(left), abs(right))
    )


def _number(row: dict[str, str], key: str) -> float:
    value = row.get(key)
    if value in (None, ""):
        raise ValueError(f"missing numeric field {key}")
    result = float(value)
    if not math.isfinite(result):
        raise ValueError(f"non-finite numeric field {key}")
    return result


def _aspect_sizes(rank: int) -> tuple[tuple[int, int], ...]:
    seen: set[int] = set()
    result: list[tuple[int, int]] = []
    for anchor, q in enumerate(ASPECT_Q):
        n = max(1, int(math.floor(q * (rank + 1) + 0.5)))
        if n not in seen:
            seen.add(n)
            result.append((anchor, n))
    return tuple(result)


def _expected_outer() -> set[tuple[Any, ...]]:
    aspect = {
        (fold, "aspect", rank, anchor, mode)
        for fold in range(3)
        for rank in RANKS
        for anchor, _ in _aspect_sizes(rank)
        for mode in ("weak", "selected")
    }
    diversity = {
        (fold, "diversity", 64, label, mode)
        for fold in range(3)
        for label, _, _ in DIVERSITY
        for mode in ("weak", "selected")
    }
    return aspect | diversity


def _expected_inner() -> set[tuple[Any, ...]]:
    aspect = {
        (fold, "aspect", rank, anchor, lam)
        for fold in range(3)
        for rank in RANKS
        for anchor, _ in _aspect_sizes(rank)
        for lam in LAMBDAS
    }
    diversity = {
        (fold, "diversity", 64, label, lam)
        for fold in range(3)
        for label, _, _ in DIVERSITY
        for lam in LAMBDAS
    }
    return aspect | diversity


def _expected_selection() -> set[tuple[Any, ...]]:
    return {
        key[:-1] for key in _expected_inner()
    }


def _row_identity(row: dict[str, str], *, inner: bool) -> tuple[Any, ...]:
    design = row.get("design_type")
    fold = int(_number(row, "outer_fold"))
    rank = int(_number(row, "rank"))
    anchor: Any = row.get("anchor")
    if design == "aspect":
        anchor = int(_number(row, "anchor"))
    if design not in {"aspect", "diversity"}:
        raise ValueError(f"unknown design type {design}")
    if inner:
        return fold, design, rank, anchor, _number(row, "lambda")
    mode = row.get("mode")
    if mode not in {"weak", "selected"}:
        raise ValueError(f"invalid outer mode {mode}")
    return fold, design, rank, anchor, mode


def _check_metrics(row: dict[str, str], prefix: str) -> None:
    for metric in METRICS:
        stem = f"{prefix}_{metric}_"
        sse = _number(row, f"{stem}sse")
        reference = _number(row, f"{stem}reference_sse")
        count = _number(row, f"{stem}count")
        nrmse = _number(row, f"{stem}phase4e_strict_nrmse")
        if sse < 0.0 or reference <= 0.0 or count <= 0.0 or int(count) != count:
            raise ValueError(f"invalid sufficient statistics for {stem}")
        if not _close(nrmse, math.sqrt(sse / reference)):
            raise ValueError(f"NRMSE does not reconstruct from sufficient statistics: {stem}")


def _check_aspect_fields(row: dict[str, str]) -> None:
    rank, anchor = int(_number(row, "rank")), int(_number(row, "anchor"))
    expected = dict(_aspect_sizes(rank))
    if rank not in RANKS or anchor not in expected:
        raise ValueError("unfrozen aspect rank/anchor")
    requested, n, rho = _number(row, "requested_q"), int(_number(row, "n")), _number(row, "realized_rho")
    if not _close(requested, ASPECT_Q[anchor]) or n != expected[anchor] or not _close(rho, n / (rank + 1)):
        raise ValueError("aspect sample size/rho differs from frozen grid")


def _check_diversity_fields(row: dict[str, str]) -> None:
    label = row.get("anchor")
    expected = {name: (coverage, histories) for name, coverage, histories in DIVERSITY}
    if int(_number(row, "rank")) != 64 or label not in expected:
        raise ValueError("unfrozen diversity cell")
    coverage, histories = expected[str(label)]
    if int(_number(row, "coverage")) != coverage or int(_number(row, "histories")) != histories:
        raise ValueError("diversity coverage/history differs from frozen grid")


def validate_grid(rows: list[dict[str, str]], model_key: str, *, inner: bool) -> None:
    expected = _expected_inner() if inner else _expected_outer()
    count = 1980 if inner else 396
    if len(rows) != count or {row.get("model_key") for row in rows} != {model_key}:
        raise ValueError(f"{model_key}: expected exactly {count} {'inner' if inner else 'outer'} rows")
    observed: set[tuple[Any, ...]] = set()
    for row in rows:
        identity = _row_identity(row, inner=inner)
        if identity in observed:
            raise ValueError(f"{model_key}: duplicate grid identity {identity}")
        observed.add(identity)
        if row.get("design_type") == "aspect":
            _check_aspect_fields(row)
        else:
            _check_diversity_fields(row)
        _check_metrics(row, "inner" if inner else "held")
        if inner:
            score = _number(row, "inner_score")
            closure = max(
                _number(row, "inner_one_step_phase4e_strict_nrmse") / 0.50,
                _number(row, "inner_composition_phase4e_strict_nrmse") / 0.60,
                _number(row, "inner_inverse_phase4e_strict_nrmse") / 0.50,
            )
            if not _close(score, closure):
                raise ValueError(f"{model_key}: inner closure score differs from frozen formula")
        else:
            if row["mode"] == "weak" and _number(row, "lambda") != WEAK_LAMBDA:
                raise ValueError(f"{model_key}: weak outer row has non-weak lambda")
    if observed != expected:
        raise ValueError(f"{model_key}: missing/unexpected {'inner' if inner else 'outer'} grid rows")


def _selection_identity(row: dict[str, str]) -> tuple[Any, ...]:
    return _row_identity({**row, "mode": "selected"}, inner=False)[:-1]


def validate_selection(
    rows: list[dict[str, str]], inner_rows: list[dict[str, str]], model_key: str
) -> None:
    expected = _expected_selection()
    if len(rows) != 198 or {row.get("model_key") for row in rows} != {model_key}:
        raise ValueError(f"{model_key}: expected exactly 198 lambda selections")
    selection_by_identity: dict[tuple[Any, ...], dict[str, str]] = {}
    for row in rows:
        identity = _selection_identity(row)
        if identity in selection_by_identity:
            raise ValueError(f"{model_key}: duplicate selection identity {identity}")
        selection_by_identity[identity] = row
    if set(selection_by_identity) != expected:
        raise ValueError(f"{model_key}: incomplete selection grid")
    candidates: dict[tuple[Any, ...], list[dict[str, str]]] = {}
    for row in inner_rows:
        candidates.setdefault(_row_identity(row, inner=True)[:-1], []).append(row)
    for identity, selected in selection_by_identity.items():
        group = candidates.get(identity, [])
        if len(group) != 10 or {float(item["lambda"]) for item in group} != set(LAMBDAS):
            raise ValueError(f"{model_key}: selection has incomplete lambda candidates")
        best = min(_number(item, "inner_score") for item in group)
        eligible = sorted(
            float(item["lambda"])
            for item in group
            if _number(item, "inner_score") <= best * 1.01
        )
        chosen = _number(selected, "chosen_lambda")
        if not eligible or chosen != max(eligible) or not _close(_number(selected, "best_inner_score"), best):
            raise ValueError(f"{model_key}: invalid 1.01 lambda selection")
        saved = selected.get("eligible_lambdas")
        if saved not in (None, ""):
            saved_values = sorted(float(value) for value in json.loads(saved))
            if saved_values != eligible:
                raise ValueError(f"{model_key}: persisted eligible lambda list differs")
        marker = str(selected.get("at_upper_bound", "")).lower() in {"true", "1"}
        if marker != (chosen == max(LAMBDAS)):
            raise ValueError(f"{model_key}: upper-bound marker differs")


def _map_ids(rows: list[dict[str, str]]) -> set[str]:
    return {str(row.get("map_id", "")) for row in rows if row.get("mode") == "selected"}


def validate_arrays(
    maps_path: Path,
    charts_path: Path,
    outer: list[dict[str, str]],
    inner: list[dict[str, str]],
    model_key: str,
) -> None:
    width = 512 if model_key.startswith(("medium-", "reproduction-medium-")) else 768
    selected = [row for row in outer if row.get("mode") == "selected"]
    map_ids = _map_ids(outer)
    if len(map_ids) != 198 or "" in map_ids:
        raise ValueError(f"{model_key}: selected maps do not uniquely cover 198 cells")
    chart_ids = {str(row.get("chart_id", "")) for row in [*outer, *inner]}
    if len(chart_ids) != 42 or "" in chart_ids:
        raise ValueError(f"{model_key}: charts do not uniquely cover 42 fold/rank/scopes")
    with np.load(maps_path, allow_pickle=False) as maps, np.load(charts_path, allow_pickle=False) as charts:
        expected_map_keys = {f"{name}_{suffix}" for name in map_ids for suffix in ("coefficients", "intercepts")}
        if set(maps.files) != expected_map_keys:
            raise ValueError(f"{model_key}: map archive key set differs")
        for row in selected:
            map_id = str(row["map_id"])
            coefficient, intercept = maps[f"{map_id}_coefficients"], maps[f"{map_id}_intercepts"]
            rank = int(_number(row, "rank"))
            if (
                coefficient.shape != (10, rank, rank)
                or intercept.shape != (10, rank)
                or coefficient.dtype != np.float64
                or intercept.dtype != np.float64
                or not np.isfinite(coefficient).all()
                or not np.isfinite(intercept).all()
                or arrays_sha256(map_id, coefficient, intercept) != row.get("map_sha256")
            ):
                raise ValueError(f"{model_key}: invalid selected map {map_id}")
        expected_chart_keys = {f"{name}_{suffix}" for name in chart_ids for suffix in ("center", "basis", "scale")}
        if set(charts.files) != expected_chart_keys:
            raise ValueError(f"{model_key}: chart archive key set differs")
        row_by_chart: dict[str, dict[str, str]] = {}
        for row in [*outer, *inner]:
            row_by_chart.setdefault(str(row["chart_id"]), row)
        for chart_id, row in row_by_chart.items():
            center, basis, scale = (
                charts[f"{chart_id}_{suffix}"] for suffix in ("center", "basis", "scale")
            )
            rank = int(_number(row, "rank"))
            if (
                center.shape != (width,)
                or basis.shape != (width, rank)
                or scale.shape != (rank,)
                or any(value.dtype != np.float64 or not np.isfinite(value).all() for value in (center, basis, scale))
                or arrays_sha256(chart_id, center, basis, scale) != row.get("chart_sha256")
            ):
                raise ValueError(f"{model_key}: invalid chart {chart_id}")


def _formal_config(config: dict[str, Any], *, reproduction: bool = False) -> None:
    experiment = config.get("experiment", {})
    expected_id = "phase4f-s5-aspect-ratio-reproduction" if reproduction else "phase4f-s5-aspect-ratio"
    if (
        config.get("schema_version") != 1
        or experiment.get("id") != expected_id
        or experiment.get("preregistration_commit") != PREREGISTRATION_COMMIT
        or experiment.get("smoke") is not False
    ):
        raise ValueError("not the frozen Phase 4f configuration")
    runtime = config.get("runtime", {})
    if tuple(runtime.get("ranks", ())) != RANKS or tuple(float(value) for value in runtime.get("lambdas", ())) != LAMBDAS:
        raise ValueError("Phase 4f rank/lambda grid differs from preregistration")
    for key, expected in (
        ("expected_outer_rows", 396),
        ("expected_inner_rows", 1980),
        ("expected_selection_rows", 198),
        ("expected_selected_maps", 198),
        ("expected_charts", 42),
    ):
        if int(runtime.get(key, -1)) != expected:
            raise ValueError(f"Phase 4f config lacks frozen {key}")
    if runtime.get("cuda_scoring") is not True:
        raise ValueError("formal Phase 4f must use parity-gated CUDA scoring")


def _expected_passports(config: dict[str, Any], model_key: str, *, reproduction: bool) -> dict[str, tuple[str, str]]:
    inputs = config["inputs"]
    answer = {
        "evaluation_suite": (inputs["suite_path"], inputs["suite_sha256"]),
        "phase4e_manifest": (inputs["phase4e_manifest"]["path"], inputs["phase4e_manifest"]["sha256"]),
        "phase4e_audit": (inputs["phase4e_audit"]["path"], inputs["phase4e_audit"]["sha256"]),
        f"feature/{model_key}": (
            (inputs["reproduction"] if model_key == REPRODUCTION_MODEL else inputs["models"][model_key])["feature_path"],
            (inputs["reproduction"] if model_key == REPRODUCTION_MODEL else inputs["models"][model_key])["sha256"],
        ),
    }
    answer["feature/medium-seed20261001"] = (
        inputs["models"]["medium-seed20261001"]["feature_path"],
        inputs["models"]["medium-seed20261001"]["sha256"],
    )
    if reproduction:
        answer["feature/medium-seed20261001"] = (
            inputs["models"]["medium-seed20261001"]["feature_path"],
            inputs["models"]["medium-seed20261001"]["sha256"],
        )
        answer[f"feature/{REPRODUCTION_MODEL}"] = (
            inputs["reproduction"]["feature_path"], inputs["reproduction"]["sha256"]
        )
    return answer


def validate_passports(
    passports: dict[str, Any], expected: dict[str, tuple[str, str]], root: Path
) -> None:
    if set(passports) != set(expected):
        raise ValueError(f"input passport key set mismatch: {root}")
    for name, (relative, digest) in expected.items():
        item = passports[name]
        if item.get("path") != relative or item.get("sha256") != digest or int(item.get("bytes", 0)) <= 0:
            raise ValueError(f"input passport mismatch: {root}/{name}")


def validate_input_root(config: dict[str, Any], input_root: Path) -> None:
    inputs = config["inputs"]
    expected = [
        (inputs["suite_path"], inputs["suite_sha256"]),
        (inputs["phase4e_manifest"]["path"], inputs["phase4e_manifest"]["sha256"]),
        (inputs["phase4e_audit"]["path"], inputs["phase4e_audit"]["sha256"]),
        *[(value["feature_path"], value["sha256"]) for value in inputs["models"].values()],
        (inputs["reproduction"]["feature_path"], inputs["reproduction"]["sha256"]),
    ]
    resolved_root = input_root.resolve()
    for relative, digest in expected:
        path = (resolved_root / relative).resolve()
        if resolved_root not in path.parents or not path.is_file() or sha256(path) != digest:
            raise ValueError(f"input-root does not match frozen passport: {relative}")


def _ancestor(repository: Path, commit: str) -> None:
    if not commit or subprocess.run(
        ["git", "-C", str(repository), "merge-base", "--is-ancestor", PREREGISTRATION_COMMIT, commit],
        check=False,
    ).returncode != 0:
        raise ValueError(f"commit is not descended from frozen preregistration: {commit}")


def _validate_qc(root: Path) -> None:
    scale = load_json(root / "scale_qc.json")
    parity = load_json(root / "cpu_cuda_parity.json")
    if not isinstance(scale, list) or not isinstance(parity, list):
        raise ValueError("Phase 4f QC artifacts must be lists")
    matching_scale = [item for item in scale if item and item.get("model_key") == "medium-seed20261001"]
    matching_parity = [item for item in parity if item and item.get("model_key") == "medium-seed20261001"]
    if len(matching_scale) != 1 or len(matching_parity) != 1 or len(scale) != 1 or len(parity) != 1:
        raise ValueError("missing fixed official-medium scale/CPU CUDA QC")
    certificate, report = matching_scale[0], matching_parity[0]
    if (
        int(certificate.get("fold", -1)) != 0
        or int(certificate.get("rank", -1)) != 64
        or not _close(float(certificate.get("requested_q", math.nan)), 1.2)
        or not _close(float(certificate.get("weak_lambda", math.nan)), WEAK_LAMBDA)
        or not math.isfinite(float(certificate.get("max_abs", math.inf)))
        or float(certificate["max_abs"]) >= 1e-8
        or report.get("passed") is not True
        or report.get("scoring_backend") != "cuda"
        or int(report.get("fold", -1)) != 0
        or int(report.get("rank", -1)) != 64
        or not _close(float(report.get("requested_q", math.nan)), 1.2)
        or not _close(float(report.get("weak_lambda", math.nan)), WEAK_LAMBDA)
        or not report.get("differences")
        or any(float(value) >= 1e-5 or not math.isfinite(float(value)) for value in report["differences"].values())
    ):
        raise ValueError("fixed scale/CPU CUDA QC fails frozen threshold")


def _provenance_for(payload: Any, model_key: str) -> Any:
    if isinstance(payload, dict) and model_key in payload:
        return payload[model_key]
    return payload


def validate_split(path: Path, model_key: str) -> Any:
    payload = _provenance_for(load_json(path), model_key)
    folds = payload.get("folds", []) if isinstance(payload, dict) else []
    if len(folds) != 3:
        raise ValueError(f"{model_key}: split provenance lacks three folds")
    observed: set[int] = set()
    for row in folds:
        fold = int(row.get("fold", row.get("outer_fold", -1)))
        if fold in observed or fold not in {0, 1, 2}:
            raise ValueError("invalid split fold index")
        observed.add(fold)
        train = set(row.get("outer_train", row.get("outer_train_states", [])))
        held = set(row.get("outer_held", row.get("outer_held_states", [])))
        inner = set(row.get("inner_fit", row.get("inner_fit_states", [])))
        validation = set(row.get("inner_validation", row.get("inner_validation_states", [])))
        if len(train) != 80 or len(held) != 40 or len(inner) != 60 or len(validation) != 20:
            raise ValueError("frozen 40/80/60/20 split cardinality differs")
        if train & held or inner & validation or inner | validation != train:
            raise ValueError("split leakage/partition error")
    return payload


def validate_shard(
    root: Path, formal_config: dict[str, Any], model_key: str, *, reproduction: bool = False
) -> dict[str, Any]:
    verify_manifest(root)
    config = yaml.safe_load((root / "config.yaml").read_text(encoding="utf-8"))
    _formal_config(config, reproduction=reproduction)
    if reproduction:
        if config["runtime"] != formal_config["runtime"] or config["evaluation"] != formal_config["evaluation"]:
            raise ValueError("reproduction runtime/evaluation differs from formal")
    elif config != formal_config:
        raise ValueError("formal shard config differs from frozen formal config")
    result = load_json(root / "result.json")
    if (
        result.get("smoke") is not False
        or result.get("preregistration_commit") != PREREGISTRATION_COMMIT
        or result.get("config_sha256") != sha256(root / "config.yaml")
        or result.get("device") != "cuda"
        or result.get("scoring_backend") != "cuda"
        or result.get("preregistration_ancestor_verified") is not True
        or not (root / "git_commit.txt").is_file()
        or (root / "git_commit.txt").read_text().strip() != result.get("git_commit")
    ):
        raise ValueError(f"invalid Phase 4f result passport: {root}")
    if not reproduction:
        models = result.get("models", [])
        if result.get("model_count") != 1 or len(models) != 1 or models[0].get("model_key") != model_key:
            raise ValueError("formal shard is not one frozen model")
    outer_name = "official_cell_metrics.csv" if reproduction else "cell_metrics.csv"
    inner_name = "official_inner_selection_metrics.csv" if reproduction else "inner_selection_metrics.csv"
    selected_name = "official_selected_lambda.csv" if reproduction else "selected_lambda.csv"
    maps_name = "official_selected_maps.npz" if reproduction else "selected_maps.npz"
    charts_name = "official_charts.npz" if reproduction else "charts.npz"
    split_name = "official_split_provenance.json" if reproduction else "split_provenance.json"
    outer, inner, selected = (read_csv(root / name) for name in (outer_name, inner_name, selected_name))
    validate_grid(outer, model_key, inner=False)
    validate_grid(inner, model_key, inner=True)
    validate_selection(selected, inner, model_key)
    validate_arrays(root / maps_name, root / charts_name, outer, inner, model_key)
    split = validate_split(root / split_name, model_key)
    validate_passports(result.get("input_file_passports", {}), _expected_passports(config, model_key, reproduction=reproduction), root)
    _validate_qc(root)
    return {
        "root": root,
        "config": config,
        "result": result,
        "outer": outer,
        "inner": inner,
        "selected": selected,
        "split": split,
        "maps_name": maps_name,
        "charts_name": charts_name,
    }


def _aggregate(rows: Iterable[dict[str, str]], prefix: str = "held") -> dict[str, float]:
    rows = list(rows)
    if len(rows) != 3:
        raise ValueError("model-level metric needs exactly three folds")
    result: dict[str, float] = {}
    for metric in METRICS:
        sse = sum(_number(row, f"{prefix}_{metric}_sse") for row in rows)
        reference = sum(_number(row, f"{prefix}_{metric}_reference_sse") for row in rows)
        count = sum(_number(row, f"{prefix}_{metric}_count") for row in rows)
        result[f"{metric}_sse"] = sse
        result[f"{metric}_reference_sse"] = reference
        result[f"{metric}_count"] = count
        result[f"{metric}_phase4e_strict_nrmse"] = math.sqrt(sse / reference)
    return result


def _selection_lookup(rows: list[dict[str, str]]) -> dict[tuple[Any, ...], dict[str, str]]:
    return {_selection_identity(row): row for row in rows}


def summarize_model(
    outer: list[dict[str, str]], selected: list[dict[str, str]], model_key: str
) -> dict[str, Any]:
    by_outer = {_row_identity(row, inner=False): row for row in outer}
    choices = _selection_lookup(selected)

    def selected_rows(rank: int, anchor: Any) -> list[dict[str, str]]:
        result = []
        for fold in range(3):
            identity = (fold, "aspect" if isinstance(anchor, int) else "diversity", rank, anchor)
            choice = choices[identity]
            row = by_outer[(fold, identity[1], rank, anchor, "selected")]
            if not _close(_number(row, "lambda"), _number(choice, "chosen_lambda")):
                raise ValueError("selected outer cell does not carry chosen lambda")
            result.append(row)
        return result

    def weak_rows(rank: int, anchor: int) -> list[dict[str, str]]:
        return [by_outer[(fold, "aspect", rank, anchor, "weak")] for fold in range(3)]

    ranks: dict[str, Any] = {}
    for rank in RANKS:
        ranks[str(rank)] = {
            "weak_low": _aggregate(weak_rows(rank, 1)),
            "weak_near": _aggregate(weak_rows(rank, 4)),
            "weak_high": _aggregate(weak_rows(rank, 6)),
            "selected_low": _aggregate(selected_rows(rank, 1)),
            "selected_near": _aggregate(selected_rows(rank, 4)),
            "selected_high": _aggregate(selected_rows(rank, 6)),
            "selection_at_upper_bound": any(
                _number(choices[(fold, "aspect", rank, anchor)], "chosen_lambda") == max(LAMBDAS)
                for fold in range(3)
                for anchor in (1, 4, 6)
            ),
        }
    diversity_base = _aggregate(selected_rows(64, "diversity_baseline"))
    diversity_candidate = _aggregate(selected_rows(64, "diversity_candidate"))
    diversity_boundary = any(
        _number(choices[(fold, "diversity", 64, anchor)], "chosen_lambda") == max(LAMBDAS)
        for fold in range(3)
        for anchor in ("diversity_baseline", "diversity_candidate")
    )
    summary = {
        "model_key": model_key,
        "by_rank": ranks,
        "diversity_baseline": diversity_base,
        "diversity_candidate": diversity_candidate,
        "diversity_selection_at_upper_bound": diversity_boundary,
    }
    summary["claims"] = model_claims(summary)
    return summary


def model_claims(summary: dict[str, Any]) -> dict[str, bool | None]:
    h1_ranks: list[int] = []
    h2_testable, h2_support = 0, 0
    for rank in CONFIRMATORY_RANKS:
        row = summary["by_rank"][str(rank)]
        weak = all(
            row["weak_near"][f"{metric}_phase4e_strict_nrmse"]
            >= multiplier * row[side][f"{metric}_phase4e_strict_nrmse"]
            for side in ("weak_low", "weak_high")
            for metric, multiplier in (("one_step", 1.10), ("composition", 1.20))
        )
        if weak:
            h1_ranks.append(rank)
        if weak and not row["selection_at_upper_bound"]:
            h2_testable += 1
            supports = []
            for metric in ("one_step", "composition"):
                def excess(prefix: str) -> float:
                    near = row[f"{prefix}_near"][f"{metric}_phase4e_strict_nrmse"]
                    sides = max(
                        row[f"{prefix}_low"][f"{metric}_phase4e_strict_nrmse"],
                        row[f"{prefix}_high"][f"{metric}_phase4e_strict_nrmse"],
                        1e-12,
                    )
                    return max(0.0, near / sides - 1.0)
                supports.append(excess("selected") <= 0.5 * excess("weak"))
            if all(supports):
                h2_support += 1
    h3: bool | None
    if summary["diversity_selection_at_upper_bound"]:
        h3 = None
    else:
        baseline, candidate = summary["diversity_baseline"], summary["diversity_candidate"]
        h3 = bool(
            candidate["one_step_phase4e_strict_nrmse"] <= 0.90 * baseline["one_step_phase4e_strict_nrmse"]
            and candidate["composition_phase4e_strict_nrmse"] <= 0.90 * baseline["composition_phase4e_strict_nrmse"]
            and candidate["inverse_phase4e_strict_nrmse"] <= 1.05 * baseline["inverse_phase4e_strict_nrmse"]
        )
    return {
        "ASPECT_PEAK_RAW": len(h1_ranks) >= 4,
        "NORMALIZED_RIDGE_REMOVES_PEAK": None if h2_testable < 4 else h2_support >= 4,
        "FAIR_DIVERSITY_RESIDUAL": h3,
    }


def mechanism_labels(models: list[dict[str, Any]]) -> dict[str, Any]:
    names = ("ASPECT_PEAK_RAW", "NORMALIZED_RIDGE_REMOVES_PEAK", "FAIR_DIVERSITY_RESIDUAL")
    testable = {name: all(model["claims"][name] is not None for model in models) for name in names}
    support = {name: sum(model["claims"][name] is True for model in models) for name in names}
    labels = {name: testable[name] and support[name] == 6 for name in names}
    return {
        "status": "UNTESTABLE" if not all(testable.values()) else ("CLEAR" if any(labels.values()) else "MIXED_UNRESOLVED"),
        "labels": labels,
        "claim_status": {name: "UNTESTABLE" if not testable[name] else ("SUPPORTED" if labels[name] else "NOT_SUPPORTED") for name in names},
        "support_counts": support,
        "testable": testable,
        "scale_support": {
            name: {
                scale: sum(model["claims"][name] is True for model in models if model["model_key"].startswith(scale))
                for scale in ("medium", "large")
            }
            for name in names
        },
    }


def metric15(summary: dict[str, Any]) -> dict[str, float]:
    items = {
        "weak_q07": summary["by_rank"]["64"]["weak_low"],
        "weak_q12": summary["by_rank"]["64"]["weak_near"],
        "weak_q20": summary["by_rank"]["64"]["weak_high"],
        "diversity_c20h8": summary["diversity_baseline"],
        "diversity_c80h2": summary["diversity_candidate"],
    }
    result = {
        f"{name}_{metric}": float(values[f"{metric}_phase4e_strict_nrmse"])
        for name, values in items.items()
        for metric in ("one_step", "composition", "inverse")
    }
    if len(result) != 15:
        raise AssertionError("Phase 4f reproduction requires exactly 15 continuous metrics")
    return result


def selection15(selected: list[dict[str, str]]) -> list[dict[str, Any]]:
    choices = _selection_lookup(selected)
    output = []
    for fold in range(3):
        for design, rank, anchor in (
            ("aspect", 64, 1),
            ("aspect", 64, 4),
            ("aspect", 64, 6),
            ("diversity", 64, "diversity_baseline"),
            ("diversity", 64, "diversity_candidate"),
        ):
            output.append({
                "outer_fold": fold,
                "design_type": design,
                "rank": rank,
                "anchor": anchor,
                "chosen_lambda": _number(choices[(fold, design, rank, anchor)], "chosen_lambda"),
            })
    return output


def reproduction_verdict(
    official: dict[str, Any], reproduced: dict[str, Any], official_selected: list[dict[str, str]], reproduced_selected: list[dict[str, str]]
) -> dict[str, Any]:
    left, right = metric15(official), metric15(reproduced)
    differences = {
        name: abs(left[name] - right[name]) / max((abs(left[name]) + abs(right[name])) / 2.0, 1e-12)
        for name in left
    }
    selected_match = selection15(official_selected) == selection15(reproduced_selected)
    directions_match = official["claims"] == reproduced["claims"]
    failed = [name for name, value in differences.items() if value >= 0.05]
    verdict = (
        "REPRODUCIBLE"
        if not failed and selected_match and directions_match
        else "PARTIALLY_REPRODUCIBLE" if directions_match else "NOT_REPRODUCIBLE"
    )
    return {
        "differences": differences,
        "failed_metrics": failed,
        "selection_match": selected_match,
        "directions_match": directions_match,
        "official_selections": selection15(official_selected),
        "reproduction_selections": selection15(reproduced_selected),
        "official_directions": official["claims"],
        "reproduction_directions": reproduced["claims"],
        "verdict": verdict,
    }


def _add_arrays(destination: dict[str, np.ndarray], source: Path, label: str) -> None:
    with np.load(source, allow_pickle=False) as data:
        for key in data.files:
            if key in destination:
                raise ValueError(f"array namespace collision in {label}: {key}")
            destination[key] = data[key]


def _array_equal(left: Path, right: Path, label: str) -> None:
    with np.load(left, allow_pickle=False) as a, np.load(right, allow_pickle=False) as b:
        if set(a.files) != set(b.files):
            raise ValueError(f"{label}: array key set differs")
        if any(not np.array_equal(a[key], b[key]) for key in a.files):
            raise ValueError(f"{label}: array values differ")


def _copy_provenance(shard: Path, destination: Path) -> None:
    destination.mkdir(parents=True, exist_ok=False)
    for name in (
        "run.log", "gpu_telemetry.csv", "nvidia-smi.txt", "pip-freeze.txt", "scale_qc.json",
        "cpu_cuda_parity.json", "config.yaml", "git_commit.txt", "result.json", "exit_code.txt",
    ):
        source = shard / name
        if source.is_file():
            shutil.copy2(source, destination / name)
    shutil.copy2(shard / "artifact_manifest.json", destination / "source_artifact_manifest.json")
    write_json_atomic(destination / "artifact_manifest.json", build_manifest(destination))
    (destination / "SUCCESS").write_text("ok\n", encoding="utf-8")


def merge(
    formal_config_path: Path,
    input_root: Path,
    formal_shards: list[Path],
    reproduction_shard: Path,
    output: Path,
    repository: Path,
) -> dict[str, Any]:
    require_new_output(output)
    if len(formal_shards) != 6:
        raise ValueError("Phase 4f requires exactly six formal shards")
    formal_config = yaml.safe_load(formal_config_path.read_text(encoding="utf-8"))
    _formal_config(formal_config)
    validate_input_root(formal_config, input_root)
    config_hash = sha256(formal_config_path)
    validated: dict[str, dict[str, Any]] = {}
    for shard in formal_shards:
        result = load_json(shard / "result.json")
        models = result.get("models", [])
        if result.get("model_count") != 1 or len(models) != 1:
            raise ValueError(f"formal shard is not one model: {shard}")
        key = models[0].get("model_key")
        if key not in FORMAL_MODELS or key in validated or sha256(shard / "config.yaml") != config_hash:
            raise ValueError("formal shards do not uniquely share the frozen config/model grid")
        validated[key] = validate_shard(shard, formal_config, key)
    if set(validated) != set(FORMAL_MODELS):
        raise ValueError("formal shards do not uniquely cover six frozen models")
    commits = {str(item["result"].get("git_commit", "")) for item in validated.values()}
    if len(commits) != 1:
        raise ValueError("formal analysis commits diverge")
    analysis_commit = commits.pop()
    _ancestor(repository, analysis_commit)

    repro_config = yaml.safe_load((reproduction_shard / "config.yaml").read_text(encoding="utf-8"))
    _formal_config(repro_config, reproduction=True)
    if repro_config["runtime"] != formal_config["runtime"] or repro_config["evaluation"] != formal_config["evaluation"]:
        raise ValueError("reproduction config differs in runtime/evaluation")
    repro_result = load_json(reproduction_shard / "result.json")
    repro_commit = str(repro_result.get("git_commit", ""))
    _ancestor(repository, repro_commit)
    if repro_commit != analysis_commit:
        raise ValueError("reproduction must use the same analysis commit")
    official = validate_shard(reproduction_shard, formal_config, "medium-seed20261001", reproduction=True)
    repro_outer = read_csv(reproduction_shard / "reproduction_cell_metrics.csv")
    repro_inner = read_csv(reproduction_shard / "reproduction_inner_selection_metrics.csv")
    repro_selected = read_csv(reproduction_shard / "reproduction_selected_lambda.csv")
    validate_grid(repro_outer, REPRODUCTION_MODEL, inner=False)
    validate_grid(repro_inner, REPRODUCTION_MODEL, inner=True)
    validate_selection(repro_selected, repro_inner, REPRODUCTION_MODEL)
    validate_arrays(reproduction_shard / "reproduction_selected_maps.npz", reproduction_shard / "reproduction_charts.npz", repro_outer, repro_inner, REPRODUCTION_MODEL)
    repro_split = validate_split(reproduction_shard / "reproduction_split_provenance.json", REPRODUCTION_MODEL)

    medium = validated["medium-seed20261001"]
    for name in ("cell_metrics", "inner_selection_metrics", "selected_lambda"):
        if canonical_csv_bytes(reproduction_shard / f"official_{name}.csv") != canonical_csv_bytes(medium["root"] / f"{name}.csv"):
            raise ValueError(f"official duplicate differs in canonical bytes: {name}")
    _array_equal(reproduction_shard / "official_selected_maps.npz", medium["root"] / "selected_maps.npz", "official duplicate maps")
    _array_equal(reproduction_shard / "official_charts.npz", medium["root"] / "charts.npz", "official duplicate charts")
    if canonical_json(_provenance_for(official["split"], "medium-seed20261001")) != canonical_json(medium["split"]):
        raise ValueError("official duplicate split provenance differs")

    summaries = [summarize_model(validated[key]["outer"], validated[key]["selected"], key) for key in FORMAL_MODELS]
    reproduction_summary = summarize_model(repro_outer, repro_selected, REPRODUCTION_MODEL)
    recomputed_reproduction = reproduction_verdict(summaries[0], reproduction_summary, medium["selected"], repro_selected)
    reported_reproduction = repro_result.get("reproduction")
    if isinstance(reported_reproduction, dict):
        for key in ("differences", "failed_metrics", "selection_match", "directions_match", "verdict"):
            if reported_reproduction.get(key) != recomputed_reproduction.get(key):
                raise ValueError("runner reproduction verdict does not reconstruct")

    output.mkdir(parents=True)
    shutil.copy2(formal_config_path, output / "config.yaml")
    all_outer = [row for key in FORMAL_MODELS for row in validated[key]["outer"]]
    all_inner = [row for key in FORMAL_MODELS for row in validated[key]["inner"]]
    all_selected = [row for key in FORMAL_MODELS for row in validated[key]["selected"]]
    write_csv(output / "cell_metrics.csv", all_outer)
    write_csv(output / "inner_selection_metrics.csv", all_inner)
    write_csv(output / "selected_lambda.csv", all_selected)
    write_csv(output / "reproduction_cell_metrics.csv", repro_outer)
    write_csv(output / "reproduction_inner_selection_metrics.csv", repro_inner)
    write_csv(output / "reproduction_selected_lambda.csv", repro_selected)
    maps: dict[str, np.ndarray] = {}
    charts: dict[str, np.ndarray] = {}
    for key in FORMAL_MODELS:
        _add_arrays(maps, validated[key]["root"] / "selected_maps.npz", key)
        _add_arrays(charts, validated[key]["root"] / "charts.npz", key)
    np.savez_compressed(output / "maps.npz", **maps)
    np.savez_compressed(output / "charts.npz", **charts)
    shutil.copy2(reproduction_shard / "reproduction_selected_maps.npz", output / "reproduction_maps.npz")
    shutil.copy2(reproduction_shard / "reproduction_charts.npz", output / "reproduction_charts.npz")
    split = {key: validated[key]["split"] for key in FORMAL_MODELS}
    split[REPRODUCTION_MODEL] = repro_split
    write_json_atomic(output / "split_provenance.json", split)
    passports: dict[str, Any] = {}
    for key in FORMAL_MODELS:
        for name, value in validated[key]["result"]["input_file_passports"].items():
            if name in passports and passports[name] != value:
                raise ValueError(f"formal input passport disagreement: {name}")
            passports[name] = value
    for name, value in repro_result.get("input_file_passports", {}).items():
        if name in passports and passports[name] != value:
            raise ValueError(f"reproduction input passport disagreement: {name}")
        passports[name] = value
    provenance = [(key, validated[key]["root"]) for key in FORMAL_MODELS] + [("reproduction", reproduction_shard)]
    for key, shard in provenance:
        _copy_provenance(shard, output / "shard_provenance" / key)
    assembly_commit = subprocess.run(["git", "-C", str(repository), "rev-parse", "HEAD"], check=True, text=True, capture_output=True).stdout.strip()
    _ancestor(repository, assembly_commit)
    result = {
        "schema_version": 1,
        "experiment_id": formal_config["experiment"]["id"],
        "completed_at": utc_now(),
        "config_sha256": config_hash,
        "input_root": str(input_root),
        "preregistration_commit": PREREGISTRATION_COMMIT,
        "preregistration_ancestor_verified": True,
        "git_commit": analysis_commit,
        "reproduction_analysis_git_commit": repro_commit,
        "assembly_git_commit": assembly_commit,
        "device": "cuda",
        "scoring_backend": "cuda",
        "scale_qc": validated["medium-seed20261001"]["result"].get("scale_qc"),
        "cpu_cuda_parity": validated["medium-seed20261001"]["result"].get("cpu_cuda_parity"),
        "cuda_peak_allocated_bytes": max(
            int(validated[key]["result"].get("cuda_peak_allocated_bytes", 0))
            for key in FORMAL_MODELS
        ),
        "cuda_peak_reserved_bytes": max(
            int(validated[key]["result"].get("cuda_peak_reserved_bytes", 0))
            for key in FORMAL_MODELS
        ),
        "model_count": 6,
        "models": summaries,
        "mechanism": mechanism_labels(summaries),
        "cell_row_count": len(all_outer),
        "inner_row_count": len(all_inner),
        "selected_lambda_row_count": len(all_selected),
        "map_count": len(maps) // 2,
        "chart_count": len(charts) // 3,
        "reproduction_cell_row_count": len(repro_outer),
        "reproduction_inner_row_count": len(repro_inner),
        "reproduction_selected_lambda_row_count": len(repro_selected),
        "reproduction_map_count": len(_map_ids(repro_outer)),
        "reproduction_chart_count": 42,
        "reproduction": recomputed_reproduction,
        "input_file_passports": passports,
        "smoke": False,
        "execution_shards": [
            {"model_key": key, "path": str(path), "artifact_manifest_sha256": sha256(path / "artifact_manifest.json")}
            for key, path in provenance
        ],
    }
    if (len(all_outer), len(all_inner), len(all_selected), result["map_count"], result["chart_count"]) != (2376, 11880, 1188, 1188, 252):
        raise AssertionError("merged Phase 4f formal count contract failed")
    write_json_atomic(output / "result.json", result)
    (output / "git_commit.txt").write_text(f"{analysis_commit}\n", encoding="utf-8")
    (output / "exit_code.txt").write_text("0\n", encoding="utf-8")
    write_json_atomic(output / "artifact_manifest.json", build_manifest(output))
    (output / "SUCCESS").write_text("ok\n", encoding="utf-8")
    return result


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--config", type=Path, required=True)
    parser.add_argument("--input-root", type=Path, required=True)
    parser.add_argument("--formal-shard", type=Path, action="append", required=True)
    parser.add_argument("--reproduction-shard", type=Path, required=True)
    parser.add_argument("--output-dir", type=Path, required=True)
    parser.add_argument("--repository", type=Path, required=True)
    args = parser.parse_args()
    merge(args.config, args.input_root, args.formal_shard, args.reproduction_shard, args.output_dir, args.repository)


if __name__ == "__main__":
    main()


==> anc/scripts/phase0_nnsight_smoke.py <==
#!/usr/bin/env python3
"""CLI entry point for the Phase 0 NNsight smoke experiment."""

from __future__ import annotations

import argparse
import json
from pathlib import Path

from verb_operator_algebra.config import load_phase0_config
from verb_operator_algebra.phase0 import run_phase0


def parse_args() -> argparse.Namespace:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--config", required=True, type=Path)
    parser.add_argument("--output-dir", required=True, type=Path)
    parser.add_argument("--repository", default=Path.cwd(), type=Path)
    return parser.parse_args()


def main() -> int:
    args = parse_args()
    config = load_phase0_config(args.config)
    result = run_phase0(config, args.output_dir, args.repository.resolve())
    print(json.dumps({"status": result["experiment"]["status"], "checks": result["checks"]}))
    return 0 if all(result["checks"].values()) else 2


if __name__ == "__main__":
    raise SystemExit(main())



==> anc/scripts/phase0_state_probes_legacy_smoke.py <==
#!/usr/bin/env python3
"""Run the pinned state-probes Alchemy generator and parser without modifying it."""

from __future__ import annotations

import argparse
import csv
import json
import os
import random
import runpy
import subprocess
import sys
from pathlib import Path


def git_commit(path: Path) -> str:
    return subprocess.check_output(["git", "rev-parse", "HEAD"], cwd=path, text=True).strip()


def main() -> int:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--source", type=Path, required=True)
    parser.add_argument("--output-dir", type=Path, required=True)
    parser.add_argument("--num-scenarios", type=int, default=8)
    parser.add_argument("--seed", type=int, default=20260808)
    args = parser.parse_args()

    source = args.source.resolve()
    generator = source / "data/alchemy/alchemy_artificial_generator.py"
    parser_module_root = source
    if not generator.is_file():
        raise FileNotFoundError(generator)
    if args.num_scenarios <= 0:
        raise ValueError("num-scenarios must be positive")

    output_dir = args.output_dir.resolve()
    work_dir = output_dir / "work"
    work_dir.mkdir(parents=True, exist_ok=False)
    (work_dir / "id").write_text("0\n", encoding="utf-8")

    prior_cwd = Path.cwd()
    prior_argv = sys.argv[:]
    random.seed(args.seed)
    try:
        os.chdir(work_dir)
        sys.argv = [
            str(generator),
            "--num_scenarios",
            str(args.num_scenarios),
            "--output",
            "sample",
        ]
        runpy.run_path(str(generator), run_name="__main__")
    finally:
        sys.argv = prior_argv
        os.chdir(prior_cwd)

    state_csv = work_dir / "sample/sample_answers.csv"
    language_csv = work_dir / "sample/batch.csv"
    if not state_csv.is_file() or not language_csv.is_file():
        raise RuntimeError("legacy generator did not create its documented CSV outputs")

    with state_csv.open(newline="", encoding="utf-8") as handle:
        state_rows = list(csv.reader(handle))
    with language_csv.open(newline="", encoding="utf-8") as handle:
        language_rows = list(csv.reader(handle))

    sys.path.insert(0, str(parser_module_root))
    try:
        from data.alchemy.parseScone import SyntheticDatum
    finally:
        sys.path.pop(0)

    parsed = [
        SyntheticDatum(",".join(state_row) + "\n", ",".join(language_row) + "\n")
        for state_row, language_row in zip(state_rows[1:], language_rows[1:], strict=True)
    ]
    alignment_checks = [len(datum.statements) == len(datum.states) for datum in parsed]
    checks = {
        "state_row_count": len(state_rows) - 1 == args.num_scenarios,
        "language_row_count": len(language_rows) - 1 == args.num_scenarios,
        "row_counts_match": len(state_rows) == len(language_rows),
        "all_statement_state_counts_align": all(alignment_checks),
        "all_initial_states_nonempty": all(bool(datum.initial_state) for datum in parsed),
    }

    summary = {
        "material_passport": {
            "origin_skill": "experiment-agent",
            "origin_mode": "run",
            "verification_status": "UNVERIFIED",
            "version_label": "exp_result_v1",
        },
        "experiment": {
            "id": "phase0-state-probes-legacy-preprocessing-smoke",
            "status": "completed" if all(checks.values()) else "completed_with_failed_checks",
            "seed": args.seed,
            "num_scenarios": args.num_scenarios,
            "upstream_commit": git_commit(source),
        },
        "outputs": {
            "state_csv": str(state_csv.relative_to(output_dir)),
            "language_csv": str(language_csv.relative_to(output_dir)),
            "generated_svg_count": len(list((work_dir / "sample/sample_gen").glob("*.svg"))),
        },
        "parsed": {
            "scenario_count": len(parsed),
            "statement_counts": [len(datum.statements) for datum in parsed],
            "state_counts": [len(datum.states) for datum in parsed],
            "sample_initial_state": parsed[0].initial_state if parsed else None,
            "sample_first_statement": parsed[0].statements[0] if parsed and parsed[0].statements else None,
        },
        "checks": checks,
        "scope_note": "Original generator/parser smoke only; no T5/BART training or probe result.",
    }
    output_dir.mkdir(parents=True, exist_ok=True)
    (output_dir / "result.json").write_text(
        json.dumps(summary, ensure_ascii=False, indent=2, sort_keys=True) + "\n", encoding="utf-8"
    )
    print(json.dumps({"status": summary["experiment"]["status"], "checks": checks}))
    return 0 if all(checks.values()) else 2


if __name__ == "__main__":
    raise SystemExit(main())



==> anc/scripts/phase1_paired_intervention.py <==
#!/usr/bin/env python3
"""Run paired state-residual interventions at the calibrated layer."""

from __future__ import annotations

import argparse
import os
from pathlib import Path

import torch
import yaml
from transformers import AutoModelForCausalLM, AutoTokenizer

from verb_operator_algebra.phase1_intervention import (
    generate_intervention_pairs,
    run_paired_intervention,
    save_intervention_outputs,
)
from verb_operator_algebra.reporting import sha256_file, utc_now


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--config", type=Path, required=True)
    parser.add_argument("--output-dir", type=Path, required=True)
    parser.add_argument("--repository", type=Path, required=True)
    args = parser.parse_args()
    config = yaml.safe_load(args.config.read_text(encoding="utf-8"))
    seed = int(config["experiment"]["seed"])
    torch.manual_seed(seed)
    torch.cuda.manual_seed_all(seed)
    pairs = generate_intervention_pairs(seed=seed, count=int(config["dataset"]["pair_count"]))

    model_path = Path(os.environ.get("BERB_MODEL_PATH", config["model"]["path"]))
    tokenizer = AutoTokenizer.from_pretrained(model_path, local_files_only=True)
    if tokenizer.pad_token_id is None:
        tokenizer.pad_token = tokenizer.eos_token
    tokenizer.padding_side = "right"
    dtype = {"bfloat16": torch.bfloat16, "float16": torch.float16}[
        config["model"]["dtype"]
    ]
    model = AutoModelForCausalLM.from_pretrained(
        model_path,
        dtype=dtype,
        device_map=config["model"].get("device_map", "cuda"),
        local_files_only=True,
    )
    records, summary = run_paired_intervention(
        model=model,
        tokenizer=tokenizer,
        pairs=pairs,
        hidden_state_index=int(config["intervention"]["hidden_state_index"]),
        batch_size=int(config["runtime"]["batch_size"]),
    )
    result = {
        "schema_version": 1,
        "experiment_id": config["experiment"]["id"],
        "completed_at": utc_now(),
        "config_sha256": sha256_file(args.config),
        "model": {"id": config["model"]["id"], "path": str(model_path)},
        "design": {
            "pairing": "source, intended target, and wrong-color control differ only in color",
            "labels": ["red", "blue", "green", "yellow"],
            "query_entities": ["F", "G"],
        },
        "summary": summary,
    }
    save_intervention_outputs(args.output_dir, pairs, records, result)
    print(f"summary={summary}", flush=True)


if __name__ == "__main__":
    main()


==> anc/scripts/phase1_probe_scan.py <==
#!/usr/bin/env python3
"""Run the Phase 1 controlled Alchemy activation and probe scan."""

from __future__ import annotations

import argparse
import os
import random
from pathlib import Path

import numpy as np
import torch
import yaml
from transformers import AutoModelForCausalLM, AutoTokenizer

from verb_operator_algebra.alchemy import (
    STATES,
    generate_direct_probe_dataset,
    generate_focused_probe_dataset,
    generate_probe_dataset,
)
from verb_operator_algebra.phase1_probe import (
    dataset_manifest,
    evaluate_probes,
    extract_activations,
    save_outputs,
)
from verb_operator_algebra.reporting import sha256_file, utc_now


def parse_args() -> argparse.Namespace:
    parser = argparse.ArgumentParser()
    parser.add_argument("--config", type=Path, required=True)
    parser.add_argument("--output-dir", type=Path, required=True)
    parser.add_argument("--repository", type=Path, required=True)
    return parser.parse_args()


def main() -> None:
    args = parse_args()
    config = yaml.safe_load(args.config.read_text(encoding="utf-8"))
    seed = int(config["experiment"]["seed"])
    random.seed(seed)
    np.random.seed(seed)
    torch.manual_seed(seed)
    torch.cuda.manual_seed_all(seed)

    dataset_config = config["dataset"]
    generator = {
        "random_transitions": generate_probe_dataset,
        "focused_short_chain": generate_focused_probe_dataset,
        "direct_update": generate_direct_probe_dataset,
    }[dataset_config.get("mode", "random_transitions")]
    examples = generator(
        seed=seed,
        train_count=int(dataset_config["train_count"]),
        validation_count=int(dataset_config["validation_count"]),
        test_count=int(dataset_config["test_count"]),
    )
    manifest = dataset_manifest(examples)
    print(f"dataset={manifest}", flush=True)

    configured_path = os.environ.get("BERB_MODEL_PATH", config["model"]["path"])
    model_path = Path(configured_path)
    tokenizer = AutoTokenizer.from_pretrained(model_path, local_files_only=True)
    if tokenizer.pad_token_id is None:
        tokenizer.pad_token = tokenizer.eos_token
    tokenizer.padding_side = "right"
    dtype_name = config["model"]["dtype"]
    dtype = {"bfloat16": torch.bfloat16, "float16": torch.float16}[dtype_name]
    model = AutoModelForCausalLM.from_pretrained(
        model_path,
        dtype=dtype,
        device_map=config["model"].get("device_map", "cuda"),
        local_files_only=True,
    )
    layers = [int(value) for value in config["probe"]["hidden_state_indices"]]
    activations, constrained_predictions = extract_activations(
        model=model,
        tokenizer=tokenizer,
        examples=examples,
        hidden_state_indices=layers,
        batch_size=int(config["runtime"]["batch_size"]),
    )
    del model
    torch.cuda.empty_cache()

    rows, summary = evaluate_probes(
        activations=activations,
        examples=examples,
        hidden_state_indices=layers,
        probe_seeds=[int(value) for value in config["probe"]["seeds"]],
        alpha_grid=[float(value) for value in config["probe"]["alpha_grid"]],
    )
    true_labels = np.asarray([STATES.index(example.label) for example in examples])
    test_mask = np.asarray([example.split == "test" for example in examples])
    summary["closed_set_next_token_test_accuracy"] = float(
        np.mean(constrained_predictions[test_mask] == true_labels[test_mask])
    )
    metadata = {
        "schema_version": 1,
        "experiment_id": config["experiment"]["id"],
        "started_from_config_sha256": sha256_file(args.config),
        "completed_at": utc_now(),
        "model": {
            "configured_id": config["model"]["id"],
            "resolved_path": str(model_path),
            "dtype": dtype_name,
        },
        "dataset": manifest,
        "split_contract": {
            "dataset_mode": dataset_config.get("mode", "random_transitions"),
            "train_query_entities": ["A", "B", "C", "D"],
            "validation_query_entities": ["E"],
            "test_query_entities": ["F", "G"],
            "train_validation_templates": [0, 1],
            "test_templates": (
                [0, 1]
                if dataset_config.get("mode") in {"focused_short_chain", "direct_update"}
                else [2]
            ),
        },
        "probe": {
            "hidden_state_indices": layers,
            "positions": ["query", "last"],
            "seeds": config["probe"]["seeds"],
            "alpha_grid": config["probe"]["alpha_grid"],
            "train_fraction_per_seed": 0.9,
        },
    }
    save_outputs(
        output_dir=args.output_dir,
        examples=examples,
        activations=activations,
        constrained_predictions=constrained_predictions,
        rows=rows,
        summary=summary,
        metadata=metadata,
    )
    (args.output_dir / "SUCCESS").write_text("ok\n", encoding="utf-8")
    print(f"summary={summary}", flush=True)


if __name__ == "__main__":
    main()


==> anc/scripts/phase2_fit_operators.py <==
#!/usr/bin/env python3
"""Extract before/after states and fit the Phase 2 affine operator suite."""

from __future__ import annotations

import argparse
import os
from pathlib import Path

import numpy as np
import torch
import yaml
from transformers import AutoModelForCausalLM, AutoTokenizer

from verb_operator_algebra.operator_data import generate_operator_dataset
from verb_operator_algebra.operator_fit import (
    extract_pair_activations,
    fit_operator_suite,
    load_fixed_probe,
    save_operator_results,
)
from verb_operator_algebra.reporting import sha256_file, utc_now


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--config", type=Path, required=True)
    parser.add_argument("--output-dir", type=Path, required=True)
    parser.add_argument("--repository", type=Path, required=True)
    args = parser.parse_args()
    config = yaml.safe_load(args.config.read_text(encoding="utf-8"))
    seed = int(config["experiment"]["seed"])
    torch.manual_seed(seed)
    np.random.seed(seed)
    data = config["dataset"]
    pairs = generate_operator_dataset(
        seed=seed,
        train_per_operator=int(data["train_per_operator"]),
        validation_per_operator=int(data["validation_per_operator"]),
        test_per_operator=int(data["test_per_operator"]),
    )

    hidden_state_index = int(config["representation"]["hidden_state_index"])
    model_path = Path(os.environ.get("BERB_MODEL_PATH", config["model"]["path"]))
    activation_cache = config["runtime"].get("activation_cache")
    if activation_cache:
        cached = np.load(Path(activation_cache))
        before, after = cached["before"], cached["after"]
        if len(before) != len(pairs) or len(after) != len(pairs):
            raise ValueError("activation cache does not match configured dataset size")
    else:
        tokenizer = AutoTokenizer.from_pretrained(model_path, local_files_only=True)
        if tokenizer.pad_token_id is None:
            tokenizer.pad_token = tokenizer.eos_token
        tokenizer.padding_side = "right"
        dtype = {"bfloat16": torch.bfloat16, "float16": torch.float16}[
            config["model"]["dtype"]
        ]
        model = AutoModelForCausalLM.from_pretrained(
            model_path, dtype=dtype, device_map="cuda", local_files_only=True
        )
        before, after = extract_pair_activations(
            model=model,
            tokenizer=tokenizer,
            pairs=pairs,
            hidden_state_index=hidden_state_index,
            batch_size=int(config["runtime"]["batch_size"]),
        )
        del model
        torch.cuda.empty_cache()
    args.output_dir.mkdir(parents=True, exist_ok=True)
    np.savez_compressed(args.output_dir / "paired_activations.npz", before=before, after=after)

    calibration_dir = Path(config["representation"]["calibration_run"])
    scaler, probe = load_fixed_probe(calibration_dir, hidden_state_index)
    rows, summary = fit_operator_suite(
        before=before,
        after=after,
        pairs=pairs,
        scaler=scaler,
        probe=probe,
        alpha_grid=[float(value) for value in config["fit"]["alpha_grid"]],
        rank_grid=[int(value) for value in config["fit"]["rank_grid"]],
        seed=seed,
        output_dir=args.output_dir,
    )
    result = {
        "schema_version": 1,
        "experiment_id": config["experiment"]["id"],
        "completed_at": utc_now(),
        "config_sha256": sha256_file(args.config),
        "model": {"id": config["model"]["id"], "path": str(model_path)},
        "representation": {
            "hidden_state_index": hidden_state_index,
            "position": "last",
            "calibration_run": str(calibration_dir),
        },
        "dataset": {
            "pair_count": len(pairs),
            "train_per_operator": data["train_per_operator"],
            "validation_per_operator": data["validation_per_operator"],
            "test_per_operator": data["test_per_operator"],
            "held_out_test_entities": ["F", "G"],
            "activation_cache": activation_cache,
        },
        "summary": summary,
    }
    save_operator_results(output_dir=args.output_dir, pairs=pairs, rows=rows, result=result)
    (args.output_dir / "SUCCESS").write_text("ok\n", encoding="utf-8")
    print(f"summary={summary}", flush=True)


if __name__ == "__main__":
    main()


==> anc/scripts/phase2_mlp_upper_bound.py <==
#!/usr/bin/env python3
"""Fit a two-layer MLP upper bound to test whether operator nonlinearity explains H1 failures."""

from __future__ import annotations

import argparse
import json
from pathlib import Path

import numpy as np
import torch
import yaml

from verb_operator_algebra.operator_causal import apply_operator_artifact
from verb_operator_algebra.operator_data import OPERATORS
from verb_operator_algebra.reporting import sha256_file, utc_now, write_json_atomic


class DeltaMLP(torch.nn.Module):
    def __init__(self, dimension: int, hidden: int) -> None:
        super().__init__()
        self.network = torch.nn.Sequential(
            torch.nn.Linear(dimension, hidden),
            torch.nn.GELU(),
            torch.nn.Linear(hidden, dimension),
        )

    def forward(self, inputs: torch.Tensor) -> torch.Tensor:
        return self.network(inputs)


def relative_errors(prediction: np.ndarray, target: np.ndarray, before: np.ndarray) -> np.ndarray:
    return np.linalg.norm(prediction - target, axis=1) / np.maximum(
        np.linalg.norm(target - before, axis=1), 1e-8
    )


def bootstrap_interval(values: np.ndarray, seed: int) -> list[float]:
    rng = np.random.default_rng(seed)
    means = [np.mean(values[rng.integers(0, len(values), size=len(values))]) for _ in range(3000)]
    return [float(value) for value in np.quantile(means, (0.025, 0.975))]


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--config", type=Path, required=True)
    parser.add_argument("--output-dir", type=Path, required=True)
    parser.add_argument("--repository", type=Path, required=True)
    args = parser.parse_args()
    config = yaml.safe_load(args.config.read_text(encoding="utf-8"))
    seed = int(config["experiment"]["seed"])
    torch.manual_seed(seed)
    np.random.seed(seed)
    source = Path(config["operator_fit"]["source_run"])
    rows = [json.loads(line) for line in (source / "dataset.jsonl").read_text().splitlines()]
    cached = np.load(source / "paired_activations.npz")
    before = cached["before"].astype(np.float32)
    after = cached["after"].astype(np.float32)
    device = torch.device("cuda")
    summaries: dict[str, object] = {}
    args.output_dir.mkdir(parents=True, exist_ok=True)

    for operator_index, operator in enumerate(OPERATORS):
        indices = {
            split: np.asarray(
                [i for i, row in enumerate(rows) if row["operator"] == operator and row["split"] == split]
            )
            for split in ("train", "validation", "test")
        }
        train, validation, test = indices["train"], indices["validation"], indices["test"]
        x_mean = before[train].mean(axis=0)
        x_scale = float(np.std(before[train] - x_mean))
        delta = after - before
        delta_mean = delta[train].mean(axis=0)
        delta_scale = float(np.std(delta[train] - delta_mean))

        def tensors(selected: np.ndarray) -> tuple[torch.Tensor, torch.Tensor]:
            x = torch.as_tensor((before[selected] - x_mean) / x_scale, device=device)
            y = torch.as_tensor((delta[selected] - delta_mean) / delta_scale, device=device)
            return x, y

        train_x, train_y = tensors(train)
        validation_x, validation_y = tensors(validation)
        best: dict[str, object] | None = None
        for hidden in [int(value) for value in config["mlp"]["hidden_sizes"]]:
            torch.manual_seed(seed + operator_index * 100 + hidden)
            model = DeltaMLP(train_x.shape[1], hidden).to(device)
            optimizer = torch.optim.AdamW(
                model.parameters(),
                lr=float(config["mlp"]["learning_rate"]),
                weight_decay=float(config["mlp"]["weight_decay"]),
            )
            generator = torch.Generator(device="cpu").manual_seed(seed + hidden)
            best_validation = float("inf")
            best_state = None
            stale = 0
            for epoch in range(int(config["mlp"]["max_epochs"])):
                permutation = torch.randperm(len(train_x), generator=generator).to(device)
                model.train()
                for offset in range(0, len(train_x), int(config["mlp"]["batch_size"])):
                    batch = permutation[offset : offset + int(config["mlp"]["batch_size"])]
                    optimizer.zero_grad(set_to_none=True)
                    loss = torch.mean((model(train_x[batch]) - train_y[batch]) ** 2)
                    loss.backward()
                    optimizer.step()
                if epoch % 5 == 0:
                    model.eval()
                    with torch.inference_mode():
                        validation_loss = float(
                            torch.mean((model(validation_x) - validation_y) ** 2).cpu()
                        )
                    if validation_loss < best_validation - 1e-5:
                        best_validation = validation_loss
                        best_state = {
                            key: value.detach().cpu().clone() for key, value in model.state_dict().items()
                        }
                        stale = 0
                    else:
                        stale += 1
                    if stale >= int(config["mlp"]["patience_checks"]):
                        break
            assert best_state is not None
            model.load_state_dict(best_state)
            model.eval()
            with torch.inference_mode():
                validation_prediction_delta = (
                    model(validation_x).float().cpu().numpy() * delta_scale + delta_mean
                )
            validation_prediction = before[validation] + validation_prediction_delta
            validation_error = float(
                np.mean(relative_errors(validation_prediction, after[validation], before[validation]))
            )
            if best is None or validation_error < best["validation_error"]:
                best = {
                    "hidden": hidden,
                    "validation_error": validation_error,
                    "state": best_state,
                    "epochs": epoch + 1,
                }
        assert best is not None
        final_model = DeltaMLP(before.shape[1], int(best["hidden"])).to(device)
        final_model.load_state_dict(best["state"])
        final_model.eval()
        test_x, _ = tensors(test)
        with torch.inference_mode():
            mlp_delta = final_model(test_x).float().cpu().numpy() * delta_scale + delta_mean
        mlp_prediction = before[test] + mlp_delta
        affine_prediction = apply_operator_artifact(source / f"operator-{operator}.npz", before[test])
        mlp_errors = relative_errors(mlp_prediction, after[test], before[test])
        affine_errors = relative_errors(affine_prediction, after[test], before[test])
        difference = affine_errors - mlp_errors
        summaries[operator] = {
            "selected_hidden_size": best["hidden"],
            "trained_epochs": best["epochs"],
            "validation_relative_error": best["validation_error"],
            "test_mlp_relative_error": float(np.mean(mlp_errors)),
            "test_affine_relative_error": float(np.mean(affine_errors)),
            "mlp_advantage_mean": float(np.mean(difference)),
            "mlp_advantage_95ci": bootstrap_interval(difference, seed + operator_index),
            "mlp_below_half": bool(np.mean(mlp_errors) < 0.5),
        }
        torch.save(
            {
                "state_dict": best["state"],
                "x_mean": x_mean,
                "x_scale": x_scale,
                "delta_mean": delta_mean,
                "delta_scale": delta_scale,
                "hidden": best["hidden"],
            },
            args.output_dir / f"mlp-{operator}.pt",
        )
    result = {
        "schema_version": 1,
        "experiment_id": config["experiment"]["id"],
        "completed_at": utc_now(),
        "config_sha256": sha256_file(args.config),
        "source_operator_run": str(source),
        "summary": summaries,
    }
    write_json_atomic(args.output_dir / "result.json", result)
    (args.output_dir / "SUCCESS").write_text("ok\n", encoding="utf-8")
    print(f"summary={summaries}", flush=True)


if __name__ == "__main__":
    main()


==> anc/scripts/phase2_operator_causal.py <==
#!/usr/bin/env python3
"""Patch fitted grounded operators into Qwen3-4B and measure output effects."""

from __future__ import annotations

import argparse
import os
from pathlib import Path

import torch
import yaml
from transformers import AutoModelForCausalLM, AutoTokenizer

from verb_operator_algebra.operator_causal import run_operator_causal_validation, save_causal_results
from verb_operator_algebra.reporting import sha256_file, utc_now


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--config", type=Path, required=True)
    parser.add_argument("--output-dir", type=Path, required=True)
    parser.add_argument("--repository", type=Path, required=True)
    args = parser.parse_args()
    config = yaml.safe_load(args.config.read_text(encoding="utf-8"))
    model_path = Path(os.environ.get("BERB_MODEL_PATH", config["model"]["path"]))
    tokenizer = AutoTokenizer.from_pretrained(model_path, local_files_only=True)
    if tokenizer.pad_token_id is None:
        tokenizer.pad_token = tokenizer.eos_token
    tokenizer.padding_side = "right"
    dtype = {"bfloat16": torch.bfloat16, "float16": torch.float16}[
        config["model"]["dtype"]
    ]
    model = AutoModelForCausalLM.from_pretrained(
        model_path, dtype=dtype, device_map="cuda", local_files_only=True
    )
    source_run = Path(config["operator_fit"]["source_run"])
    records, summary = run_operator_causal_validation(
        model=model,
        tokenizer=tokenizer,
        source_run=source_run,
        hidden_state_index=int(config["representation"]["hidden_state_index"]),
        batch_size=int(config["runtime"]["batch_size"]),
        seed=int(config["experiment"]["seed"]),
    )
    result = {
        "schema_version": 1,
        "experiment_id": config["experiment"]["id"],
        "completed_at": utc_now(),
        "config_sha256": sha256_file(args.config),
        "source_operator_run": str(source_run),
        "summary": summary,
    }
    save_causal_results(args.output_dir, records, result)
    (args.output_dir / "SUCCESS").write_text("ok\n", encoding="utf-8")
    print(f"summary={summary}", flush=True)


if __name__ == "__main__":
    main()


==> anc/scripts/phase3_5_construct_validation.py <==
#!/usr/bin/env python3
"""Run the preregistered Phase 3.5 construct-validity repair experiment."""

from __future__ import annotations

import argparse
import csv
import json
import os
from pathlib import Path
from typing import Any

import numpy as np
import torch
import yaml
from transformers import AutoModelForCausalLM, AutoTokenizer

from verb_operator_algebra.commutativity import paired_statistics
from verb_operator_algebra.construct_causal import (
    run_composition_causal_audit,
    run_transition_causal_audit,
)
from verb_operator_algebra.construct_data import (
    CURSORS,
    POSITIONS,
    flatten_prompt_records,
    generate_construct_dataset,
)
from verb_operator_algebra.construct_validation import (
    choose_representation,
    evaluate_latent_composition,
    extract_construct_activations,
    fit_action_maps,
    fit_probe,
    fit_probe_grid,
    fit_state_subspace,
    sample_size_curves,
    summarize_behavior,
)
from verb_operator_algebra.reporting import sha256_file, utc_now, write_json_atomic


def _jsonable(value: Any) -> Any:
    if isinstance(value, dict):
        return {str(key): _jsonable(item) for key, item in value.items()}
    if isinstance(value, (list, tuple)):
        return [_jsonable(item) for item in value]
    if isinstance(value, np.ndarray):
        return value.tolist()
    if isinstance(value, (np.floating, np.integer, np.bool_)):
        return value.item()
    return value


def _write_csv(path: Path, rows: list[dict[str, Any]]) -> None:
    if not rows:
        return
    path.parent.mkdir(parents=True, exist_ok=True)
    fieldnames = list(rows[0])
    with path.open("w", encoding="utf-8", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=fieldnames)
        writer.writeheader()
        for row in rows:
            writer.writerow(
                {
                    key: json.dumps(value, sort_keys=True)
                    if isinstance(value, (dict, list, tuple))
                    else value
                    for key, value in row.items()
                }
            )


def _write_dataset(path: Path, rows: list[Any]) -> None:
    with path.open("w", encoding="utf-8") as handle:
        for row in rows:
            handle.write(json.dumps(row.to_dict(), ensure_ascii=False, sort_keys=True) + "\n")


def _selected_test_gate(summary: dict[str, Any]) -> bool:
    test = summary["test_in"]
    return bool(
        test["minimum_cursor_accuracy"] >= 0.75
        and test["selectivity"] >= 0.20
    )


def _aggregate_transition_causal(
    records_by_seed: list[list[dict[str, Any]]],
    *,
    permutations: int,
    bootstrap_resamples: int,
    seed: int,
) -> dict[str, Any]:
    action_pairs = sorted(
        {str(record["action_pair"]) for records in records_by_seed for record in records}
    )
    pair_values = []
    for action_pair in action_pairs:
        seed_values = []
        for records in records_by_seed:
            values = [
                float(record["specific_effect"])
                for record in records
                if record["action_pair"] == action_pair
            ]
            seed_values.append(float(np.mean(values)))
        pair_values.append(float(np.mean(seed_values)))
    statistics = paired_statistics(
        np.asarray(pair_values),
        permutations=permutations,
        bootstrap_resamples=bootstrap_resamples,
        seed=seed + 5000,
    )
    statistics["action_pair_values"] = dict(zip(action_pairs, pair_values))
    return statistics


def _aggregate_composition(
    cluster_rows_by_seed: list[list[dict[str, Any]]],
    *,
    stratum: str,
    permutations: int,
    bootstrap_resamples: int,
    seed: int,
    mapping_passed: bool,
) -> dict[str, Any]:
    action_pairs = sorted(
        {
            str(row["action_pair"])
            for rows in cluster_rows_by_seed
            for row in rows
            if row["stratum"] == stratum
        }
    )
    metrics = (
        "compose_relative_error",
        "oracle_relative_error",
        "projected_relative_error",
        "actual_endpoint_probe_accuracy",
        "compose_probe_accuracy",
        "oracle_probe_accuracy",
        "accumulation_gap",
        "projection_rescue",
        "order_advantage",
        "endpoint_crossover_interaction",
    )
    pair_rows = []
    for action_pair in action_pairs:
        row: dict[str, Any] = {"action_pair": action_pair}
        for metric in metrics:
            seed_values = []
            for rows in cluster_rows_by_seed:
                match = next(
                    item
                    for item in rows
                    if item["stratum"] == stratum
                    and item["action_pair"] == action_pair
                )
                seed_values.append(float(match[metric]))
            row[metric] = float(np.mean(seed_values))
        pair_rows.append(row)

    def stats(metric: str, offset: int) -> dict[str, Any]:
        return paired_statistics(
            np.asarray([row[metric] for row in pair_rows]),
            permutations=permutations,
            bootstrap_resamples=bootstrap_resamples,
            seed=seed + 5100 + offset,
        )

    actual_accuracy = float(
        np.mean([row["actual_endpoint_probe_accuracy"] for row in pair_rows])
    )
    compose_accuracy = float(
        np.mean([row["compose_probe_accuracy"] for row in pair_rows])
    )
    oracle_accuracy = float(
        np.mean([row["oracle_probe_accuracy"] for row in pair_rows])
    )
    compose_error = float(np.mean([row["compose_relative_error"] for row in pair_rows]))
    oracle_error = float(np.mean([row["oracle_relative_error"] for row in pair_rows]))
    oracle_passed = bool(
        oracle_error < 0.5 and oracle_accuracy >= actual_accuracy - 0.10
    )
    compose_passed = bool(
        compose_error < 0.5 and compose_accuracy >= actual_accuracy - 0.10
    )
    accumulation = stats("accumulation_gap", 1)
    projection = stats("projection_rescue", 2)
    order = stats("order_advantage", 3)
    crossover = stats("endpoint_crossover_interaction", 4)
    if not mapping_passed:
        diagnosis = "no_state_valid_map"
    elif oracle_passed and not compose_passed and accumulation["bootstrap_95ci"][0] > 0:
        diagnosis = "off_manifold_accumulation"
    elif not oracle_passed:
        diagnosis = "context_dependent_update"
    elif compose_passed and order["mean_difference"] > 0:
        diagnosis = "low_dimensional_closure_candidate"
    else:
        diagnosis = "indeterminate"
    return {
        "action_pair_count": len(pair_rows),
        "mean_actual_endpoint_probe_accuracy": actual_accuracy,
        "mean_compose_probe_accuracy": compose_accuracy,
        "mean_oracle_probe_accuracy": oracle_accuracy,
        "mean_compose_relative_error": compose_error,
        "mean_oracle_relative_error": oracle_error,
        "mean_projected_relative_error": float(
            np.mean([row["projected_relative_error"] for row in pair_rows])
        ),
        "oracle_passed": oracle_passed,
        "compose_passed": compose_passed,
        "accumulation_gap": accumulation,
        "projection_rescue": projection,
        "order_advantage": order,
        "endpoint_crossover": crossover,
        "diagnosis": diagnosis,
        "action_pairs": pair_rows,
    }


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--config", type=Path, required=True)
    parser.add_argument("--output-dir", type=Path, required=True)
    parser.add_argument("--repository", type=Path, required=True)
    args = parser.parse_args()
    config = yaml.safe_load(args.config.read_text(encoding="utf-8"))
    args.output_dir.mkdir(parents=True, exist_ok=True)
    seeds = [int(value) for value in config["experiment"]["seeds"]]
    first_seed = seeds[0]
    np.random.seed(first_seed)
    torch.manual_seed(first_seed)

    model_path = Path(os.environ.get("BERB_MODEL_PATH", config["model"]["path"]))
    tokenizer = AutoTokenizer.from_pretrained(model_path, local_files_only=True)
    if tokenizer.pad_token_id is None:
        tokenizer.pad_token = tokenizer.eos_token
    tokenizer.padding_side = "right"
    dtype = {"bfloat16": torch.bfloat16, "float16": torch.float16}[
        config["model"]["dtype"]
    ]
    model = AutoModelForCausalLM.from_pretrained(
        model_path,
        dtype=dtype,
        device_map="cuda",
        local_files_only=True,
    )
    model.eval()
    representation = config["representation"]
    candidate_layers = [int(value) for value in representation["hidden_state_indices"]]
    candidate_positions = [str(value) for value in representation["positions"]]
    alpha_grid = [float(value) for value in config["probe"]["alpha_grid"]]
    data_config = config["dataset"]
    statistics = config["statistics"]
    permutations = int(statistics["permutations"])
    bootstrap_resamples = int(statistics["bootstrap_resamples"])
    batch_size = int(config["runtime"]["batch_size"])
    selected: dict[str, Any] | None = None
    scientific_selection_passed = False
    seed_results: list[dict[str, Any]] = []
    transition_records_by_seed: list[list[dict[str, Any]]] = []
    composition_cluster_rows_by_seed: list[list[dict[str, Any]]] = []

    for seed_index, seed in enumerate(seeds):
        print(f"seed={seed} stage=dataset", flush=True)
        sequences = generate_construct_dataset(
            seed=seed,
            train_per_sequence=int(data_config["train_per_sequence"]),
            validation_per_sequence=int(data_config["validation_per_sequence"]),
            test_per_sequence=int(data_config["test_per_sequence"]),
        )
        records = flatten_prompt_records(sequences)
        seed_dir = args.output_dir / f"seed-{seed}"
        seed_dir.mkdir(parents=True, exist_ok=True)
        _write_dataset(seed_dir / "sequence_dataset.jsonl", sequences)
        if seed_index == 0:
            extraction_layers = candidate_layers
            extraction_positions = candidate_positions
        else:
            assert selected is not None
            extraction_layers = [int(selected["hidden_state_index"])]
            extraction_positions = [str(selected["position"])]
        print(
            f"seed={seed} stage=extract layers={extraction_layers} "
            f"positions={extraction_positions} prompts={len(records)}",
            flush=True,
        )
        activations, behavior_prediction, alignment = extract_construct_activations(
            model=model,
            tokenizer=tokenizer,
            records=records,
            hidden_state_indices=extraction_layers,
            positions=extraction_positions,
            batch_size=batch_size,
        )
        if seed_index == 0:
            grid_rows, grid_bundles, grid_summaries = fit_probe_grid(
                activations=activations,
                records=records,
                hidden_state_indices=candidate_layers,
                positions=candidate_positions,
                alpha_grid=alpha_grid,
                seed=seed,
            )
            selected = choose_representation(
                grid_rows,
                position_priority=tuple(candidate_positions),
                layer_priority=tuple(candidate_layers),
            )
            scientific_selection_passed = selected is not None
            if selected is None:
                selected = max(
                    grid_rows,
                    key=lambda row: (
                        float(row["validation_minimum_cursor_accuracy"]),
                        float(row["validation_selectivity"]),
                        -candidate_positions.index(str(row["position"])),
                        -candidate_layers.index(int(row["hidden_state_index"])),
                    ),
                )
                selected = {**selected, "fallback": True}
            else:
                selected = {**selected, "fallback": False}
            _write_csv(seed_dir / "representation_grid.csv", grid_rows)
            write_json_atomic(
                seed_dir / "representation_grid.json",
                _jsonable({"summaries": grid_summaries, "selected": selected}),
            )
            selected_key = str(selected["key"])
            selected_matrix = activations[selected_key]
            selected_probe = grid_bundles[selected_key]
            selected_probe_summary = grid_summaries[selected_key]
            del grid_bundles, activations
        else:
            assert selected is not None
            selected_key = str(selected["key"])
            selected_matrix = activations[selected_key]
            selected_probe, selected_probe_summary = fit_probe(
                matrix=selected_matrix,
                records=records,
                alpha_grid=alpha_grid,
                seed=seed,
            )
            del activations

        behavior = {
            partition: summarize_behavior(behavior_prediction, records, partition)
            for partition in ("validation", "test_in", "test_ood")
        }
        print(
            f"seed={seed} stage=subspace selected={selected_key} "
            f"test_in_probe={selected_probe_summary['test_in']['accuracy']:.4f}",
            flush=True,
        )
        subspace = fit_state_subspace(selected_matrix, records)
        latent_flat = subspace.transform(selected_matrix)
        coordinates = latent_flat.reshape(len(sequences), len(CURSORS), -1)
        latent_probe, latent_probe_summary = fit_probe(
            matrix=latent_flat,
            records=records,
            alpha_grid=alpha_grid,
            seed=seed + 100,
        )
        maps, action_rows, stability_rows, action_summary = fit_action_maps(
            coordinates=coordinates,
            sequences=sequences,
            latent_probe=latent_probe,
            alpha_grid=[float(value) for value in config["mapping"]["alpha_grid"]],
            bootstrap_resamples=bootstrap_resamples,
            permutations=permutations,
            seed=seed,
        )
        sample_rows = sample_size_curves(
            coordinates=coordinates,
            sequences=sequences,
            selected_maps=maps,
            sample_sizes=[int(value) for value in config["mapping"]["sample_sizes"]],
        )
        composition_rows, composition_summary, prediction_cache = (
            evaluate_latent_composition(
                coordinates=coordinates,
                sequences=sequences,
                maps=maps,
                latent_probe=latent_probe,
                mapping_passed=bool(action_summary["all_actions_passed"]),
                manifold_neighbors=int(config["mapping"]["manifold_neighbors"]),
                permutations=permutations,
                bootstrap_resamples=bootstrap_resamples,
                seed=seed,
            )
        )
        print(f"seed={seed} stage=causal_transition", flush=True)
        transition_records, transition_summary = run_transition_causal_audit(
            model=model,
            tokenizer=tokenizer,
            sequences=sequences,
            activations=selected_matrix,
            hidden_state_index=int(selected["hidden_state_index"]),
            position=str(selected["position"]),
            per_sequence=int(config["causal"]["per_sequence"]),
            batch_size=batch_size,
            permutations=permutations,
            bootstrap_resamples=bootstrap_resamples,
            seed=seed,
        )
        print(f"seed={seed} stage=causal_composition", flush=True)
        composition_causal_records, composition_causal_summary = (
            run_composition_causal_audit(
                model=model,
                tokenizer=tokenizer,
                sequences=sequences,
                activations=selected_matrix,
                coordinates=coordinates,
                subspace=subspace,
                prediction_cache=prediction_cache["test_in"],
                hidden_state_index=int(selected["hidden_state_index"]),
                position=str(selected["position"]),
                per_sequence=int(config["causal"]["per_sequence"]),
                batch_size=batch_size,
                permutations=permutations,
                bootstrap_resamples=bootstrap_resamples,
                seed=seed,
            )
        )
        np.savez_compressed(
            seed_dir / "selected_activations.npz",
            activations=selected_matrix.astype(np.float16),
            coordinates=coordinates.astype(np.float32),
            behavior_prediction=behavior_prediction,
        )
        np.savez_compressed(
            seed_dir / "state_subspace.npz",
            mean=subspace.mean,
            scale=subspace.scale,
            basis=subspace.basis,
            singular_values=subspace.singular_values,
        )
        map_dir = seed_dir / "maps"
        map_dir.mkdir(exist_ok=True)
        for action, fitted in maps.items():
            np.savez_compressed(
                map_dir / f"map-{action}.npz",
                coef=fitted.coef,
                intercept=fitted.intercept,
                alpha=np.asarray(fitted.alpha),
            )
        _write_csv(seed_dir / "action_metrics.csv", action_rows)
        _write_csv(seed_dir / "stability_metrics.csv", stability_rows)
        _write_csv(seed_dir / "sample_size_curves.csv", sample_rows)
        _write_csv(seed_dir / "composition_action_pairs.csv", composition_rows)
        _write_csv(seed_dir / "transition_causal.csv", transition_records)
        _write_csv(seed_dir / "composition_causal.csv", composition_causal_records)
        seed_result = {
            "seed": seed,
            "completed_at": utc_now(),
            "dataset": {
                "sequence_count": len(sequences),
                "prompt_count": len(records),
                "ordered_sequence_count": len({row.sequence_key for row in sequences}),
                "held_out_entities": ["F", "G"],
            },
            "token_alignment": alignment,
            "behavior": behavior,
            "selected_probe": selected_probe_summary,
            "selected_probe_seed_gate": _selected_test_gate(selected_probe_summary),
            "state_subspace": {
                "rank": int(subspace.basis.shape[0]),
                "singular_values": subspace.singular_values.tolist(),
                "probe": latent_probe_summary,
            },
            "action_maps": action_summary,
            "composition": composition_summary,
            "transition_causal": transition_summary,
            "composition_causal": composition_causal_summary,
        }
        write_json_atomic(seed_dir / "result.json", _jsonable(seed_result))
        seed_results.append(seed_result)
        transition_records_by_seed.append(transition_records)
        composition_cluster_rows_by_seed.append(composition_rows)
        print(f"seed={seed} stage=complete", flush=True)

    assert selected is not None
    behavior_cursor_means = {
        cursor: float(
            np.mean(
                [
                    result["behavior"]["test_in"]["cursor_accuracy"][cursor]
                    for result in seed_results
                ]
            )
        )
        for cursor in CURSORS
    }
    behavior_gate = bool(
        min(behavior_cursor_means.values()) >= 0.80
        and all(
            result["behavior"]["test_in"]["minimum_cursor_accuracy"] >= 0.80
            for result in seed_results
        )
    )
    probe_test = [result["selected_probe"]["test_in"] for result in seed_results]
    aggregate_probe = {
        "accuracy": float(np.mean([value["accuracy"] for value in probe_test])),
        "minimum_cursor_accuracy": float(
            min(
                np.mean([value["cursor_accuracy"][cursor] for value in probe_test])
                for cursor in CURSORS
            )
        ),
        "selectivity": float(np.mean([value["selectivity"] for value in probe_test])),
        "zero_target_attraction": float(
            np.mean([value["zero_target_attraction"] for value in probe_test])
        ),
        "one_future_attraction": float(
            np.mean([value["one_future_attraction"] for value in probe_test])
        ),
    }
    representation_gate = bool(
        scientific_selection_passed
        and selected["position"] in {"query", "register"}
        and aggregate_probe["minimum_cursor_accuracy"] >= 0.80
        and aggregate_probe["selectivity"] >= 0.20
        and aggregate_probe["zero_target_attraction"] <= 0.20
        and aggregate_probe["one_future_attraction"] <= 0.20
        and all(result["selected_probe_seed_gate"] for result in seed_results)
    )
    transition_aggregate = _aggregate_transition_causal(
        transition_records_by_seed,
        permutations=permutations,
        bootstrap_resamples=bootstrap_resamples,
        seed=first_seed,
    )
    causal_gate = bool(
        transition_aggregate["mean_difference"] > 0
        and transition_aggregate["permutation_p_one_sided"] < 0.01
        and transition_aggregate["bootstrap_95ci"][0] > 0
        and transition_aggregate["cohens_dz"] is not None
        and transition_aggregate["cohens_dz"] >= 0.8
        and transition_aggregate["fraction_positive"] >= 0.9
        and all(
            result["transition_causal"]["specific_effect"]["mean_difference"] > 0
            for result in seed_results
        )
    )
    mapping_gate = bool(
        all(result["action_maps"]["all_actions_passed"] for result in seed_results)
    )
    stability_gate = bool(
        all(result["action_maps"]["all_actions_stable"] for result in seed_results)
    )
    aggregate_composition = {
        stratum: _aggregate_composition(
            composition_cluster_rows_by_seed,
            stratum=stratum,
            permutations=permutations,
            bootstrap_resamples=bootstrap_resamples,
            seed=first_seed + index,
            mapping_passed=mapping_gate,
        )
        for index, stratum in enumerate(("test_in", "test_ood"))
    }
    composition_causal_gate = bool(
        all(
            result["composition_causal"]["composition_causal_passed"]
            for result in seed_results
        )
    )
    h4_candidate = bool(
        behavior_gate
        and representation_gate
        and causal_gate
        and mapping_gate
        and stability_gate
        and aggregate_composition["test_in"]["compose_passed"]
        and composition_causal_gate
    )
    result = {
        "schema_version": 1,
        "experiment_id": config["experiment"]["id"],
        "completed_at": utc_now(),
        "config_sha256": sha256_file(args.config),
        "preregistration_commit": config["experiment"]["preregistration_commit"],
        "model": {"id": config["model"]["id"], "path": str(model_path)},
        "seeds": seeds,
        "selection": selected,
        "gates": {
            "behavior_manipulation": behavior_gate,
            "non_output_representation": representation_gate,
            "causal_use": causal_gate,
            "state_aligned_maps": mapping_gate,
            "split_half_stability": stability_gate,
            "composition_causal": composition_causal_gate,
            "h4_candidate": h4_candidate,
        },
        "aggregate_behavior_cursor_accuracy": behavior_cursor_means,
        "aggregate_probe": aggregate_probe,
        "aggregate_transition_causal": transition_aggregate,
        "aggregate_composition": aggregate_composition,
        "seed_results": seed_results,
    }
    write_json_atomic(args.output_dir / "result.json", _jsonable(result))
    (args.output_dir / "SUCCESS").write_text("ok\n", encoding="utf-8")
    print(
        f"complete selection={selected_key} gates={result['gates']} "
        f"diagnosis={aggregate_composition['test_in']['diagnosis']}",
        flush=True,
    )


if __name__ == "__main__":
    main()


==> anc/scripts/phase3_5b_manipulation_calibration.py <==
#!/usr/bin/env python3
"""Run the preregistered Phase 3.5b behavior-only scaffold calibration."""

from __future__ import annotations

import argparse
import csv
import json
import os
from pathlib import Path

import numpy as np
import torch
import yaml
from transformers import AutoModelForCausalLM, AutoTokenizer

from verb_operator_algebra.alchemy import STATES
from verb_operator_algebra.construct_data import (
    CURSORS,
    generate_construct_dataset,
)
from verb_operator_algebra.manipulation_calibration import (
    behavior_metrics,
    calibration_passed,
    choose_scaffold,
    extract_behavior_predictions,
)
from verb_operator_algebra.reporting import sha256_file, utc_now, write_json_atomic


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--config", type=Path, required=True)
    parser.add_argument("--output-dir", type=Path, required=True)
    parser.add_argument("--repository", type=Path, required=True)
    args = parser.parse_args()
    config = yaml.safe_load(args.config.read_text(encoding="utf-8"))
    args.output_dir.mkdir(parents=True, exist_ok=True)
    seed = int(config["dataset"]["selection_seed"])
    if int(config["dataset"]["confirmation_seed"]) != seed + 1:
        raise ValueError("confirmation_seed must equal selection_seed + 1")
    np.random.seed(seed)
    torch.manual_seed(seed)
    model_path = Path(os.environ.get("BERB_MODEL_PATH", config["model"]["path"]))
    tokenizer = AutoTokenizer.from_pretrained(model_path, local_files_only=True)
    if tokenizer.pad_token_id is None:
        tokenizer.pad_token = tokenizer.eos_token
    tokenizer.padding_side = "right"
    dtype = {"bfloat16": torch.bfloat16, "float16": torch.float16}[
        config["model"]["dtype"]
    ]
    model = AutoModelForCausalLM.from_pretrained(
        model_path,
        dtype=dtype,
        device_map="cuda",
        local_files_only=True,
    )
    model.eval()
    candidates = [str(value) for value in config["candidates"]]
    dataset = config["dataset"]
    batch_size = int(config["runtime"]["batch_size"])
    bootstrap_resamples = int(config["statistics"]["bootstrap_resamples"])
    candidate_rows = []
    prediction_rows = []
    alignment_rows = {}
    for candidate_index, candidate in enumerate(candidates):
        print(f"candidate={candidate} stage=generate", flush=True)
        sequences = generate_construct_dataset(
            seed=int(dataset["selection_seed"]),
            train_per_sequence=int(dataset["selection_per_sequence"]),
            validation_per_sequence=int(dataset["confirmation_per_sequence"]),
            test_per_sequence=2,
            scaffold_variant=candidate,
            train_template_ids=(int(dataset["selection_template_id"]),),
            validation_template_ids=(int(dataset["confirmation_template_id"]),),
        )
        stages = {
            "selection": [row for row in sequences if row.split == "train"],
            "confirmation": [row for row in sequences if row.split == "validation"],
        }
        metrics = {}
        alignment_rows[candidate] = {}
        for stage_index, (stage, stage_sequences) in enumerate(stages.items()):
            print(
                f"candidate={candidate} stage={stage} prompts={3 * len(stage_sequences)}",
                flush=True,
            )
            prediction, alignment = extract_behavior_predictions(
                model=model,
                tokenizer=tokenizer,
                sequences=stage_sequences,
                batch_size=batch_size,
            )
            alignment_rows[candidate][stage] = alignment
            metrics[stage] = behavior_metrics(
                prediction=prediction,
                sequences=stage_sequences,
                bootstrap_resamples=bootstrap_resamples,
                seed=seed + candidate_index * 10 + stage_index,
            )
            for sequence_index, sequence in enumerate(stage_sequences):
                for cursor_index, cursor in enumerate(CURSORS):
                    prediction_index = sequence_index * len(CURSORS) + cursor_index
                    prediction_rows.append(
                        {
                            "candidate": candidate,
                            "stage": stage,
                            "sequence_id": sequence.sequence_id,
                            "sequence_key": sequence.sequence_key,
                            "counterbalance_id": sequence.counterbalance_id,
                            "cursor": cursor,
                            "truth": sequence.labels[cursor_index],
                            "prediction": STATES[int(prediction[prediction_index])],
                            "initial_label": sequence.initial_label,
                            "first_label": sequence.first_label,
                            "second_label": sequence.second_label,
                        }
                    )
        candidate_rows.append({"candidate": candidate, **metrics})
    del model
    torch.cuda.empty_cache()

    selected = choose_scaffold(candidate_rows, candidates)
    passed = calibration_passed(selected)
    with (args.output_dir / "predictions.csv").open(
        "w", encoding="utf-8", newline=""
    ) as handle:
        writer = csv.DictWriter(handle, fieldnames=list(prediction_rows[0]))
        writer.writeheader()
        writer.writerows(prediction_rows)
    with (args.output_dir / "candidate_metrics.csv").open(
        "w", encoding="utf-8", newline=""
    ) as handle:
        writer = csv.DictWriter(
            handle,
            fieldnames=(
                "candidate",
                "selection_accuracy",
                "selection_minimum_cursor_accuracy",
                "confirmation_accuracy",
                "confirmation_minimum_cursor_accuracy",
                "confirmation_maximum_other_semantic_attraction",
            ),
        )
        writer.writeheader()
        for row in candidate_rows:
            writer.writerow(
                {
                    "candidate": row["candidate"],
                    "selection_accuracy": row["selection"]["accuracy"],
                    "selection_minimum_cursor_accuracy": row["selection"][
                        "minimum_cursor_accuracy"
                    ],
                    "confirmation_accuracy": row["confirmation"]["accuracy"],
                    "confirmation_minimum_cursor_accuracy": row["confirmation"][
                        "minimum_cursor_accuracy"
                    ],
                    "confirmation_maximum_other_semantic_attraction": row[
                        "confirmation"
                    ]["maximum_other_semantic_attraction"],
                }
            )
    result = {
        "schema_version": 1,
        "experiment_id": config["experiment"]["id"],
        "completed_at": utc_now(),
        "config_sha256": sha256_file(args.config),
        "preregistration_commit": config["experiment"]["preregistration_commit"],
        "model": {"id": config["model"]["id"], "path": str(model_path)},
        "candidate_order": candidates,
        "candidate_results": candidate_rows,
        "alignment": alignment_rows,
        "selected_candidate": selected["candidate"],
        "calibration_passed": passed,
        "selected_result": selected,
    }
    write_json_atomic(args.output_dir / "result.json", result)
    (args.output_dir / "SUCCESS").write_text("ok\n", encoding="utf-8")
    print(
        json.dumps(
            {
                "selected_candidate": selected["candidate"],
                "calibration_passed": passed,
                "selection": selected["selection"],
                "confirmation": selected["confirmation"],
            },
            sort_keys=True,
        ),
        flush=True,
    )


if __name__ == "__main__":
    main()


==> anc/scripts/phase3_h2_composition.py <==
#!/usr/bin/env python3
"""Run the preregistered Phase 3 H2 ordered-composition experiment."""

from __future__ import annotations

import argparse
import os
from pathlib import Path

import numpy as np
import torch
import yaml
from transformers import AutoModelForCausalLM, AutoTokenizer

from verb_operator_algebra.composition import (
    evaluate_composition,
    extract_sequence_activations,
    fit_direct_sequence_operators,
    load_single_operators,
    save_h2_outputs,
)
from verb_operator_algebra.composition_data import H2_SEQUENCES, generate_sequence_dataset
from verb_operator_algebra.operator_fit import load_fixed_probe
from verb_operator_algebra.reporting import sha256_file, utc_now


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--config", type=Path, required=True)
    parser.add_argument("--output-dir", type=Path, required=True)
    parser.add_argument("--repository", type=Path, required=True)
    args = parser.parse_args()
    config = yaml.safe_load(args.config.read_text(encoding="utf-8"))
    seed = int(config["experiment"]["seed"])
    np.random.seed(seed)
    torch.manual_seed(seed)
    data = config["dataset"]
    pairs = generate_sequence_dataset(
        seed=seed,
        train_per_sequence=int(data["train_per_sequence"]),
        validation_per_sequence=int(data["validation_per_sequence"]),
        test_per_sequence=int(data["test_per_sequence"]),
    )
    representation = config["representation"]
    hidden_state_index = int(representation["hidden_state_index"])
    model_path = Path(os.environ.get("BERB_MODEL_PATH", config["model"]["path"]))
    tokenizer = AutoTokenizer.from_pretrained(model_path, local_files_only=True)
    if tokenizer.pad_token_id is None:
        tokenizer.pad_token = tokenizer.eos_token
    tokenizer.padding_side = "right"
    dtype = {"bfloat16": torch.bfloat16, "float16": torch.float16}[
        config["model"]["dtype"]
    ]
    model = AutoModelForCausalLM.from_pretrained(
        model_path, dtype=dtype, device_map="cuda", local_files_only=True
    )
    before, correct_after, wrong_after = extract_sequence_activations(
        model=model,
        tokenizer=tokenizer,
        pairs=pairs,
        hidden_state_index=hidden_state_index,
        batch_size=int(config["runtime"]["batch_size"]),
    )
    del model
    torch.cuda.empty_cache()

    args.output_dir.mkdir(parents=True, exist_ok=True)
    np.savez_compressed(
        args.output_dir / "sequence_activations.npz",
        before=before,
        correct_after=correct_after,
        wrong_after=wrong_after,
    )
    single_models = load_single_operators(Path(representation["single_operator_run"]))
    direct_models, fit_rows = fit_direct_sequence_operators(
        before=before,
        correct_after=correct_after,
        pairs=pairs,
        alpha_grid=[float(value) for value in config["fit"]["alpha_grid"]],
        output_dir=args.output_dir,
    )
    scaler, probe = load_fixed_probe(
        Path(representation["calibration_run"]), hidden_state_index
    )
    statistics = config["statistics"]
    ordered_rows, collapsed_rows, summary = evaluate_composition(
        before=before,
        correct_after=correct_after,
        pairs=pairs,
        single_models=single_models,
        direct_models=direct_models,
        scaler=scaler,
        probe=probe,
        permutations=int(statistics["permutations"]),
        bootstrap_resamples=int(statistics["bootstrap_resamples"]),
        seed=seed,
        alpha=float(statistics["alpha"]),
        minimum_effect_size=float(statistics["minimum_effect_size"]),
        minimum_probe_advantage=float(statistics["minimum_probe_advantage"]),
        maximum_direct_discrepancy=float(statistics["maximum_direct_discrepancy"]),
    )
    result = {
        "schema_version": 1,
        "experiment_id": config["experiment"]["id"],
        "seed": seed,
        "completed_at": utc_now(),
        "config_sha256": sha256_file(args.config),
        "model": {"id": config["model"]["id"], "path": str(model_path)},
        "representation": {
            "hidden_state_index": hidden_state_index,
            "position": "last",
            "dimension": int(before.shape[1]),
            "single_operator_run": representation["single_operator_run"],
            "calibration_run": representation["calibration_run"],
        },
        "dataset": {
            "ordered_sequence_count": len(H2_SEQUENCES),
            "unordered_inference_units": len(H2_SEQUENCES) // 2,
            "pair_count": len(pairs),
            "held_out_test_entities": ["F", "G"],
        },
        "summary": summary,
    }
    save_h2_outputs(
        output_dir=args.output_dir,
        pairs=pairs,
        fit_rows=fit_rows,
        ordered_rows=ordered_rows,
        collapsed_rows=collapsed_rows,
        result=result,
    )
    (args.output_dir / "SUCCESS").write_text("ok\n", encoding="utf-8")
    print(f"summary={summary}", flush=True)


if __name__ == "__main__":
    main()


==> anc/scripts/phase3_h3_commutativity.py <==
#!/usr/bin/env python3
"""Run the preregistered Phase 3 H3 commutativity differential."""

from __future__ import annotations

import argparse
import os
from pathlib import Path

import numpy as np
import torch
import yaml
from transformers import AutoModelForCausalLM, AutoTokenizer

from verb_operator_algebra.commutativity import (
    evaluate_commutativity,
    extract_joint_context_activations,
    extract_joint_pair_activations,
    fit_joint_operators,
    save_h3_outputs,
)
from verb_operator_algebra.commutativity_data import (
    H3_ACTIONS,
    generate_evaluation_contexts,
    generate_joint_operator_dataset,
)
from verb_operator_algebra.reporting import sha256_file, utc_now


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--config", type=Path, required=True)
    parser.add_argument("--output-dir", type=Path, required=True)
    parser.add_argument("--repository", type=Path, required=True)
    args = parser.parse_args()
    config = yaml.safe_load(args.config.read_text(encoding="utf-8"))
    seed = int(config["experiment"]["seed"])
    np.random.seed(seed)
    torch.manual_seed(seed)
    data = config["dataset"]
    pairs = generate_joint_operator_dataset(
        seed=seed,
        train_per_operator=int(data["train_per_operator"]),
        validation_per_operator=int(data["validation_per_operator"]),
        test_per_operator=int(data["test_per_operator"]),
    )
    contexts = generate_evaluation_contexts(
        seed=seed, per_stratum=int(data["evaluation_contexts_per_stratum"])
    )
    hidden_state_index = int(config["representation"]["hidden_state_index"])
    model_path = Path(os.environ.get("BERB_MODEL_PATH", config["model"]["path"]))
    tokenizer = AutoTokenizer.from_pretrained(model_path, local_files_only=True)
    if tokenizer.pad_token_id is None:
        tokenizer.pad_token = tokenizer.eos_token
    tokenizer.padding_side = "right"
    dtype = {"bfloat16": torch.bfloat16, "float16": torch.float16}[
        config["model"]["dtype"]
    ]
    model = AutoModelForCausalLM.from_pretrained(
        model_path, dtype=dtype, device_map="cuda", local_files_only=True
    )
    batch_size = int(config["runtime"]["batch_size"])
    before, after = extract_joint_pair_activations(
        model=model,
        tokenizer=tokenizer,
        pairs=pairs,
        hidden_state_index=hidden_state_index,
        batch_size=batch_size,
    )
    context_activations = extract_joint_context_activations(
        model=model,
        tokenizer=tokenizer,
        contexts=contexts,
        hidden_state_index=hidden_state_index,
        batch_size=batch_size,
    )
    del model
    torch.cuda.empty_cache()

    args.output_dir.mkdir(parents=True, exist_ok=True)
    np.savez_compressed(
        args.output_dir / "joint_activations.npz",
        before=before,
        after=after,
        contexts=context_activations,
    )
    models, fit_metrics = fit_joint_operators(
        before=before,
        after=after,
        pairs=pairs,
        alpha_grid=[float(value) for value in config["fit"]["alpha_grid"]],
        rank_grid=[int(value) for value in config["fit"]["rank_grid"]],
        seed=seed,
        output_dir=args.output_dir,
    )
    statistics = config["statistics"]
    commutator_rows, summary = evaluate_commutativity(
        models=models,
        context_activations=context_activations,
        contexts=contexts,
        permutations=int(statistics["permutations"]),
        bootstrap_resamples=int(statistics["bootstrap_resamples"]),
        seed=seed,
        alpha=float(statistics["alpha"]),
        minimum_effect_size=float(statistics["minimum_effect_size"]),
    )
    result = {
        "schema_version": 1,
        "experiment_id": config["experiment"]["id"],
        "seed": seed,
        "completed_at": utc_now(),
        "config_sha256": sha256_file(args.config),
        "model": {"id": config["model"]["id"], "path": str(model_path)},
        "representation": {
            "hidden_state_index": hidden_state_index,
            "position": "last",
            "joint_dimension": int(before.shape[1]),
        },
        "dataset": {
            "action_count": len(H3_ACTIONS),
            "operator_count": len(models),
            "pair_count": len(pairs),
            "contexts_per_stratum": data["evaluation_contexts_per_stratum"],
            "held_out_test_entities": ["F", "G"],
        },
        "summary": summary,
    }
    save_h3_outputs(
        output_dir=args.output_dir,
        pairs=pairs,
        contexts=contexts,
        fit_metrics=fit_metrics,
        commutator_rows=commutator_rows,
        result=result,
    )
    (args.output_dir / "SUCCESS").write_text("ok\n", encoding="utf-8")
    print(f"summary={summary}", flush=True)


if __name__ == "__main__":
    main()


==> anc/scripts/phase4_synthetic_trajectories.py <==
#!/usr/bin/env python3
"""Train and evaluate the preregistered Phase 4 synthetic-world matrix."""

from __future__ import annotations

import argparse
import csv
import gc
import json
import math
import os
import random
import subprocess
import time
from pathlib import Path
from typing import Any

import numpy as np
import torch
import torch.nn.functional as functional
import yaml

from verb_operator_algebra.reporting import sha256_file, utc_now, write_json_atomic
from verb_operator_algebra.synthetic_analysis import (
    EvaluationSuite,
    evaluate_checkpoint,
    h5_analysis,
    make_evaluation_suite,
)
from verb_operator_algebra.synthetic_model import (
    SyntheticTransformerConfig,
    build_synthetic_transformer,
    parameter_count,
    unwrapped_model,
)
from verb_operator_algebra.synthetic_world import (
    DEFAULT_MAX_ACTIONS,
    MODULUS,
    NUM_STATES,
    SEQUENCE_LENGTH,
    VOCAB_SIZE,
    sample_training_batch_torch,
)


class CsvAppender:
    def __init__(self, path: Path) -> None:
        self.path = path
        self.handle: Any | None = None
        self.writer: csv.DictWriter | None = None
        self.fieldnames: list[str] | None = None

    def append(self, rows: list[dict[str, Any]]) -> None:
        if not rows:
            return
        if self.writer is None:
            self.fieldnames = list(rows[0])
            self.handle = self.path.open("w", encoding="utf-8", newline="")
            self.writer = csv.DictWriter(self.handle, fieldnames=self.fieldnames)
            self.writer.writeheader()
        if any(list(row) != self.fieldnames for row in rows):
            raise ValueError(f"CSV schema changed for {self.path}")
        self.writer.writerows(rows)
        self.handle.flush()
        os.fsync(self.handle.fileno())

    def close(self) -> None:
        if self.handle is not None:
            self.handle.close()


def seed_everything(seed: int) -> None:
    random.seed(seed)
    np.random.seed(seed)
    torch.manual_seed(seed)
    torch.cuda.manual_seed_all(seed)


def model_config(scale: dict[str, Any]) -> SyntheticTransformerConfig:
    return SyntheticTransformerConfig(
        vocab_size=VOCAB_SIZE,
        sequence_length=SEQUENCE_LENGTH,
        num_states=NUM_STATES,
        layers=int(scale["layers"]),
        d_model=int(scale["d_model"]),
        heads=int(scale["heads"]),
        mlp_hidden=int(scale["mlp_hidden"]),
        dropout=0.0,
    )


def learning_rate_for_update(
    *,
    update: int,
    total_updates: int,
    warmup_updates: int,
    maximum: float,
    minimum: float,
) -> float:
    if update <= warmup_updates:
        return maximum * update / max(warmup_updates, 1)
    progress = (update - warmup_updates) / max(total_updates - warmup_updates, 1)
    cosine = 0.5 * (1.0 + math.cos(math.pi * min(max(progress, 0.0), 1.0)))
    return minimum + (maximum - minimum) * cosine


def benchmark_microbatches(
    *,
    scale_name: str,
    scale: dict[str, Any],
    training: dict[str, Any],
    runtime: dict[str, Any],
    maximum_training_length: int,
    device: torch.device,
) -> tuple[int, list[dict[str, Any]]]:
    effective_batch = int(training["effective_batch_size"])
    candidates = [
        int(value)
        for value in scale["microbatch_candidates"]
        if effective_batch % int(value) == 0
    ]
    if not candidates:
        raise ValueError(f"no microbatch candidate divides {effective_batch}")
    seed_everything(20260827)
    raw_model = build_synthetic_transformer(model_config(scale)).to(device)
    model: Any = raw_model
    if bool(runtime["compile"]):
        model = torch.compile(
            raw_model,
            dynamic=True,
            mode=str(runtime["compile_mode"]),
        )
    optimizer = torch.optim.AdamW(
        model.parameters(),
        lr=float(training["learning_rate"]),
        weight_decay=float(training["weight_decay"]),
        fused=True,
    )
    generator = torch.Generator(device=device).manual_seed(20260827)
    rows: list[dict[str, Any]] = []
    warmup_steps = int(runtime["tuning_warmup_steps"])
    measure_steps = int(runtime["tuning_measure_steps"])
    model.train()
    for candidate in candidates:
        try:
            torch.cuda.empty_cache()
            torch.cuda.reset_peak_memory_stats(device)
            durations = []
            for step in range(warmup_steps + measure_steps):
                inputs, targets = sample_training_batch_torch(
                    batch_size=candidate,
                    maximum_length=maximum_training_length,
                    generator=generator,
                    device=device,
                )
                optimizer.zero_grad(set_to_none=True)
                torch.cuda.synchronize(device)
                started = time.perf_counter()
                with torch.autocast(device_type="cuda", dtype=torch.bfloat16):
                    logits = model(inputs)
                    loss = functional.cross_entropy(logits, targets)
                loss.backward()
                optimizer.step()
                torch.cuda.synchronize(device)
                duration = time.perf_counter() - started
                if step >= warmup_steps:
                    durations.append(duration)
            median_seconds = float(np.median(durations))
            row = {
                "scale": scale_name,
                "microbatch": candidate,
                "feasible": True,
                "median_step_seconds": median_seconds,
                "median_examples_per_second": float(candidate / median_seconds),
                "peak_allocated_bytes": int(torch.cuda.max_memory_allocated(device)),
                "peak_reserved_bytes": int(torch.cuda.max_memory_reserved(device)),
            }
            rows.append(row)
            print(f"MICROBATCH_JSON={json.dumps(row, sort_keys=True)}", flush=True)
        except torch.OutOfMemoryError:
            row = {
                "scale": scale_name,
                "microbatch": candidate,
                "feasible": False,
                "reason": "CUDA OOM during preregistered resource tuning",
            }
            rows.append(row)
            print(f"MICROBATCH_JSON={json.dumps(row, sort_keys=True)}", flush=True)
            optimizer.zero_grad(set_to_none=True)
            torch.cuda.empty_cache()
            break
    feasible = [row for row in rows if row["feasible"]]
    if not feasible:
        raise RuntimeError(f"all microbatch candidates failed for {scale_name}")
    selected = max(feasible, key=lambda row: row["median_examples_per_second"])
    del optimizer, model, raw_model
    gc.collect()
    torch.cuda.empty_cache()
    print(
        f"selected_microbatch scale={scale_name} value={selected['microbatch']}",
        flush=True,
    )
    return int(selected["microbatch"]), rows


def flatten_checkpoint_row(metrics: dict[str, Any]) -> dict[str, Any]:
    row = {key: value for key, value in metrics.items() if not isinstance(value, dict)}
    for length, accuracy in metrics["id_accuracy_by_length"].items():
        row[f"id_length_{length}_accuracy"] = accuracy
    for length, accuracy in metrics["ood_accuracy_by_length"].items():
        row[f"ood_length_{length}_accuracy"] = accuracy
    return row


def save_evaluation_suite(path: Path, suite: EvaluationSuite) -> None:
    arrays: dict[str, np.ndarray] = {
        "id_lengths": suite.id_lengths,
        "ood_lengths": suite.ood_lengths,
        "operator_repeats": suite.operator_repeats,
    }
    for name in (
        "id_paths",
        "ood_paths",
        "loop_paths",
        "route_first",
        "route_second",
        "operator_prefixes",
        "composition_prefixes",
    ):
        path_set = getattr(suite, name)
        arrays[f"{name}_starts"] = path_set.starts
        arrays[f"{name}_actions"] = path_set.actions
        arrays[f"{name}_lengths"] = path_set.lengths
        arrays[f"{name}_targets"] = path_set.targets
    np.savez_compressed(path, **arrays)


def checkpoint_gates(metrics: dict[str, Any], gates: dict[str, Any]) -> dict[str, bool]:
    task = bool(
        metrics["id_accuracy"] >= float(gates["id_accuracy"])
        and metrics["id_minimum_length_accuracy"]
        >= float(gates["id_minimum_length_accuracy"])
    )
    representation = bool(
        task
        and metrics["state_decode_accuracy"]
        >= float(gates["state_decode_accuracy"])
    )
    return {
        "task_learning": task,
        "state_representation": representation,
        "h1": bool(
            representation
            and metrics["h1_affine_error"] <= float(gates["h1_mean_error"])
            and metrics["h1_worst_action_error"] <= float(gates["h1_worst_error"])
            and metrics["h1_improvement_over_translation"]
            >= float(gates["h1_translation_improvement"])
        ),
        "h2": bool(
            representation
            and metrics["h2_composition_error"]
            <= float(gates["h2_composition_error"])
            and metrics["h2_accumulation_gap"] > 0.0
        ),
        "h3": bool(
            representation
            and metrics["h3_commutativity_auc"] >= float(gates["h3_auc"])
        ),
        "h4": bool(
            representation
            and metrics["h4_inverse_cycle_error"]
            <= float(gates["h4_cycle_error"])
            and metrics["h4_improvement_over_control"]
            >= float(gates["h4_control_improvement"])
        ),
    }


def save_final_model(
    *, path: Path, model: Any, architecture: dict[str, Any], metadata: dict[str, Any]
) -> None:
    state = {
        key: value.detach().cpu().to(torch.float16)
        for key, value in unwrapped_model(model).state_dict().items()
    }
    torch.save(
        {"architecture": architecture, "metadata": metadata, "state_dict": state},
        path,
    )


def train_one_run(
    *,
    scale_name: str,
    scale: dict[str, Any],
    seed: int,
    microbatch: int,
    config: dict[str, Any],
    suite: EvaluationSuite,
    output_dir: Path,
    device: torch.device,
) -> tuple[list[dict[str, Any]], dict[str, Any]]:
    training = config["training"]
    runtime = config["runtime"]
    evaluation = config["evaluation"]
    gates = config["gates"]
    effective_batch = int(training["effective_batch_size"])
    accumulation_steps = effective_batch // microbatch
    total_examples = int(training["total_examples"])
    total_updates = total_examples // effective_batch
    checkpoints = {int(value) for value in training["checkpoint_examples"]}
    if total_examples % effective_batch or max(checkpoints) != total_examples:
        raise ValueError("training budget is not aligned with effective batch")
    run_key = f"{scale_name}-seed{seed}"
    run_dir = output_dir / run_key
    run_dir.mkdir(parents=True, exist_ok=False)
    seed_everything(seed)
    raw_model = build_synthetic_transformer(model_config(scale)).to(device)
    parameters = parameter_count(raw_model)
    model: Any = raw_model
    if bool(runtime["compile"]):
        model = torch.compile(
            raw_model,
            dynamic=True,
            mode=str(runtime["compile_mode"]),
        )
    optimizer = torch.optim.AdamW(
        model.parameters(),
        lr=float(training["learning_rate"]),
        weight_decay=float(training["weight_decay"]),
        fused=True,
    )
    generator = torch.Generator(device=device).manual_seed(seed + 1000)
    evaluation_batch_size = min(
        microbatch, int(runtime["evaluation_batch_cap"])
    )
    trajectory_csv = CsvAppender(run_dir / "trajectory_metrics.csv")
    action_csv = CsvAppender(run_dir / "action_metrics.csv")
    pair_csv = CsvAppender(run_dir / "pair_metrics.csv")
    trajectory_rows: list[dict[str, Any]] = []
    last_loss: float | None = None
    run_started = time.monotonic()
    torch.cuda.reset_peak_memory_stats(device)
    try:
        for update in range(total_updates + 1):
            examples_seen = update * effective_batch
            if examples_seen in checkpoints:
                evaluation_started = time.monotonic()
                metrics, action_rows, pair_rows = evaluate_checkpoint(
                    model=model,
                    suite=suite,
                    evaluation_batch_size=evaluation_batch_size,
                    device=device,
                    subspace_rank=int(evaluation["state_subspace_rank"]),
                    ridge_alpha=float(evaluation["ridge_alpha"]),
                    operator_train_per_state=int(
                        evaluation["operator_train_per_state"]
                    ),
                )
                row = {
                    "run_key": run_key,
                    "scale": scale_name,
                    "seed": seed,
                    "parameter_count": parameters,
                    "microbatch": microbatch,
                    "accumulation_steps": accumulation_steps,
                    "update": update,
                    "examples_seen": examples_seen,
                    "training_loss": last_loss,
                    "elapsed_seconds": time.monotonic() - run_started,
                    "evaluation_seconds": time.monotonic() - evaluation_started,
                    **metrics,
                }
                trajectory_rows.append(row)
                trajectory_csv.append([flatten_checkpoint_row(row)])
                action_csv.append(
                    [
                        {
                            "run_key": run_key,
                            "scale": scale_name,
                            "seed": seed,
                            "examples_seen": examples_seen,
                            **action_row,
                        }
                        for action_row in action_rows
                    ]
                )
                pair_csv.append(
                    [
                        {
                            "run_key": run_key,
                            "scale": scale_name,
                            "seed": seed,
                            "examples_seen": examples_seen,
                            **pair_row,
                        }
                        for pair_row in pair_rows
                    ]
                )
                print(
                    "CHECKPOINT_JSON="
                    + json.dumps(
                        {
                            key: row[key]
                            for key in (
                                "run_key",
                                "examples_seen",
                                "training_loss",
                                "id_accuracy",
                                "ood_accuracy",
                                "loop_accuracy",
                                "route_pair_joint_accuracy",
                                "state_decode_accuracy",
                                "algebra_violation",
                                "world_incoherence",
                            )
                        },
                        sort_keys=True,
                    ),
                    flush=True,
                )
                model.train()
            if update == total_updates:
                break
            lr = learning_rate_for_update(
                update=update + 1,
                total_updates=total_updates,
                warmup_updates=int(training["warmup_updates"]),
                maximum=float(training["learning_rate"]),
                minimum=float(training["minimum_learning_rate"]),
            )
            for group in optimizer.param_groups:
                group["lr"] = lr
            optimizer.zero_grad(set_to_none=True)
            loss_sum = 0.0
            for _ in range(accumulation_steps):
                inputs, targets = sample_training_batch_torch(
                    batch_size=microbatch,
                    maximum_length=int(config["world"]["training_maximum_length"]),
                    generator=generator,
                    device=device,
                )
                with torch.autocast(device_type="cuda", dtype=torch.bfloat16):
                    logits = model(inputs)
                    loss = functional.cross_entropy(logits, targets)
                (loss / accumulation_steps).backward()
                loss_sum += float(loss.detach().cpu())
            torch.nn.utils.clip_grad_norm_(
                model.parameters(), float(training["gradient_clip_norm"])
            )
            optimizer.step()
            last_loss = loss_sum / accumulation_steps
    finally:
        trajectory_csv.close()
        action_csv.close()
        pair_csv.close()
    final_row = trajectory_rows[-1]
    final_gates = checkpoint_gates(final_row, gates)
    final_model_path = run_dir / "final_model_fp16.pt"
    save_final_model(
        path=final_model_path,
        model=model,
        architecture=scale,
        metadata={
            "run_key": run_key,
            "seed": seed,
            "examples_seen": total_examples,
            "microbatch": microbatch,
            "effective_batch_size": effective_batch,
        },
    )
    run_result = {
        "run_key": run_key,
        "scale": scale_name,
        "seed": seed,
        "parameter_count": parameters,
        "microbatch": microbatch,
        "accumulation_steps": accumulation_steps,
        "checkpoint_count": len(trajectory_rows),
        "duration_seconds": time.monotonic() - run_started,
        "peak_allocated_bytes": int(torch.cuda.max_memory_allocated(device)),
        "peak_reserved_bytes": int(torch.cuda.max_memory_reserved(device)),
        "final_metrics": final_row,
        "final_gates": final_gates,
        "final_model_sha256": sha256_file(final_model_path),
    }
    write_json_atomic(run_dir / "result.json", run_result)
    (run_dir / "SUCCESS").write_text("ok\n", encoding="utf-8")
    del optimizer, model, raw_model
    gc.collect()
    torch.cuda.empty_cache()
    return trajectory_rows, run_result


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--config", type=Path, required=True)
    parser.add_argument("--output-dir", type=Path, required=True)
    parser.add_argument("--repository", type=Path, required=True)
    parser.add_argument("--only-scale")
    parser.add_argument("--only-seed", type=int)
    parser.add_argument("--skip-h5", action="store_true")
    args = parser.parse_args()
    config = yaml.safe_load(args.config.read_text(encoding="utf-8"))
    if int(config["world"]["modulus"]) != MODULUS:
        raise ValueError("config modulus differs from the frozen world")
    if int(config["world"]["maximum_actions"]) != DEFAULT_MAX_ACTIONS:
        raise ValueError("config maximum_actions differs from the frozen world")
    args.output_dir.mkdir(parents=True, exist_ok=True)
    torch.set_float32_matmul_precision("high")
    device = torch.device("cuda")
    if not torch.cuda.is_available():
        raise RuntimeError("Phase 4 requires CUDA")
    scales = {
        key: value
        for key, value in config["models"].items()
        if args.only_scale is None or key == args.only_scale
    }
    seeds = [
        int(seed)
        for seed in config["training"]["seeds"]
        if args.only_seed is None or int(seed) == args.only_seed
    ]
    if not scales or not seeds:
        raise ValueError("scale/seed filter selected no training runs")
    evaluation = config["evaluation"]
    suite = make_evaluation_suite(
        seed=int(evaluation["seed"]),
        id_per_length=int(evaluation["id_per_length"]),
        ood_per_length=int(evaluation["ood_per_length"]),
        loop_count=int(evaluation["loop_count"]),
        route_pair_count=int(evaluation["route_pair_count"]),
        operator_per_state=int(evaluation["operator_per_state"]),
        composition_per_state=int(evaluation["composition_per_state"]),
    )
    evaluation_path = args.output_dir / "evaluation_suite.npz"
    save_evaluation_suite(evaluation_path, suite)
    tuning_rows = []
    selected_microbatches = {}
    for scale_name, scale in scales.items():
        microbatch, rows = benchmark_microbatches(
            scale_name=scale_name,
            scale=scale,
            training=config["training"],
            runtime=config["runtime"],
            maximum_training_length=int(config["world"]["training_maximum_length"]),
            device=device,
        )
        selected_microbatches[scale_name] = microbatch
        tuning_rows.extend(rows)
    with (args.output_dir / "microbatch_tuning.csv").open(
        "w", encoding="utf-8", newline=""
    ) as handle:
        fieldnames = sorted({key for row in tuning_rows for key in row})
        writer = csv.DictWriter(handle, fieldnames=fieldnames)
        writer.writeheader()
        writer.writerows(tuning_rows)

    all_trajectory_rows = []
    run_results = []
    for scale_name, scale in scales.items():
        for seed in seeds:
            rows, result = train_one_run(
                scale_name=scale_name,
                scale=scale,
                seed=seed,
                microbatch=selected_microbatches[scale_name],
                config=config,
                suite=suite,
                output_dir=args.output_dir,
                device=device,
            )
            all_trajectory_rows.extend(rows)
            run_results.append(result)

    scale_task_pass_counts = {
        scale: sum(
            result["final_gates"]["task_learning"]
            for result in run_results
            if result["scale"] == scale
        )
        for scale in scales
    }
    task_gate = bool(
        len(run_results) >= 6
        and sum(result["final_gates"]["task_learning"] for result in run_results) >= 6
        and all(count >= 2 for count in scale_task_pass_counts.values())
    )
    h5_result: dict[str, Any] | None = None
    if bool(config["statistics"]["run_h5"]) and not args.skip_h5:
        h5_result = h5_analysis(
            all_trajectory_rows,
            bootstrap_resamples=int(config["statistics"]["bootstrap_resamples"]),
            seed=int(config["statistics"]["bootstrap_seed"]),
        )
        h5_result["task_gate_passed"] = task_gate
        h5_result["interpretable"] = task_gate
        h5_result["claim_passed"] = bool(task_gate and h5_result["passed"])

    git_commit = subprocess.run(
        ["git", "-C", str(args.repository), "rev-parse", "HEAD"],
        check=True,
        capture_output=True,
        text=True,
    ).stdout.strip()
    result = {
        "schema_version": 1,
        "experiment_id": config["experiment"]["id"],
        "completed_at": utc_now(),
        "config_sha256": sha256_file(args.config),
        "git_commit": git_commit,
        "preregistration_commit": config["experiment"]["preregistration_commit"],
        "device": torch.cuda.get_device_name(device),
        "evaluation_suite_sha256": sha256_file(evaluation_path),
        "selected_microbatches": selected_microbatches,
        "microbatch_tuning": tuning_rows,
        "training_run_count": len(run_results),
        "checkpoint_observation_count": len(all_trajectory_rows),
        "scale_task_pass_counts": scale_task_pass_counts,
        "task_gate_passed": task_gate,
        "run_results": run_results,
        "h5": h5_result,
    }
    write_json_atomic(args.output_dir / "result.json", result)
    manifest = {}
    for path in sorted(args.output_dir.rglob("*")):
        if path.is_file() and path.name not in {"artifact_manifest.json", "SUCCESS"}:
            manifest[str(path.relative_to(args.output_dir))] = {
                "bytes": path.stat().st_size,
                "sha256": sha256_file(path),
            }
    write_json_atomic(args.output_dir / "artifact_manifest.json", manifest)
    (args.output_dir / "SUCCESS").write_text("ok\n", encoding="utf-8")
    print(
        "FINAL_JSON="
        + json.dumps(
            {
                "task_gate_passed": task_gate,
                "scale_task_pass_counts": scale_task_pass_counts,
                "h5": h5_result,
            },
            sort_keys=True,
        ),
        flush=True,
    )


if __name__ == "__main__":
    main()


==> anc/scripts/phase4b_stage_ordering.py <==
#!/usr/bin/env python3
"""Train and evaluate the preregistered Phase 4b stage-ordering matrix."""

from __future__ import annotations

import argparse
import csv
import gc
import json
import os
import subprocess
import time
from pathlib import Path
from typing import Any

import numpy as np
import torch
import torch.nn.functional as functional
import yaml

import phase4_synthetic_trajectories as phase4
from finalize_artifact_manifest import build_manifest
from verb_operator_algebra.reporting import sha256_file, utc_now, write_json_atomic
from verb_operator_algebra.synthetic_analysis import evaluate_checkpoint
from verb_operator_algebra.synthetic_model import (
    build_synthetic_transformer,
    parameter_count,
)
from verb_operator_algebra.synthetic_stage_analysis import (
    StageEvaluationSuite,
    analyze_stage_ordering,
    evaluate_stage_checkpoint,
    make_stage_evaluation_suite,
    stage_suite_arrays,
)
from verb_operator_algebra.synthetic_world import (
    DEFAULT_MAX_ACTIONS,
    MODULUS,
    sample_training_batch_torch,
)


def write_csv(path: Path, rows: list[dict[str, Any]]) -> None:
    if not rows:
        return
    fieldnames = list(dict.fromkeys(key for row in rows for key in row))
    with path.open("w", encoding="utf-8", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=fieldnames)
        writer.writeheader()
        writer.writerows(rows)


def save_stage_suite(path: Path, suite: StageEvaluationSuite) -> None:
    arrays = stage_suite_arrays(suite)
    if not arrays or any(not isinstance(value, np.ndarray) for value in arrays.values()):
        raise TypeError("stage_suite_arrays must return non-empty NumPy arrays")
    np.savez_compressed(path, **arrays)


def configure_compiler(runtime: dict[str, Any]) -> None:
    """Make compiler fallback impossible and record a sufficient per-model limit."""

    if not bool(runtime["compile"]):
        return
    torch._dynamo.config.recompile_limit = int(runtime["compiler_recompile_limit"])
    torch._dynamo.config.fail_on_recompile_limit_hit = bool(
        runtime["compiler_fail_on_recompile_limit"]
    )


def reset_compiler_for_new_model(runtime: dict[str, Any]) -> None:
    """Prevent per-run model types from exhausting TorchDynamo's cache limit."""

    if bool(runtime["compile"]) and bool(runtime["compiler_reset_between_models"]):
        torch.compiler.reset()


def train_one_run(
    *,
    scale_name: str,
    scale: dict[str, Any],
    seed: int,
    microbatch: int,
    config: dict[str, Any],
    suite: StageEvaluationSuite,
    output_dir: Path,
    device: torch.device,
) -> tuple[list[dict[str, Any]], list[dict[str, Any]], dict[str, Any]]:
    training = config["training"]
    runtime = config["runtime"]
    evaluation = config["evaluation"]
    effective_batch = int(training["effective_batch_size"])
    accumulation_steps = effective_batch // microbatch
    total_examples = int(scale["total_examples"])
    total_updates = total_examples // effective_batch
    checkpoints = [int(value) for value in scale["checkpoint_examples"]]
    checkpoint_set = set(checkpoints)
    if total_examples % effective_batch:
        raise ValueError(f"unaligned total_examples for {scale_name}")
    if checkpoints != sorted(set(checkpoints)) or checkpoints[-1] != total_examples:
        raise ValueError(f"invalid checkpoint schedule for {scale_name}")
    if any(value % effective_batch for value in checkpoints):
        raise ValueError(f"checkpoint is not batch-aligned for {scale_name}")

    run_key = f"{scale_name}-seed{seed}"
    run_dir = output_dir / run_key
    checkpoint_dir = run_dir / "checkpoints"
    diagnostic_dir = run_dir / "diagnostics"
    checkpoint_dir.mkdir(parents=True, exist_ok=False)
    diagnostic_dir.mkdir(parents=True, exist_ok=False)

    reset_compiler_for_new_model(runtime)
    phase4.seed_everything(seed)
    raw_model = build_synthetic_transformer(phase4.model_config(scale)).to(device)
    parameters = parameter_count(raw_model)
    model: Any = raw_model
    if bool(runtime["compile"]):
        model = torch.compile(
            raw_model,
            dynamic=True,
            mode=str(runtime["compile_mode"]),
        )
    optimizer = torch.optim.AdamW(
        model.parameters(),
        lr=float(training["learning_rate"]),
        weight_decay=float(training["weight_decay"]),
        fused=True,
    )
    generator = torch.Generator(device=device).manual_seed(seed + 1000)
    evaluation_batch_size = min(microbatch, int(runtime["evaluation_batch_cap"]))
    trajectory_csv = phase4.CsvAppender(run_dir / "trajectory_metrics.csv")
    action_csv = phase4.CsvAppender(run_dir / "legacy_action_metrics.csv")
    legacy_pair_csv = phase4.CsvAppender(run_dir / "legacy_pair_metrics.csv")
    stage_pair_csv = phase4.CsvAppender(run_dir / "stage_pair_metrics.csv")
    trajectory_rows: list[dict[str, Any]] = []
    stage_pair_rows_all: list[dict[str, Any]] = []
    checkpoint_artifacts: list[dict[str, Any]] = []
    last_loss: float | None = None
    run_started = time.monotonic()
    torch.cuda.reset_peak_memory_stats(device)
    try:
        for update in range(total_updates + 1):
            examples_seen = update * effective_batch
            if examples_seen in checkpoint_set:
                evaluation_started = time.monotonic()
                legacy_metrics, action_rows, legacy_pair_rows = evaluate_checkpoint(
                    model=model,
                    suite=suite.behavior_suite,
                    evaluation_batch_size=evaluation_batch_size,
                    device=device,
                    subspace_rank=int(evaluation["legacy_state_subspace_rank"]),
                    ridge_alpha=float(evaluation["ridge_alpha"]),
                    operator_train_per_state=int(
                        evaluation["legacy_operator_train_per_state"]
                    ),
                )
                stage_metrics, stage_pair_rows, diagnostic_arrays = (
                    evaluate_stage_checkpoint(
                        model=model,
                        suite=suite,
                        evaluation_batch_size=evaluation_batch_size,
                        device=device,
                        chart_rank=int(evaluation["chart_rank"]),
                        operator_rank=int(evaluation["operator_rank"]),
                        ridge_alpha=float(evaluation["ridge_alpha"]),
                        control_seed=int(evaluation["control_seed"]),
                        bootstrap_resamples=int(
                            config["statistics"]["bootstrap_resamples"]
                        ),
                        permutation_resamples=int(
                            config["statistics"]["permutation_resamples"]
                        ),
                        bootstrap_seed=int(config["statistics"]["bootstrap_seed"]),
                        gates=config["gates"],
                    )
                )
                stage_id_accuracy = float(stage_metrics.pop("id_accuracy"))
                if abs(stage_id_accuracy - float(legacy_metrics["id_accuracy"])) > 1e-12:
                    raise AssertionError("legacy and stage ID evaluations disagree")
                overlap = set(legacy_metrics) & set(stage_metrics)
                if overlap:
                    raise ValueError(f"legacy/stage metric collision: {sorted(overlap)}")

                checkpoint_name = f"examples-{examples_seen:09d}"
                diagnostic_path = diagnostic_dir / f"{checkpoint_name}.npz"
                np.savez_compressed(diagnostic_path, **diagnostic_arrays)
                checkpoint_path = checkpoint_dir / f"{checkpoint_name}-fp16.pt"
                if bool(runtime["save_checkpoint_weights"]):
                    phase4.save_final_model(
                        path=checkpoint_path,
                        model=model,
                        architecture=scale,
                        metadata={
                            "run_key": run_key,
                            "seed": seed,
                            "examples_seen": examples_seen,
                            "microbatch": microbatch,
                            "effective_batch_size": effective_batch,
                        },
                    )
                row = {
                    "run_key": run_key,
                    "scale": scale_name,
                    "role": str(scale["role"]),
                    "seed": seed,
                    "parameter_count": parameters,
                    "microbatch": microbatch,
                    "accumulation_steps": accumulation_steps,
                    "update": update,
                    "examples_seen": examples_seen,
                    "training_loss": last_loss,
                    "elapsed_seconds": time.monotonic() - run_started,
                    "evaluation_seconds": time.monotonic() - evaluation_started,
                    "checkpoint_model": str(checkpoint_path.relative_to(run_dir)),
                    "checkpoint_model_sha256": (
                        sha256_file(checkpoint_path)
                        if bool(runtime["save_checkpoint_weights"])
                        else ""
                    ),
                    "diagnostic_npz": str(diagnostic_path.relative_to(run_dir)),
                    "diagnostic_sha256": sha256_file(diagnostic_path),
                    **legacy_metrics,
                    **stage_metrics,
                }
                trajectory_rows.append(row)
                trajectory_csv.append([phase4.flatten_checkpoint_row(row)])
                action_csv.append(
                    [
                        {
                            "run_key": run_key,
                            "scale": scale_name,
                            "seed": seed,
                            "examples_seen": examples_seen,
                            **action_row,
                        }
                        for action_row in action_rows
                    ]
                )
                legacy_pair_csv.append(
                    [
                        {
                            "run_key": run_key,
                            "scale": scale_name,
                            "seed": seed,
                            "examples_seen": examples_seen,
                            **pair_row,
                        }
                        for pair_row in legacy_pair_rows
                    ]
                )
                enriched_stage_pairs = [
                    {
                        "run_key": run_key,
                        "scale": scale_name,
                        "seed": seed,
                        "examples_seen": examples_seen,
                        **pair_row,
                    }
                    for pair_row in stage_pair_rows
                ]
                stage_pair_rows_all.extend(enriched_stage_pairs)
                stage_pair_csv.append(enriched_stage_pairs)
                checkpoint_artifacts.append(
                    {
                        "examples_seen": examples_seen,
                        "model": str(checkpoint_path.relative_to(run_dir)),
                        "model_sha256": row["checkpoint_model_sha256"],
                        "diagnostic": str(diagnostic_path.relative_to(run_dir)),
                        "diagnostic_sha256": row["diagnostic_sha256"],
                    }
                )
                print(
                    "CHECKPOINT_JSON="
                    + json.dumps(
                        {
                            key: row[key]
                            for key in (
                                "run_key",
                                "examples_seen",
                                "training_loss",
                                "id_accuracy",
                                "b_behavior_accuracy",
                                "p1_behavior_accuracy",
                                "p2_behavior_accuracy",
                                "b_within_decode",
                                "p1_within_decode",
                                "p2_within_decode",
                                "d_js_auc",
                                "d_head_auc",
                                "j_p1_decode",
                                "j_p2_decode",
                                "k_one_step_decode",
                                "k_two_step_decode",
                            )
                        },
                        sort_keys=True,
                    ),
                    flush=True,
                )
                model.train()
            if update == total_updates:
                break
            lr = phase4.learning_rate_for_update(
                update=update + 1,
                total_updates=total_updates,
                warmup_updates=int(training["warmup_updates"]),
                maximum=float(training["learning_rate"]),
                minimum=float(training["minimum_learning_rate"]),
            )
            for group in optimizer.param_groups:
                group["lr"] = lr
            optimizer.zero_grad(set_to_none=True)
            loss_sum = 0.0
            for _ in range(accumulation_steps):
                inputs, targets = sample_training_batch_torch(
                    batch_size=microbatch,
                    maximum_length=int(config["world"]["training_maximum_length"]),
                    generator=generator,
                    device=device,
                )
                with torch.autocast(device_type="cuda", dtype=torch.bfloat16):
                    logits = model(inputs)
                    loss = functional.cross_entropy(logits, targets)
                (loss / accumulation_steps).backward()
                loss_sum += float(loss.detach().cpu())
            torch.nn.utils.clip_grad_norm_(
                model.parameters(), float(training["gradient_clip_norm"])
            )
            optimizer.step()
            last_loss = loss_sum / accumulation_steps
    finally:
        trajectory_csv.close()
        action_csv.close()
        legacy_pair_csv.close()
        stage_pair_csv.close()

    final_row = trajectory_rows[-1]
    run_result = {
        "run_key": run_key,
        "scale": scale_name,
        "role": scale["role"],
        "seed": seed,
        "parameter_count": parameters,
        "microbatch": microbatch,
        "accumulation_steps": accumulation_steps,
        "checkpoint_count": len(trajectory_rows),
        "duration_seconds": time.monotonic() - run_started,
        "peak_allocated_bytes": int(torch.cuda.max_memory_allocated(device)),
        "peak_reserved_bytes": int(torch.cuda.max_memory_reserved(device)),
        "final_metrics": final_row,
        "checkpoint_artifacts": checkpoint_artifacts,
    }
    write_json_atomic(run_dir / "result.json", run_result)
    (run_dir / "SUCCESS").write_text("ok\n", encoding="utf-8")
    del optimizer, model, raw_model
    gc.collect()
    torch.cuda.empty_cache()
    return trajectory_rows, stage_pair_rows_all, run_result


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--config", type=Path, required=True)
    parser.add_argument("--output-dir", type=Path, required=True)
    parser.add_argument("--repository", type=Path, required=True)
    parser.add_argument("--only-scale")
    parser.add_argument("--only-seed", type=int)
    parser.add_argument("--skip-stage-analysis", action="store_true")
    args = parser.parse_args()

    config = yaml.safe_load(args.config.read_text(encoding="utf-8"))
    configure_compiler(config["runtime"])
    preregistration_commit = str(config["experiment"]["preregistration_commit"])
    subprocess.run(
        [
            "git",
            "-C",
            str(args.repository),
            "merge-base",
            "--is-ancestor",
            preregistration_commit,
            "HEAD",
        ],
        check=True,
    )
    if int(config["world"]["modulus"]) != MODULUS:
        raise ValueError("config modulus differs from the frozen world")
    if int(config["world"]["maximum_actions"]) != DEFAULT_MAX_ACTIONS:
        raise ValueError("config maximum_actions differs from the frozen world")
    args.output_dir.mkdir(parents=True, exist_ok=True)
    torch.set_float32_matmul_precision("high")
    if not torch.cuda.is_available():
        raise RuntimeError("Phase 4b requires CUDA")
    device = torch.device("cuda")
    scales = {
        name: value
        for name, value in config["models"].items()
        if args.only_scale is None or name == args.only_scale
    }
    seeds = [
        int(seed)
        for seed in config["training"]["seeds"]
        if args.only_seed is None or int(seed) == args.only_seed
    ]
    if not scales or not seeds:
        raise ValueError("scale/seed filter selected no training runs")

    evaluation = config["evaluation"]
    suite = make_stage_evaluation_suite(
        seed=int(evaluation["seed"]),
        base_per_state=int(evaluation["base_per_state"]),
        base_length=int(evaluation["base_length"]),
        history_train_per_state=int(evaluation["history_train_per_state"]),
        state_fold_seed=int(evaluation["state_fold_seed"]),
        id_per_length=int(evaluation["id_per_length"]),
        ood_per_length=int(evaluation["ood_per_length"]),
        loop_count=int(evaluation["loop_count"]),
        route_pair_count=int(evaluation["route_pair_count"]),
        legacy_operator_per_state=int(evaluation["legacy_operator_per_state"]),
        legacy_composition_per_state=int(evaluation["legacy_composition_per_state"]),
    )
    suite_path = args.output_dir / "evaluation_suite.npz"
    save_stage_suite(suite_path, suite)

    tuning_rows: list[dict[str, Any]] = []
    selected_microbatches: dict[str, int] = {}
    for scale_name, scale in scales.items():
        reset_compiler_for_new_model(config["runtime"])
        microbatch, rows = phase4.benchmark_microbatches(
            scale_name=scale_name,
            scale=scale,
            training=config["training"],
            runtime=config["runtime"],
            maximum_training_length=int(config["world"]["training_maximum_length"]),
            device=device,
        )
        selected_microbatches[scale_name] = microbatch
        tuning_rows.extend(rows)
    write_csv(args.output_dir / "microbatch_tuning.csv", tuning_rows)

    all_trajectory_rows: list[dict[str, Any]] = []
    all_stage_pair_rows: list[dict[str, Any]] = []
    run_results: list[dict[str, Any]] = []
    for scale_name, scale in scales.items():
        for seed in seeds:
            rows, pair_rows, result = train_one_run(
                scale_name=scale_name,
                scale=scale,
                seed=seed,
                microbatch=selected_microbatches[scale_name],
                config=config,
                suite=suite,
                output_dir=args.output_dir,
                device=device,
            )
            all_trajectory_rows.extend(rows)
            all_stage_pair_rows.extend(pair_rows)
            run_results.append(result)

    stage_analysis: dict[str, Any] | None = None
    stage_rows: list[dict[str, Any]] = []
    if not args.skip_stage_analysis:
        stage_analysis, stage_rows = analyze_stage_ordering(
            all_trajectory_rows,
            all_stage_pair_rows,
            config,
        )
        write_csv(
            args.output_dir / "stage_gate_metrics.csv",
            [phase4.flatten_checkpoint_row(row) for row in stage_rows],
        )

    git_commit = subprocess.run(
        ["git", "-C", str(args.repository), "rev-parse", "HEAD"],
        check=True,
        capture_output=True,
        text=True,
    ).stdout.strip()
    result = {
        "schema_version": 1,
        "experiment_id": config["experiment"]["id"],
        "completed_at": utc_now(),
        "config_sha256": sha256_file(args.config),
        "git_commit": git_commit,
        "preregistration_commit": config["experiment"]["preregistration_commit"],
        "device": torch.cuda.get_device_name(device),
        "evaluation_suite_sha256": sha256_file(suite_path),
        "selected_microbatches": selected_microbatches,
        "microbatch_tuning": tuning_rows,
        "training_run_count": len(run_results),
        "checkpoint_observation_count": len(all_trajectory_rows),
        "run_results": run_results,
        "stage_analysis": stage_analysis,
    }
    write_json_atomic(args.output_dir / "result.json", result)
    write_json_atomic(
        args.output_dir / "artifact_manifest.json", build_manifest(args.output_dir)
    )
    (args.output_dir / "SUCCESS").write_text("ok\n", encoding="utf-8")
    print(
        "FINAL_JSON="
        + json.dumps(
            {
                "training_run_count": len(run_results),
                "checkpoint_observation_count": len(all_trajectory_rows),
                "stage_analysis": stage_analysis,
            },
            sort_keys=True,
        ),
        flush=True,
    )


if __name__ == "__main__":
    main()


==> anc/scripts/phase4c_s5_cross_world.py <==
#!/usr/bin/env python3
"""Train the frozen Phase 4c S5 cross-world confirmation matrix.

This runner intentionally has no adaptive stopping or model selection: every
selected trajectory is trained through its frozen final checkpoint, then the
pre-registered C1 rule is evaluated from the saved checkpoint rows.
"""

from __future__ import annotations

import argparse
import csv
import gc
import json
import subprocess
import time
from itertools import combinations
from pathlib import Path
from typing import Any

import numpy as np
import phase4_synthetic_trajectories as phase4
import torch
import torch.nn.functional as functional
import yaml
from finalize_artifact_manifest import build_manifest

from verb_operator_algebra.reporting import sha256_file, utc_now, write_json_atomic
from verb_operator_algebra.s5_stage_analysis import (
    S5StageSuite,
    analyze_s5_c1,
    evaluate_s5_stage_checkpoint,
    make_s5_stage_suite,
    s5_stage_suite_arrays,
)
from verb_operator_algebra.s5_world import (
    ACTIONS,
    DEFAULT_MAX_ACTIONS,
    NUM_STATES,
    SEQUENCE_LENGTH,
    VOCAB_SIZE,
    sample_training_batch_torch,
)
from verb_operator_algebra.synthetic_model import (
    SyntheticTransformerConfig,
    build_synthetic_transformer,
    parameter_count,
)


def model_config(scale: dict[str, Any]) -> SyntheticTransformerConfig:
    return SyntheticTransformerConfig(
        VOCAB_SIZE,
        SEQUENCE_LENGTH,
        NUM_STATES,
        int(scale["layers"]),
        int(scale["d_model"]),
        int(scale["heads"]),
        int(scale["mlp_hidden"]),
    )


def write_csv(path: Path, rows: list[dict[str, Any]]) -> None:
    if not rows:
        return
    fieldnames = list(dict.fromkeys(key for row in rows for key in row))
    with path.open("w", encoding="utf-8", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=fieldnames)
        writer.writeheader()
        writer.writerows(rows)


def flatten_s5_checkpoint_row(row: dict[str, Any]) -> dict[str, Any]:
    """Drop structured fields; S5 per-length metrics are already flat scalars."""

    return {key: value for key, value in row.items() if not isinstance(value, dict)}


def save_stage_suite(path: Path, suite: S5StageSuite) -> None:
    arrays = s5_stage_suite_arrays(suite)
    if not arrays or any(not isinstance(value, np.ndarray) for value in arrays.values()):
        raise TypeError("s5_stage_suite_arrays must return non-empty NumPy arrays")
    np.savez_compressed(path, **arrays)


def configure_compiler(runtime: dict[str, Any]) -> None:
    if not bool(runtime["compile"]):
        return
    torch._dynamo.config.recompile_limit = int(runtime["compiler_recompile_limit"])
    torch._dynamo.config.fail_on_recompile_limit_hit = bool(
        runtime["compiler_fail_on_recompile_limit"]
    )


def reset_compiler_for_new_model(runtime: dict[str, Any]) -> None:
    """Keep compiled graphs strictly per model / tuning candidate."""

    if bool(runtime["compile"]) and bool(runtime["compiler_reset_between_models"]):
        torch.compiler.reset()


def _validate_selection(
    scales: dict[str, dict[str, Any]], seeds: list[int], config: dict[str, Any]
) -> None:
    if not scales:
        raise ValueError("scale filter selected no frozen S5 model")
    if not seeds:
        raise ValueError("seed filter selected no frozen S5 seed")
    effective_batch = int(config["training"]["effective_batch_size"])
    if effective_batch <= 0:
        raise ValueError("effective_batch_size must be positive")
    for scale_name, scale in scales.items():
        total_examples = int(scale["total_examples"])
        checkpoints = [int(value) for value in scale["checkpoint_examples"]]
        candidates = [int(value) for value in scale["microbatch_candidates"]]
        if total_examples % effective_batch:
            raise ValueError(f"unaligned total_examples for {scale_name}")
        if not checkpoints or checkpoints[0] != 0:
            raise ValueError(f"{scale_name} checkpoints must begin at zero")
        if checkpoints != sorted(set(checkpoints)) or checkpoints[-1] != total_examples:
            raise ValueError(f"invalid frozen checkpoint schedule for {scale_name}")
        if any(value % effective_batch for value in checkpoints):
            raise ValueError(f"checkpoint is not batch-aligned for {scale_name}")
        if not candidates or any(value <= 0 or effective_batch % value for value in candidates):
            raise ValueError(f"invalid microbatch candidates for {scale_name}")


def _make_optimizer(model: Any, training: dict[str, Any]) -> torch.optim.Optimizer:
    return torch.optim.AdamW(
        model.parameters(),
        lr=float(training["learning_rate"]),
        weight_decay=float(training["weight_decay"]),
        fused=True,
    )


def benchmark(
    scale_name: str,
    scale: dict[str, Any],
    training: dict[str, Any],
    runtime: dict[str, Any],
    device: torch.device,
    training_maximum_length: int,
) -> tuple[int, list[dict[str, Any]]]:
    """Select only among the preregistered divisible microbatch candidates."""

    effective_batch = int(training["effective_batch_size"])
    candidates = [
        int(value) for value in scale["microbatch_candidates"] if effective_batch % int(value) == 0
    ]
    rows: list[dict[str, Any]] = []
    for candidate in candidates:
        raw_model: Any | None = None
        model: Any | None = None
        optimizer: torch.optim.Optimizer | None = None
        try:
            reset_compiler_for_new_model(runtime)
            phase4.seed_everything(20260930)
            raw_model = build_synthetic_transformer(model_config(scale)).to(device)
            model = raw_model
            if bool(runtime["compile"]):
                model = torch.compile(
                    raw_model,
                    dynamic=True,
                    mode=str(runtime["compile_mode"]),
                )
            optimizer = _make_optimizer(model, training)
            generator = torch.Generator(device=device).manual_seed(20260930)
            torch.cuda.empty_cache()
            torch.cuda.reset_peak_memory_stats(device)
            durations: list[float] = []
            total_steps = int(runtime["tuning_warmup_steps"]) + int(runtime["tuning_measure_steps"])
            for step in range(total_steps):
                inputs, targets = sample_training_batch_torch(
                    batch_size=candidate,
                    maximum_length=training_maximum_length,
                    generator=generator,
                    device=device,
                )
                optimizer.zero_grad(set_to_none=True)
                torch.cuda.synchronize(device)
                started = time.perf_counter()
                with torch.autocast(device_type="cuda", dtype=torch.bfloat16):
                    loss = functional.cross_entropy(model(inputs), targets)
                loss.backward()
                optimizer.step()
                torch.cuda.synchronize(device)
                if step >= int(runtime["tuning_warmup_steps"]):
                    durations.append(time.perf_counter() - started)
            median_seconds = float(np.median(durations))
            rows.append(
                {
                    "scale": scale_name,
                    "microbatch": candidate,
                    "feasible": True,
                    "median_step_seconds": median_seconds,
                    "median_examples_per_second": candidate / median_seconds,
                    "peak_allocated_bytes": int(torch.cuda.max_memory_allocated(device)),
                    "peak_reserved_bytes": int(torch.cuda.max_memory_reserved(device)),
                }
            )
        except torch.OutOfMemoryError:
            rows.append(
                {
                    "scale": scale_name,
                    "microbatch": candidate,
                    "feasible": False,
                    "reason": "CUDA OOM during preregistered tuning",
                }
            )
        finally:
            del optimizer, model, raw_model
            gc.collect()
            torch.cuda.empty_cache()
            reset_compiler_for_new_model(runtime)

    feasible = [row for row in rows if row["feasible"]]
    if not feasible:
        raise RuntimeError(f"no S5 microbatch works for {scale_name}")
    selected = max(feasible, key=lambda row: float(row["median_examples_per_second"]))
    return int(selected["microbatch"]), rows


def train_one_run(
    *,
    scale_name: str,
    scale: dict[str, Any],
    seed: int,
    microbatch: int,
    config: dict[str, Any],
    suite: S5StageSuite,
    output_dir: Path,
    device: torch.device,
) -> tuple[list[dict[str, Any]], list[dict[str, Any]], dict[str, Any]]:
    training = config["training"]
    runtime = config["runtime"]
    evaluation = config["evaluation"]
    effective_batch = int(training["effective_batch_size"])
    accumulation_steps = effective_batch // microbatch
    total_examples = int(scale["total_examples"])
    total_updates = total_examples // effective_batch
    checkpoints = {int(value) for value in scale["checkpoint_examples"]}
    run_key = f"{scale_name}-seed{seed}"
    run_dir = output_dir / run_key
    checkpoint_dir = run_dir / "checkpoints"
    diagnostic_dir = run_dir / "diagnostics"
    checkpoint_dir.mkdir(parents=True, exist_ok=False)
    diagnostic_dir.mkdir(parents=True, exist_ok=False)

    reset_compiler_for_new_model(runtime)
    phase4.seed_everything(seed)
    raw_model = build_synthetic_transformer(model_config(scale)).to(device)
    parameters = parameter_count(raw_model)
    model: Any = raw_model
    if bool(runtime["compile"]):
        model = torch.compile(raw_model, dynamic=True, mode=str(runtime["compile_mode"]))
    optimizer = _make_optimizer(model, training)
    generator = torch.Generator(device=device).manual_seed(seed + 1000)
    evaluation_batch_size = min(microbatch, int(runtime["evaluation_batch_cap"]))
    trajectory_csv = phase4.CsvAppender(run_dir / "trajectory_metrics.csv")
    stage_pair_csv = phase4.CsvAppender(run_dir / "stage_pair_metrics.csv")
    trajectory_rows: list[dict[str, Any]] = []
    stage_pair_rows_all: list[dict[str, Any]] = []
    checkpoint_artifacts: list[dict[str, Any]] = []
    last_loss: float | None = None
    run_started = time.monotonic()
    torch.cuda.reset_peak_memory_stats(device)

    try:
        for update in range(total_updates + 1):
            examples_seen = update * effective_batch
            if examples_seen in checkpoints:
                evaluation_started = time.monotonic()
                metrics, stage_pair_rows, diagnostic_arrays = evaluate_s5_stage_checkpoint(
                    model,
                    suite,
                    evaluation_batch_size,
                    device,
                    gates=config["gates"],
                    chart_rank=int(evaluation["chart_rank"]),
                    operator_rank=int(evaluation["operator_rank"]),
                    ridge_alpha=float(evaluation["ridge_alpha"]),
                    bootstrap_resamples=int(config["statistics"]["bootstrap_resamples"]),
                    permutation_resamples=int(config["statistics"]["permutation_resamples"]),
                    bootstrap_seed=int(config["statistics"]["bootstrap_seed"]),
                    control_seed=int(evaluation["control_seed"]),
                )
                expected_pairs = {
                    (ACTIONS[first], ACTIONS[second])
                    for first, second in combinations(range(len(ACTIONS)), 2)
                }
                observed_pairs = {
                    (str(pair["first_action"]), str(pair["second_action"]))
                    for pair in stage_pair_rows
                }
                if len(stage_pair_rows) != 45 or observed_pairs != expected_pairs:
                    raise AssertionError("S5 checkpoint did not disclose all 45 pairs")
                checkpoint_name = f"examples-{examples_seen:09d}"
                diagnostic_path = diagnostic_dir / f"{checkpoint_name}.npz"
                np.savez_compressed(diagnostic_path, **diagnostic_arrays)
                checkpoint_path = checkpoint_dir / f"{checkpoint_name}-fp16.pt"
                if bool(runtime["save_checkpoint_weights"]):
                    phase4.save_final_model(
                        path=checkpoint_path,
                        model=model,
                        architecture=scale,
                        metadata={
                            "run_key": run_key,
                            "seed": seed,
                            "examples_seen": examples_seen,
                            "microbatch": microbatch,
                            "effective_batch_size": effective_batch,
                        },
                    )
                row = {
                    "run_key": run_key,
                    "scale": scale_name,
                    "role": str(scale["role"]),
                    "seed": seed,
                    "parameter_count": parameters,
                    "microbatch": microbatch,
                    "accumulation_steps": accumulation_steps,
                    "update": update,
                    "examples_seen": examples_seen,
                    "training_loss": last_loss,
                    "elapsed_seconds": time.monotonic() - run_started,
                    "evaluation_seconds": time.monotonic() - evaluation_started,
                    "checkpoint_model": str(checkpoint_path.relative_to(run_dir)),
                    "checkpoint_model_sha256": (
                        sha256_file(checkpoint_path)
                        if bool(runtime["save_checkpoint_weights"])
                        else ""
                    ),
                    "diagnostic_npz": str(diagnostic_path.relative_to(run_dir)),
                    "diagnostic_sha256": sha256_file(diagnostic_path),
                    **metrics,
                }
                trajectory_rows.append(row)
                trajectory_csv.append([flatten_s5_checkpoint_row(row)])
                enriched_pairs = [
                    {
                        "run_key": run_key,
                        "scale": scale_name,
                        "seed": seed,
                        "examples_seen": examples_seen,
                        **pair_row,
                    }
                    for pair_row in stage_pair_rows
                ]
                stage_pair_rows_all.extend(enriched_pairs)
                stage_pair_csv.append(enriched_pairs)
                checkpoint_artifacts.append(
                    {
                        "examples_seen": examples_seen,
                        "model": str(checkpoint_path.relative_to(run_dir)),
                        "model_sha256": row["checkpoint_model_sha256"],
                        "diagnostic": str(diagnostic_path.relative_to(run_dir)),
                        "diagnostic_sha256": row["diagnostic_sha256"],
                    }
                )
                print(
                    "CHECKPOINT_JSON="
                    + json.dumps(
                        {
                            key: row[key]
                            for key in (
                                "run_key",
                                "examples_seen",
                                "training_loss",
                                "id_accuracy",
                                "b_within_decode",
                                "p1_within_decode",
                                "p2_within_decode",
                                "d_js_auc",
                                "j_p1_decode",
                                "j_p2_decode",
                                "k_one_step_decode",
                                "k_two_step_decode",
                            )
                        },
                        sort_keys=True,
                    ),
                    flush=True,
                )
                model.train()

            if update == total_updates:
                break
            learning_rate = phase4.learning_rate_for_update(
                update=update + 1,
                total_updates=total_updates,
                warmup_updates=int(training["warmup_updates"]),
                maximum=float(training["learning_rate"]),
                minimum=float(training["minimum_learning_rate"]),
            )
            optimizer.param_groups[0]["lr"] = learning_rate
            optimizer.zero_grad(set_to_none=True)
            loss_sum = 0.0
            for _ in range(accumulation_steps):
                inputs, targets = sample_training_batch_torch(
                    batch_size=microbatch,
                    maximum_length=int(config["world"]["training_maximum_length"]),
                    generator=generator,
                    device=device,
                )
                with torch.autocast(device_type="cuda", dtype=torch.bfloat16):
                    loss = functional.cross_entropy(model(inputs), targets)
                (loss / accumulation_steps).backward()
                loss_sum += float(loss.detach().cpu())
            torch.nn.utils.clip_grad_norm_(
                model.parameters(), float(training["gradient_clip_norm"])
            )
            optimizer.step()
            last_loss = loss_sum / accumulation_steps
    finally:
        trajectory_csv.close()
        stage_pair_csv.close()

    if len(trajectory_rows) != len(checkpoints):
        raise AssertionError("did not evaluate every frozen S5 checkpoint")
    result = {
        "run_key": run_key,
        "scale": scale_name,
        "role": scale["role"],
        "seed": seed,
        "device": str(device),
        "parameter_count": parameters,
        "microbatch": microbatch,
        "accumulation_steps": accumulation_steps,
        "checkpoint_count": len(trajectory_rows),
        "pair_row_count": len(stage_pair_rows_all),
        "duration_seconds": time.monotonic() - run_started,
        "peak_allocated_bytes": int(torch.cuda.max_memory_allocated(device)),
        "peak_reserved_bytes": int(torch.cuda.max_memory_reserved(device)),
        "final_metrics": trajectory_rows[-1],
        "checkpoint_artifacts": checkpoint_artifacts,
    }
    write_json_atomic(run_dir / "result.json", result)
    (run_dir / "SUCCESS").write_text("ok\n", encoding="utf-8")
    del optimizer, model, raw_model
    gc.collect()
    torch.cuda.empty_cache()
    reset_compiler_for_new_model(runtime)
    return trajectory_rows, stage_pair_rows_all, result


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--config", type=Path, required=True)
    parser.add_argument("--output-dir", type=Path, required=True)
    parser.add_argument("--repository", type=Path, required=True)
    parser.add_argument("--only-scale")
    parser.add_argument("--only-seed", type=int)
    args = parser.parse_args()
    config = yaml.safe_load(args.config.read_text(encoding="utf-8"))

    subprocess.run(
        [
            "git",
            "-C",
            str(args.repository),
            "merge-base",
            "--is-ancestor",
            str(config["experiment"]["preregistration_commit"]),
            "HEAD",
        ],
        check=True,
    )
    if config["world"]["name"] != "s5" or int(config["world"]["state_count"]) != NUM_STATES:
        raise ValueError("wrong S5 world configuration")
    if int(config["world"]["maximum_actions"]) != DEFAULT_MAX_ACTIONS:
        raise ValueError("Phase 4c fixes twelve action slots")
    if str(config["runtime"]["dtype"]) != "bfloat16":
        raise ValueError("Phase 4c fixes bfloat16 autocast")
    if int(config["evaluation"]["chart_rank"]) != 119:
        raise ValueError("Phase 4c fixes chart_rank=119")
    if int(config["evaluation"]["operator_rank"]) != 32:
        raise ValueError("Phase 4c fixes operator_rank=32")
    training_maximum_length = int(config["world"]["training_maximum_length"])
    if not 0 <= training_maximum_length <= DEFAULT_MAX_ACTIONS:
        raise ValueError("S5 training_maximum_length exceeds the frozen prompt capacity")
    if not torch.cuda.is_available():
        raise RuntimeError("Phase4c requires CUDA")

    scales = {
        name: scale
        for name, scale in config["models"].items()
        if args.only_scale is None or name == args.only_scale
    }
    seeds = [
        int(seed)
        for seed in config["training"]["seeds"]
        if args.only_seed is None or int(seed) == args.only_seed
    ]
    _validate_selection(scales, seeds, config)
    configure_compiler(config["runtime"])
    torch.set_float32_matmul_precision("high")
    device = torch.device("cuda")
    # The remote wrapper creates this directory first to persist provenance and
    # start telemetry before Python launches.
    args.output_dir.mkdir(parents=True, exist_ok=True)

    evaluation = config["evaluation"]
    suite = make_s5_stage_suite(
        seed=int(evaluation["seed"]),
        base_per_state=int(evaluation["base_per_state"]),
        base_length=int(evaluation["base_length"]),
        history_train_per_state=int(evaluation["history_train_per_state"]),
        state_fold_seed=int(evaluation["state_fold_seed"]),
        id_per_length=int(evaluation["id_per_length"]),
        ood_per_length=int(evaluation["ood_per_length"]),
        loop_count=int(evaluation["loop_count"]),
        route_pair_count=int(evaluation["route_pair_count"]),
    )
    suite_path = args.output_dir / "evaluation_suite.npz"
    save_stage_suite(suite_path, suite)

    tuning_rows: list[dict[str, Any]] = []
    selected_microbatches: dict[str, int] = {}
    for scale_name, scale in scales.items():
        microbatch, records = benchmark(
            scale_name,
            scale,
            config["training"],
            config["runtime"],
            device,
            training_maximum_length,
        )
        selected_microbatches[scale_name] = microbatch
        tuning_rows.extend(records)
    write_csv(args.output_dir / "microbatch_tuning.csv", tuning_rows)

    all_rows: list[dict[str, Any]] = []
    all_pair_rows: list[dict[str, Any]] = []
    run_results: list[dict[str, Any]] = []
    for scale_name, scale in scales.items():
        for seed in seeds:
            rows, pair_rows, run_result = train_one_run(
                scale_name=scale_name,
                scale=scale,
                seed=seed,
                microbatch=selected_microbatches[scale_name],
                config=config,
                suite=suite,
                output_dir=args.output_dir,
                device=device,
            )
            all_rows.extend(rows)
            all_pair_rows.extend(pair_rows)
            run_results.append(run_result)

    analysis, stage_rows = analyze_s5_c1(all_rows, config, all_pair_rows)
    write_csv(
        args.output_dir / "stage_gate_metrics.csv",
        [flatten_s5_checkpoint_row(row) for row in stage_rows],
    )
    root_result = {
        "schema_version": 1,
        "experiment_id": config["experiment"]["id"],
        "completed_at": utc_now(),
        "device": str(device),
        "config_sha256": sha256_file(args.config),
        "git_commit": subprocess.run(
            ["git", "-C", str(args.repository), "rev-parse", "HEAD"],
            check=True,
            capture_output=True,
            text=True,
        ).stdout.strip(),
        "preregistration_commit": config["experiment"]["preregistration_commit"],
        "evaluation_suite_sha256": sha256_file(suite_path),
        "selected_microbatches": selected_microbatches,
        "microbatch_tuning": tuning_rows,
        "training_run_count": len(run_results),
        "checkpoint_observation_count": len(all_rows),
        "pair_row_count": len(all_pair_rows),
        "peak_allocated_bytes": max(
            (int(run["peak_allocated_bytes"]) for run in run_results), default=0
        ),
        "peak_reserved_bytes": max(
            (int(run["peak_reserved_bytes"]) for run in run_results), default=0
        ),
        "run_results": run_results,
        "c1_analysis": analysis,
    }
    write_json_atomic(args.output_dir / "result.json", root_result)
    write_json_atomic(args.output_dir / "artifact_manifest.json", build_manifest(args.output_dir))
    (args.output_dir / "SUCCESS").write_text("ok\n", encoding="utf-8")
    print(
        "FINAL_JSON="
        + json.dumps(
            {
                "training_run_count": len(run_results),
                "checkpoint_observation_count": len(all_rows),
                "pair_row_count": len(all_pair_rows),
                "c1_analysis": analysis,
            },
            sort_keys=True,
        )
    )


if __name__ == "__main__":
    main()


==> anc/scripts/phase4d_s5_operator_ladder.py <==
#!/usr/bin/env python3
"""Run the frozen-weight Phase 4d S5 operator rank/function ladder."""

from __future__ import annotations

import argparse
import csv
import json
import subprocess
from pathlib import Path
from typing import Any

import numpy as np
import torch
import yaml
from finalize_artifact_manifest import build_manifest

from verb_operator_algebra.reporting import sha256_file, utc_now, write_json_atomic
from verb_operator_algebra.s5_operator_diagnostics import (
    CLASSES,
    FeatureBundle,
    depth_one_arrays,
    extract_features,
    fit_chart,
    fit_map_bank,
    make_split,
    mechanism_labels,
    reproduction_verdict,
    save_features,
    score_bank,
    score_depth_one,
    select_cell,
    selection_score_bank,
    selection_score_depth_one,
    validate_checkpoint,
)
from verb_operator_algebra.s5_stage_analysis import (
    ORDERED,
    UNORDERED,
    make_s5_stage_suite,
    s5_stage_suite_arrays,
)
from verb_operator_algebra.s5_world import commutativity_labels
from verb_operator_algebra.synthetic_model import (
    SyntheticTransformerConfig,
    build_synthetic_transformer,
)


def write_csv(path: Path, rows: list[dict[str, Any]]) -> None:
    if not rows:
        return
    fields = list(dict.fromkeys(key for row in rows for key in row))
    with path.open("w", newline="", encoding="utf-8") as handle:
        writer = csv.DictWriter(handle, fieldnames=fields)
        writer.writeheader()
        writer.writerows(rows)


def verified_input(
    input_root: Path,
    relative_path: str,
    expected_sha256: str,
) -> tuple[Path, dict[str, Any]]:
    """Resolve one frozen input below the declared root and verify its digest."""

    root = input_root.resolve()
    path = (root / relative_path).resolve()
    if root not in path.parents:
        raise ValueError(f"Phase 4d input escapes frozen root: {relative_path}")
    if not path.is_file():
        raise FileNotFoundError(path)
    observed = sha256_file(path)
    if observed != expected_sha256:
        raise ValueError(f"Phase 4d input SHA256 mismatch: {relative_path}")
    return path, {
        "path": relative_path,
        "bytes": path.stat().st_size,
        "sha256": observed,
    }


def aggregate_prediction_metrics(
    rows: list[dict[str, Any]],
    prefix: str,
    metrics: tuple[str, ...] = ("one_step", "composition", "teacher_forced", "inverse"),
) -> dict[str, Any]:
    """Reconnect fold predictions through saved sufficient statistics.

    Decode is total correct / total predictions and NRMSE is derived from total
    squared error, never an arithmetic mean of three fold-level rates.
    """

    if not rows:
        return {}
    result: dict[str, Any] = {}
    for metric in metrics:
        correct_key = f"{prefix}{metric}_decode_correct"
        count_key = f"{prefix}{metric}_decode_count"
        sse_key = f"{prefix}{metric}_sse"
        reference_key = f"{prefix}{metric}_reference_sse"
        if correct_key not in rows[0]:
            continue
        correct = sum(int(row[correct_key]) for row in rows)
        count = sum(int(row[count_key]) for row in rows)
        sse = sum(float(row[sse_key]) for row in rows)
        reference_sse = sum(float(row[reference_key]) for row in rows)
        result[f"{metric}_decode"] = correct / count
        result[f"{metric}_nrmse"] = float(np.sqrt(sse / max(reference_sse, 1e-12)))
        result[f"{metric}_decode_correct"] = correct
        result[f"{metric}_decode_count"] = count
        result[f"{metric}_sse"] = sse
        result[f"{metric}_reference_sse"] = reference_sse
    if {"one_step_decode", "composition_decode", "inverse_decode"}.issubset(result):
        result["closure_yardstick"] = bool(
            result["one_step_decode"] >= 0.90
            and result["one_step_nrmse"] <= 0.50
            and result["composition_decode"] >= 0.85
            and result["composition_nrmse"] <= 0.60
            and result["inverse_decode"] >= 0.90
            and result["inverse_nrmse"] <= 0.50
        )
    pair_keys = sorted(
        key for key in rows[0] if key.startswith(f"{prefix}h3_pair_") and key.endswith("_score")
    )
    if pair_keys:
        scores = np.asarray([np.mean([float(row[key]) for row in rows]) for key in pair_keys])
        truth = commutativity_labels()
        labels = np.asarray([int(not truth[pair]) for pair in UNORDERED], dtype=np.int64)
        if len(scores) != len(labels):
            raise AssertionError("incomplete Phase 4d H3 pair disclosure")
        positive, negative = scores[labels == 1], scores[labels == 0]
        result["h3_commutator_auc"] = float(
            (
                np.sum(positive[:, None] > negative[None])
                + 0.5 * np.sum(positive[:, None] == negative[None])
            )
            / (len(positive) * len(negative))
        )
        for key, score in zip(pair_keys, scores, strict=True):
            result[key.removeprefix(prefix)] = float(score)
    return result


def model_from_checkpoint(path: Path, architecture: dict[str, Any], device: torch.device) -> Any:
    config = SyntheticTransformerConfig(
        vocab_size=133,
        sequence_length=15,
        num_states=120,
        layers=int(architecture["layers"]),
        d_model=int(architecture["d_model"]),
        heads=int(architecture["heads"]),
        mlp_hidden=int(architecture["mlp_hidden"]),
    )
    model = build_synthetic_transformer(config).to(device)
    payload = torch.load(path, map_location="cpu", weights_only=True)
    model.load_state_dict(payload["state_dict"])
    return model


def truths(suite: Any) -> tuple[np.ndarray, np.ndarray]:
    return (
        np.stack([path.targets for path in suite.p1_paths]),
        np.stack([path.targets for path in suite.p2_paths]),
    )


def centroids(
    chart: Any, base: np.ndarray, states: np.ndarray, calibration: np.ndarray
) -> np.ndarray:
    values = chart.project(base)
    return np.stack([values[calibration & (states == state)].mean(0) for state in range(120)])


def depth_labels(p2_truth: np.ndarray) -> np.ndarray:
    pair_index = {pair: index for index, pair in enumerate(ORDERED)}
    return np.stack(
        [
            np.concatenate(
                [p2_truth[pair_index[(first, second)]] for first in range(10) if first != second]
            )
            for second in range(10)
        ]
    )


def _fit_cell(
    function_class: str,
    inputs: np.ndarray,
    outputs: np.ndarray,
    fit_mask: np.ndarray,
    validation_mask: np.ndarray,
    base: np.ndarray,
    p1: np.ndarray,
    p2: np.ndarray,
    p1_truth: np.ndarray,
    p2_truth: np.ndarray,
    base_truth: np.ndarray,
    scoring_centroids: np.ndarray,
    runtime: dict[str, Any],
    device: torch.device,
    affine_initialization: Any | None = None,
) -> tuple[Any, dict[str, Any]]:
    """Select one MLP seed using *only* inner validation source states."""

    candidates = (
        [20261010]
        if function_class in {"translation", "affine"}
        else list(runtime["mlp_init_seeds"])
    )
    best_bank, best_row = None, None
    for init_seed in candidates:

        def validation_score(bank: Any) -> float:
            return selection_score_bank(
                bank,
                base,
                p1,
                p2,
                validation_mask,
                scoring_centroids,
            )

        bank = fit_map_bank(
            inputs,
            outputs,
            fit_mask,
            function_class,
            init_seed=int(init_seed),
            epochs=int(runtime["mlp_max_epochs"]),
            device=device,
            validation_callback=validation_score if function_class.startswith("resmlp") else None,
            check_every=int(runtime["mlp_check_every"]),
            patience_checks=int(runtime["mlp_patience_checks"]),
            min_delta=float(runtime["mlp_min_delta"]),
            affine_initialization=affine_initialization,
        )
        metrics = score_bank(
            bank,
            base,
            p1,
            p2,
            p1_truth,
            p2_truth,
            base_truth,
            validation_mask,
            scoring_centroids,
        )
        row = {
            "init_seed": int(init_seed),
            "epoch": bank.epoch,
            "inner_score": max(
                metrics["one_step_nrmse"] / 0.50,
                metrics["composition_nrmse"] / 0.60,
                metrics["inverse_nrmse"] / 0.50,
            ),
            "parameter_count": bank.parameter_count,
        }
        if best_row is None or row["inner_score"] < best_row["inner_score"]:
            best_bank, best_row = bank, row
    assert best_bank is not None and best_row is not None
    return best_bank, best_row


def run_chart_grid(
    *,
    chart_kind: str,
    rank: int,
    suite: Any,
    features: FeatureBundle,
    split: Any,
    p1_truth: np.ndarray,
    p2_truth: np.ndarray,
    runtime: dict[str, Any],
    device: torch.device,
    function_classes: tuple[str, ...] = CLASSES,
) -> tuple[list[dict[str, Any]], dict[str, Any]]:
    """Inner select/refit and outer score the complete class ladder for one chart/rank."""

    states, calibration = suite.base_paths.targets, suite.calibration_mask
    if chart_kind == "local_state":
        # C is a prespecified affine robustness analysis, not an inner-selected
        # ladder.  Its outer 80-state centroid chart permits rank 64 whereas
        # the 60-state inner chart would have centered rank at most 59.
        chart = fit_chart(features.base, states, split.refit_mask, rank, chart_kind)
        base = chart.project(features.base)
        p1 = np.stack([chart.project(values) for values in features.p1])
        p2 = np.stack([chart.project(values) for values in features.p2])
        scorer = centroids(chart, features.base, states, calibration)
        bank = fit_map_bank(base, p1, split.refit_mask, "affine")
        held = score_bank(bank, base, p1, p2, p1_truth, p2_truth, states, split.held_mask, scorer)
        seen = score_bank(bank, base, p1, p2, p1_truth, p2_truth, states, split.seen_mask, scorer)
        row = {
            "chart": chart_kind,
            "rank": rank,
            "function_class": "affine",
            "outer_fold": split.outer_fold,
            "inner_score": None,
            "init_seed": None,
            "epoch": 0,
            "parameter_count": bank.parameter_count,
            **{f"held_{key}": value for key, value in held.items()},
            **{f"seen_{key}": value for key, value in seen.items()},
            **split.provenance,
        }
        return [row], {"inner_rows": [], "cells": {"affine": (bank, held, seen, {})}}
    inner_mask = split.fit_mask
    chart_fit_mask = calibration if chart_kind == "global_state" else inner_mask
    inner_chart = fit_chart(features.base, states, chart_fit_mask, rank, chart_kind)
    inner_base = inner_chart.project(features.base)
    inner_p1 = np.stack([inner_chart.project(values) for values in features.p1])
    inner_p2 = np.stack([inner_chart.project(values) for values in features.p2])
    scorer = centroids(inner_chart, features.base, states, calibration)
    inner_rows: list[dict[str, Any]] = []
    choices: dict[str, dict[str, Any]] = {}
    inner_affine = fit_map_bank(inner_base, inner_p1, inner_mask, "affine")
    for function_class in function_classes:
        _, choice = _fit_cell(
            function_class,
            inner_base,
            inner_p1,
            inner_mask,
            split.validation_mask,
            inner_base,
            inner_p1,
            inner_p2,
            p1_truth,
            p2_truth,
            states,
            scorer,
            runtime,
            device,
            inner_affine if function_class != "translation" else None,
        )
        choice.update({"function_class": function_class, "rank": rank, "chart": chart_kind})
        inner_rows.append(choice)
        choices[function_class] = choice

    refit_chart = (
        inner_chart
        if chart_kind == "global_state"
        else fit_chart(features.base, states, split.refit_mask, rank, chart_kind)
    )
    base = refit_chart.project(features.base)
    p1 = np.stack([refit_chart.project(values) for values in features.p1])
    p2 = np.stack([refit_chart.project(values) for values in features.p2])
    scorer = centroids(refit_chart, features.base, states, calibration)
    rows: list[dict[str, Any]] = []
    selected_payload: dict[str, Any] = {}
    refit_affine = fit_map_bank(base, p1, split.refit_mask, "affine")
    for function_class, choice in choices.items():
        # Refit uses the inner-selected initialization/epoch; residual output is
        # zero at epoch zero, so this preserves affine parity by construction.
        bank = fit_map_bank(
            base,
            p1,
            split.refit_mask,
            function_class,
            init_seed=int(choice["init_seed"]),
            epochs=int(choice["epoch"]),
            device=device,
            affine_initialization=refit_affine if function_class != "translation" else None,
        )
        held = score_bank(bank, base, p1, p2, p1_truth, p2_truth, states, split.held_mask, scorer)
        seen = score_bank(bank, base, p1, p2, p1_truth, p2_truth, states, split.seen_mask, scorer)
        row = {
            "chart": chart_kind,
            "rank": rank,
            "function_class": function_class,
            "outer_fold": split.outer_fold,
            "inner_score": choice["inner_score"],
            "init_seed": choice["init_seed"],
            "epoch": choice["epoch"],
            "parameter_count": bank.parameter_count,
            **{f"held_{key}": value for key, value in held.items()},
            **{f"seen_{key}": value for key, value in seen.items()},
            **split.provenance,
        }
        rows.append(row)
        selected_payload[function_class] = (bank, held, seen, choice)
    return rows, {
        "inner_rows": inner_rows,
        "cells": selected_payload,
        "chart": refit_chart,
        "base": base,
        "p1": p1,
        "p2": p2,
        "scorer": scorer,
    }


def analyze_model(
    model_key: str,
    suite: Any,
    features: FeatureBundle,
    runtime: dict[str, Any],
    device: torch.device,
) -> tuple[list[dict[str, Any]], dict[str, Any]]:
    p1_truth, p2_truth = truths(suite)
    cell_rows: list[dict[str, Any]] = []
    selected: list[dict[str, Any]] = []
    selected_map_arrays: dict[str, np.ndarray] = {}
    summary: dict[str, Any] = {"model_key": model_key, "folds": []}
    for outer_fold in range(3):
        split = make_split(suite, outer_fold)
        fold_cells: list[dict[str, Any]] = []
        lookup: dict[tuple[str, int, str], dict[str, Any]] = {}
        activation_details: dict[int, dict[str, Any]] = {}
        for chart, ranks, classes in (
            ("global_state", runtime["ranks"], CLASSES),
            ("activation", runtime["ranks"], CLASSES),
            ("local_state", [rank for rank in runtime["ranks"] if rank <= 64], ("affine",)),
        ):
            for rank in ranks:
                rows, details = run_chart_grid(
                    chart_kind=chart,
                    rank=int(rank),
                    suite=suite,
                    features=features,
                    split=split,
                    p1_truth=p1_truth,
                    p2_truth=p2_truth,
                    runtime=runtime,
                    device=device,
                    function_classes=classes,
                )
                for row in rows:
                    row["model_key"] = model_key
                    cell_rows.append(row)
                    fold_cells.append(row)
                    lookup[(chart, int(rank), row["function_class"])] = row
                if chart == "activation":
                    activation_details[int(rank)] = details
                    for inner in details["inner_rows"]:
                        inner["outer_fold"] = outer_fold
        activation_inner = []
        for rank in runtime["ranks"]:
            for row in fold_cells:
                if row["chart"] == "activation" and row["rank"] == rank:
                    activation_inner.append(
                        {
                            "rank": rank,
                            "function_class": row["function_class"],
                            "inner_score": row["inner_score"],
                            "parameter_count": row["parameter_count"],
                        }
                    )
        choice = select_cell(activation_inner)
        chosen = lookup[("activation", int(choice["rank"]), str(choice["function_class"]))]
        selected.append(chosen)
        detail = activation_details[int(choice["rank"])]
        selected_bank, _, _, _ = detail["cells"][str(choice["function_class"])]
        map_prefix = f"{model_key}_fold{outer_fold}_selected"
        selected_chart = detail["chart"]
        for name in ("center", "basis", "scale"):
            selected_map_arrays[f"{map_prefix}_chart_{name}"] = np.asarray(
                getattr(selected_chart, name)
            )
        for name in (
            "coefficients",
            "intercepts",
            "input_mean",
            "input_scale",
            "residual_w1",
            "residual_b1",
            "residual_w2",
            "residual_b2",
        ):
            value = getattr(selected_bank, name)
            if value is not None:
                selected_map_arrays[f"{map_prefix}_{name}"] = np.asarray(value)
        selected_map_arrays[f"{map_prefix}_residual_scale"] = np.asarray(
            selected_bank.residual_scale
        )
        # Depth-one has its own inner 60/20 init/epoch selection.  It inherits
        # only the already selected B rank/function class, never outer targets.
        inner_chart = fit_chart(
            features.base,
            suite.base_paths.targets,
            split.fit_mask,
            int(choice["rank"]),
            "activation",
        )
        inner_p1 = np.stack([inner_chart.project(values) for values in features.p1])
        inner_p2 = np.stack([inner_chart.project(values) for values in features.p2])
        inner_inputs, inner_targets = depth_one_arrays(inner_p1, inner_p2)
        inner_scorer = centroids(
            inner_chart, features.base, suite.base_paths.targets, suite.calibration_mask
        )
        labels = depth_labels(p2_truth)
        depth_choice: tuple[Any, dict[str, Any]] | None = None
        inner_depth_affine = fit_map_bank(
            inner_inputs,
            inner_targets,
            np.tile(split.fit_mask, 9),
            "affine",
        )
        init_candidates = (
            [20261010]
            if choice["function_class"] in {"translation", "affine"}
            else runtime["mlp_init_seeds"]
        )
        for init_seed in init_candidates:

            def callback(
                bank: Any,
                *,
                _inputs: np.ndarray = inner_inputs,
                _targets: np.ndarray = inner_targets,
                _labels: np.ndarray = labels,
                _mask: np.ndarray = split.validation_mask,
                _scorer: np.ndarray = inner_scorer,
            ) -> float:
                del _labels
                return selection_score_depth_one(
                    bank,
                    _inputs,
                    _targets,
                    _mask,
                    _scorer,
                )

            candidate = fit_map_bank(
                inner_inputs,
                inner_targets,
                np.tile(split.fit_mask, 9),
                str(choice["function_class"]),
                init_seed=int(init_seed),
                epochs=int(runtime["mlp_max_epochs"]),
                device=device,
                validation_callback=callback
                if str(choice["function_class"]).startswith("resmlp")
                else None,
                check_every=int(runtime["mlp_check_every"]),
                patience_checks=int(runtime["mlp_patience_checks"]),
                min_delta=float(runtime["mlp_min_delta"]),
                affine_initialization=(
                    inner_depth_affine if str(choice["function_class"]) != "translation" else None
                ),
            )
            score = callback(candidate)
            candidate_choice = {
                "init_seed": int(init_seed),
                "epoch": candidate.epoch,
                "inner_score": score,
            }
            if depth_choice is None or score < depth_choice[1]["inner_score"]:
                depth_choice = (candidate, candidate_choice)
        assert depth_choice is not None
        depth_inputs, depth_targets = depth_one_arrays(detail["p1"], detail["p2"])
        depth_bank = fit_map_bank(
            depth_inputs,
            depth_targets,
            np.tile(split.refit_mask, 9),
            str(choice["function_class"]),
            init_seed=int(depth_choice[1]["init_seed"]),
            epochs=int(depth_choice[1]["epoch"]),
            device=device,
            affine_initialization=(
                fit_map_bank(
                    depth_inputs,
                    depth_targets,
                    np.tile(split.refit_mask, 9),
                    "affine",
                )
                if str(choice["function_class"]) != "translation"
                else None
            ),
        )
        depth_prefix = f"{model_key}_fold{outer_fold}_depth_one"
        for name in (
            "coefficients",
            "intercepts",
            "input_mean",
            "input_scale",
            "residual_w1",
            "residual_b1",
            "residual_w2",
            "residual_b2",
        ):
            value = getattr(depth_bank, name)
            if value is not None:
                selected_map_arrays[f"{depth_prefix}_{name}"] = np.asarray(value)
        selected_map_arrays[f"{depth_prefix}_residual_scale"] = np.asarray(
            depth_bank.residual_scale
        )
        depth_metrics = score_depth_one(
            depth_bank, depth_inputs, depth_targets, labels, split.held_mask, detail["scorer"]
        )
        chosen["depth_one_composition_decode"] = depth_metrics["composition_decode"]
        chosen["depth_one_composition_nrmse"] = depth_metrics["composition_nrmse"]
        chosen["depth_one_composition_decode_correct"] = depth_metrics["composition_decode_correct"]
        chosen["depth_one_composition_decode_count"] = depth_metrics["composition_decode_count"]
        chosen["depth_one_composition_sse"] = depth_metrics["composition_sse"]
        chosen["depth_one_composition_reference_sse"] = depth_metrics["composition_reference_sse"]
        chosen["depth_one_init_seed"] = depth_choice[1]["init_seed"]
        chosen["depth_one_epoch"] = depth_choice[1]["epoch"]
        summary["folds"].append({"split": split.provenance, "selected": choice})

    def aggregate(
        chart: str, rank: int, function_class: str, prefix: str = "held_"
    ) -> dict[str, float]:
        rows = [
            row
            for row in cell_rows
            if row["chart"] == chart
            and row["rank"] == rank
            and row["function_class"] == function_class
        ]
        if not rows:
            return {}
        return aggregate_prediction_metrics(rows, prefix)

    depth_rows = []
    for row in selected:
        depth_rows.append(
            {
                "depth_composition_decode_correct": row["depth_one_composition_decode_correct"],
                "depth_composition_decode_count": row["depth_one_composition_decode_count"],
                "depth_composition_sse": row["depth_one_composition_sse"],
                "depth_composition_reference_sse": row["depth_one_composition_reference_sse"],
            }
        )
    depth_one = aggregate_prediction_metrics(depth_rows, "depth_", ("composition",))
    depth_one["composition_yardstick"] = bool(
        depth_one["composition_decode"] >= 0.85 and depth_one["composition_nrmse"] <= 0.60
    )
    model_row: dict[str, Any] = {
        "model_key": model_key,
        "a32_affine": aggregate("global_state", 32, "affine"),
        "a119_affine": aggregate("global_state", 119, "affine"),
        "a119_resmlp64": aggregate("global_state", 119, "resmlp64"),
        "b32_affine": aggregate("activation", 32, "affine"),
        "b119_affine": aggregate("activation", 119, "affine"),
        "b119_resmlp64": aggregate("activation", 119, "resmlp64"),
        "c32_affine": aggregate("local_state", 32, "affine"),
        "c64_affine": aggregate("local_state", 64, "affine"),
        "selected_held": aggregate_prediction_metrics(selected, "held_"),
        "selected_seen": aggregate_prediction_metrics(selected, "seen_"),
        "depth_one": depth_one,
        "selected_cells": [
            {
                key: row[key]
                for key in (
                    "outer_fold",
                    "rank",
                    "function_class",
                    "inner_score",
                    "init_seed",
                    "epoch",
                )
            }
            for row in selected
        ],
    }
    return cell_rows, {
        "model": model_row,
        "provenance": summary,
        "selected_map_arrays": selected_map_arrays,
    }


def compatibility_baseline(
    suite: Any,
    features: FeatureBundle,
    runtime: dict[str, Any],
    device: torch.device,
) -> dict[str, Any]:
    """Run only the frozen A/rank-32 affine compatibility cell first.

    This guard deliberately precedes every new rank, nonlinear, B, C, and
    depth-one analysis.  Its folds use the same outer refit/held protocol as
    the full grid, and are recombined at prediction level.
    """

    p1_truth, p2_truth = truths(suite)
    rows: list[dict[str, Any]] = []
    for outer_fold in range(3):
        cell_rows, _ = run_chart_grid(
            chart_kind="global_state",
            rank=32,
            suite=suite,
            features=features,
            split=make_split(suite, outer_fold),
            p1_truth=p1_truth,
            p2_truth=p2_truth,
            runtime=runtime,
            device=device,
            function_classes=("affine",),
        )
        rows.extend(cell_rows)
    return aggregate_prediction_metrics(rows, "held_")


def baseline_parity(model_row: dict[str, Any], phase4c_final: dict[str, Any]) -> dict[str, Any]:
    """Guard Phase 4d against silently changing the frozen 32D affine K baseline."""

    mapping = {
        "one_step_decode": "k_one_step_decode",
        "one_step_nrmse": "k_one_step_nrmse",
        "composition_decode": "k_two_step_decode",
        "composition_nrmse": "k_two_step_nrmse",
        "inverse_decode": "k_inverse_decode",
        "inverse_nrmse": "k_inverse_nrmse",
    }
    comparisons = {}
    for new_key, old_key in mapping.items():
        baseline, observed = float(phase4c_final[old_key]), float(model_row["a32_affine"][new_key])
        difference = abs(baseline - observed) / max(abs(baseline), abs(observed), 1e-12)
        comparisons[new_key] = {
            "phase4c": baseline,
            "phase4d": observed,
            "difference": difference,
            "passed": difference < 0.05,
        }
    old_k_false = not bool(phase4c_final["gate_k"])
    return {
        "passed": old_k_false and all(value["passed"] for value in comparisons.values()),
        "old_k_false": old_k_false,
        "metrics": comparisons,
    }


def reproduction_metrics(model: dict[str, Any]) -> dict[str, float]:
    metrics: dict[str, float] = {}
    groups = (
        ("a32", model["a32_affine"]),
        ("a119", model["a119_affine"]),
        ("a119_resmlp64", model["a119_resmlp64"]),
        ("selected_held", model["selected_held"]),
        ("selected_seen", model["selected_seen"]),
    )
    for name, values in groups:
        for metric in (
            "one_step_decode",
            "one_step_nrmse",
            "composition_decode",
            "composition_nrmse",
            "inverse_decode",
            "inverse_nrmse",
        ):
            metrics[f"{name}_{metric}"] = float(values[metric])
    if len(metrics) != 30:
        raise AssertionError("Phase 4d reproduction must contain exactly thirty metrics")
    return metrics


def single_model_directions(model: dict[str, Any]) -> dict[str, bool]:
    return {
        "rank": bool(
            model["a119_affine"]["composition_nrmse"] < model["a32_affine"]["composition_nrmse"]
            and model["b119_affine"]["composition_nrmse"] < model["b32_affine"]["composition_nrmse"]
        ),
        "nonlinear": bool(
            model["a119_resmlp64"]["composition_nrmse"] < model["a119_affine"]["composition_nrmse"]
            and model["b119_resmlp64"]["composition_nrmse"]
            < model["b119_affine"]["composition_nrmse"]
        ),
        "held_gap": bool(
            model["selected_held"]["composition_nrmse"]
            > model["selected_seen"]["composition_nrmse"]
        ),
        "action_domain": bool(
            model["depth_one"]["composition_nrmse"] < model["selected_held"]["composition_nrmse"]
        ),
    }


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--config", type=Path, required=True)
    parser.add_argument("--output-dir", type=Path, required=True)
    parser.add_argument("--input-root", type=Path, required=True)
    parser.add_argument("--repository", type=Path)
    parser.add_argument("--only-model")
    args = parser.parse_args()
    config = yaml.safe_load(args.config.read_text(encoding="utf-8"))
    if config["experiment"]["preregistration_commit"] != "fde0686":
        raise ValueError("wrong Phase 4d preregistration commit")
    smoke = bool(config["experiment"].get("smoke", False))
    runtime = config["runtime"]
    frozen_runtime = {
        "mlp_init_seeds": [20261010, 20261011, 20261012],
        "mlp_max_epochs": 1000,
        "mlp_check_every": 5,
        "mlp_patience_checks": 30,
        "mlp_min_delta": 0.000001,
    }
    if not smoke:
        if runtime["ranks"] != [8, 16, 32, 64, 119]:
            raise ValueError("formal Phase 4d rank ladder is not frozen")
        for key, value in frozen_runtime.items():
            if runtime[key] != value:
                raise ValueError(f"formal Phase 4d runtime differs at {key}")
    preregistration_ancestor_verified = False
    if args.repository is not None:
        subprocess.run(
            ["git", "-C", str(args.repository), "merge-base", "--is-ancestor", "fde0686", "HEAD"],
            check=True,
        )
        preregistration_ancestor_verified = True
    if args.output_dir.exists():
        protected = {
            "result.json",
            "SUCCESS",
            "artifact_manifest.json",
            "cell_metrics.csv",
            "split_provenance.json",
            "features",
        }
        if any((args.output_dir / name).exists() for name in protected):
            raise FileExistsError("refusing to overwrite an existing Phase 4d scientific artifact")
    else:
        args.output_dir.mkdir(parents=True)
    device = torch.device("cuda")
    if not torch.cuda.is_available():
        raise RuntimeError("Phase 4d feature extraction requires CUDA")
    torch.use_deterministic_algorithms(True)
    torch.set_float32_matmul_precision("high")
    torch.cuda.reset_peak_memory_stats(device)
    input_config = config["inputs"]
    suite_path, suite_passport = verified_input(
        args.input_root,
        str(input_config["suite_path"]),
        str(input_config["suite_sha256"]),
    )
    official_result_path, official_result_passport = verified_input(
        args.input_root,
        str(input_config["official_result_path"]),
        str(input_config["official_result_sha256"]),
    )
    _, official_config_passport = verified_input(
        args.input_root,
        str(input_config["official_config_path"]),
        str(input_config["official_config_sha256"]),
    )
    input_file_passports: dict[str, Any] = {
        "evaluation_suite": suite_passport,
        "official_result": official_result_passport,
        "official_config": official_config_passport,
    }
    evaluation = config["evaluation"]
    suite = make_s5_stage_suite(
        seed=int(evaluation["seed"]),
        base_per_state=12,
        base_length=4,
        history_train_per_state=8,
        state_fold_seed=int(evaluation["state_fold_seed"]),
        id_per_length=int(evaluation["id_per_length"]),
        ood_per_length=int(evaluation["ood_per_length"]),
        loop_count=int(evaluation["loop_count"]),
        route_pair_count=int(evaluation["route_pair_count"]),
    )
    with np.load(suite_path, allow_pickle=False) as persisted_suite:
        generated_suite = s5_stage_suite_arrays(suite)
        if set(persisted_suite.files) != set(generated_suite):
            raise ValueError("frozen evaluation suite key set differs from generated suite")
        for key, value in generated_suite.items():
            if key not in persisted_suite.files or not np.array_equal(value, persisted_suite[key]):
                raise ValueError(f"generated evaluation suite differs from frozen NPZ at {key}")
    runtime["ranks"] = tuple(int(rank) for rank in runtime["ranks"])
    all_rows: list[dict[str, Any]] = []
    model_results: list[dict[str, Any]] = []
    selected_map_arrays: dict[str, np.ndarray] = {}
    split_manifest: dict[str, Any] = {}
    models = input_config["models"]
    selected_models = {
        key: value
        for key, value in models.items()
        if args.only_model is None or key == args.only_model
    }
    if not selected_models:
        raise ValueError("model filter selected nothing")
    official_result = json.loads(official_result_path.read_text(encoding="utf-8"))
    phase4c_finals = {
        run["run_key"]: run["final_metrics"] for run in official_result["run_results"]
    }
    parity: dict[str, Any] = {}
    for model_key, passport in selected_models.items():
        checkpoint, checkpoint_file_passport = verified_input(
            args.input_root,
            str(passport["checkpoint_path"]),
            str(passport["sha256"]),
        )
        checkpoint_passport = validate_checkpoint(
            checkpoint,
            str(passport["sha256"]),
            passport["architecture"],
            passport["metadata"],
        )
        input_file_passports[f"formal_checkpoint/{model_key}"] = checkpoint_file_passport
        print(
            "PROGRESS_JSON="
            + json.dumps({"stage": "validated", "model_key": model_key}, sort_keys=True),
            flush=True,
        )
        feature_path = args.output_dir / "features" / f"{model_key}.npz"
        feature_path.parent.mkdir(exist_ok=True)
        model = model_from_checkpoint(checkpoint, passport["architecture"], device)
        features = extract_features(model, suite, int(runtime["evaluation_batch_size"]), device)
        save_features(feature_path, features)
        print(
            "PROGRESS_JSON="
            + json.dumps({"stage": "features_saved", "model_key": model_key}, sort_keys=True),
            flush=True,
        )
        del model
        compatibility = compatibility_baseline(suite, features, runtime, device)
        parity[model_key] = baseline_parity(
            {"a32_affine": compatibility}, phase4c_finals[model_key]
        )
        if not parity[model_key]["passed"]:
            raise RuntimeError(f"Phase 4c rank32 affine baseline parity failed for {model_key}")
        print(
            "PROGRESS_JSON="
            + json.dumps(
                {"stage": "baseline_parity_passed", "model_key": model_key}, sort_keys=True
            ),
            flush=True,
        )
        rows, result = analyze_model(model_key, suite, features, runtime, device)
        all_rows.extend(rows)
        model_results.append(result["model"])
        selected_map_arrays.update(result["selected_map_arrays"])
        split_manifest[model_key] = result["provenance"]
        split_manifest[model_key]["input_passport"] = {
            **checkpoint_file_passport,
            "checkpoint": checkpoint_passport,
        }
        print(
            "PROGRESS_JSON="
            + json.dumps({"stage": "cells_complete", "model_key": model_key}, sort_keys=True),
            flush=True,
        )
    labels = (
        mechanism_labels(model_results)
        if len(model_results) == 6
        else {"status": "PARTIAL", "model_count": len(model_results)}
    )
    reproduction: dict[str, Any] | None = None
    if not smoke and args.only_model is None and config["inputs"].get("reproduction"):
        passport = config["inputs"]["reproduction"]
        reference = next(
            model for model in model_results if model["model_key"] == "medium-seed20261001"
        )
        reproduction_result_path, reproduction_result_passport = verified_input(
            args.input_root,
            str(passport["result_path"]),
            str(passport["result_sha256"]),
        )
        _, reproduction_config_passport = verified_input(
            args.input_root,
            str(passport["config_path"]),
            str(passport["config_sha256"]),
        )
        checkpoint, reproduction_checkpoint_file_passport = verified_input(
            args.input_root,
            str(passport["checkpoint_path"]),
            str(passport["sha256"]),
        )
        input_file_passports.update(
            {
                "reproduction_result": reproduction_result_passport,
                "reproduction_config": reproduction_config_passport,
                "reproduction_checkpoint": reproduction_checkpoint_file_passport,
            }
        )
        reproduction_passport = validate_checkpoint(
            checkpoint,
            passport["sha256"],
            models["medium-seed20261001"]["architecture"],
            passport["metadata"],
        )
        reproduction_model = model_from_checkpoint(
            checkpoint, models["medium-seed20261001"]["architecture"], device
        )
        reproduction_features = extract_features(
            reproduction_model, suite, int(runtime["evaluation_batch_size"]), device
        )
        save_features(
            args.output_dir / "features" / "reproduction-medium-seed20261001.npz",
            reproduction_features,
        )
        del reproduction_model
        reproduction_phase4c = json.loads(reproduction_result_path.read_text(encoding="utf-8"))
        reproduction_phase4c_final = next(
            run["final_metrics"]
            for run in reproduction_phase4c["run_results"]
            if run["run_key"] == "medium-seed20261001"
        )
        reproduction_compatibility = compatibility_baseline(
            suite, reproduction_features, runtime, device
        )
        reproduction_parity = baseline_parity(
            {"a32_affine": reproduction_compatibility},
            reproduction_phase4c_final,
        )
        if not reproduction_parity["passed"]:
            raise RuntimeError("Phase 4d reproduction rank32 baseline parity failed")
        reproduction_rows, reproduction_analysis = analyze_model(
            "reproduction-medium-seed20261001", suite, reproduction_features, runtime, device
        )
        write_csv(args.output_dir / "reproduction_cell_metrics.csv", reproduction_rows)
        selected_map_arrays.update(reproduction_analysis["selected_map_arrays"])
        reproduced = reproduction_analysis["model"]
        selection_match = reference["selected_cells"] == reproduced["selected_cells"]
        directions_match = single_model_directions(reference) == single_model_directions(reproduced)
        reproduction = reproduction_verdict(
            reproduction_metrics(reference),
            reproduction_metrics(reproduced),
            selections_match=selection_match,
            direction_labels_match=directions_match,
        )
        reproduction["selection_match"] = selection_match
        reproduction["reference_selected_cells"] = reference["selected_cells"]
        reproduction["reproduction_selected_cells"] = reproduced["selected_cells"]
        reproduction["direction_labels_match"] = directions_match
        reproduction["baseline_parity"] = reproduction_parity
        split_manifest["reproduction-medium-seed20261001"] = {
            "input_passport": {
                **reproduction_checkpoint_file_passport,
                "checkpoint": reproduction_passport,
            },
            **reproduction_analysis["provenance"],
        }
    write_csv(args.output_dir / "cell_metrics.csv", all_rows)
    np.savez_compressed(args.output_dir / "selected_maps.npz", **selected_map_arrays)
    write_json_atomic(args.output_dir / "split_provenance.json", split_manifest)
    result = {
        "schema_version": 1,
        "experiment_id": config["experiment"]["id"],
        "completed_at": utc_now(),
        "config_sha256": sha256_file(args.config),
        "input_root": str(args.input_root),
        "preregistration_commit": "fde0686",
        "preregistration_ancestor_verified": preregistration_ancestor_verified,
        "git_commit": subprocess.run(
            ["git", "-C", str(args.repository or Path.cwd()), "rev-parse", "HEAD"],
            check=True,
            capture_output=True,
            text=True,
        ).stdout.strip(),
        "model_count": len(model_results),
        "models": model_results,
        "mechanism": labels,
        "cell_row_count": len(all_rows),
        "baseline_parity": parity,
        "reproduction": reproduction,
        "device": str(device),
        "cuda_peak_allocated_bytes": int(torch.cuda.max_memory_allocated(device)),
        "cuda_peak_reserved_bytes": int(torch.cuda.max_memory_reserved(device)),
        "input_file_passports": input_file_passports,
        "smoke": smoke,
    }
    write_json_atomic(args.output_dir / "result.json", result)
    write_json_atomic(args.output_dir / "artifact_manifest.json", build_manifest(args.output_dir))
    (args.output_dir / "SUCCESS").write_text("ok\n", encoding="utf-8")
    print(
        "FINAL_JSON="
        + json.dumps({"model_count": len(model_results), "mechanism": labels}, sort_keys=True)
    )


if __name__ == "__main__":
    main()


==> anc/scripts/phase4e_s5_operator_scaling.py <==
#!/usr/bin/env python3
"""Run the preregistered Phase 4e frozen-feature scaling matrix."""

from __future__ import annotations

import argparse
import csv
import hashlib
import json
import subprocess
from functools import partial
from pathlib import Path
from typing import Any

import numpy as np
import yaml

from finalize_artifact_manifest import build_manifest
from verb_operator_algebra.reporting import utc_now, write_json_atomic
from verb_operator_algebra.s5_operator_diagnostics import load_features
from verb_operator_algebra.s5_operator_scaling import (
    ALPHAS,
    COVERAGES,
    HISTORIES,
    MAP_FAMILIES,
    RANK,
    aggregate_rows,
    claim_direction,
    condition_masks,
    fit_activation_chart,
    fit_ridge_bank,
    helmert_equivalence_qc,
    legacy_centroids,
    make_scaling_split,
    mechanism_labels,
    reproduction_verdict,
    score_scaling_bank,
    score_scaling_bank_cuda,
    select_alpha,
    symmetric_relative_difference,
)
from verb_operator_algebra.s5_stage_analysis import make_s5_stage_suite, s5_stage_suite_arrays


def sha256_file(path: Path) -> str:
    digest = hashlib.sha256()
    with path.open("rb") as handle:
        for chunk in iter(lambda: handle.read(1024 * 1024), b""):
            digest.update(chunk)
    return digest.hexdigest()


def verified_file(root: Path, relative: str, expected: str) -> tuple[Path, dict[str, Any]]:
    path = (root / relative).resolve()
    if root.resolve() not in path.parents or not path.is_file():
        raise FileNotFoundError(relative)
    observed = sha256_file(path)
    if observed != expected:
        raise ValueError(f"Phase 4e frozen input hash mismatch: {relative}")
    return path, {"path": relative, "bytes": path.stat().st_size, "sha256": observed}


def write_csv(path: Path, rows: list[dict[str, Any]]) -> None:
    if not rows:
        return
    fields = list(dict.fromkeys(key for row in rows for key in row))
    with path.open("w", newline="", encoding="utf-8") as handle:
        writer = csv.DictWriter(handle, fieldnames=fields)
        writer.writeheader()
        writer.writerows(
            {
                key: json.dumps(value, sort_keys=True, separators=(",", ":"))
                if isinstance(value, (dict, list, tuple))
                else value
                for key, value in row.items()
            }
            for row in rows
        )


def arrays_sha256(identifier: str, *values: np.ndarray) -> str:
    digest = hashlib.sha256(identifier.encode("utf-8"))
    for value in values:
        array = np.ascontiguousarray(value)
        digest.update(str(array.dtype).encode("ascii"))
        digest.update(json.dumps(array.shape).encode("ascii"))
        digest.update(array.view(np.uint8))
    return digest.hexdigest()


def _check_config(config: dict[str, Any]) -> None:
    if config["experiment"]["preregistration_commit"] != "5183cd6":
        raise ValueError("wrong Phase 4e preregistration commit")
    if config["experiment"].get("smoke", False):
        return
    runtime = config["runtime"]
    if tuple(runtime["coverages"]) != COVERAGES or tuple(runtime["histories"]) != HISTORIES:
        raise ValueError("formal Phase 4e coverage/history grid differs from preregistration")
    if tuple(float(value) for value in runtime["alphas"]) != ALPHAS:
        raise ValueError("formal Phase 4e ridge grid differs from preregistration")
    if tuple(runtime["map_families"]) != MAP_FAMILIES or int(runtime["rank"]) != RANK:
        raise ValueError("formal Phase 4e map/rank differs from preregistration")
    if float(runtime["contrast_multiplier"]) != 4.0:
        raise ValueError("formal Phase 4e contrast multiplier must be four")


def _suite(config: dict[str, Any], root: Path, passports: dict[str, Any]) -> Any:
    evaluation = config["evaluation"]
    suite = make_s5_stage_suite(
        seed=int(evaluation["seed"]), base_per_state=12, base_length=4,
        history_train_per_state=8, state_fold_seed=int(evaluation["state_fold_seed"]),
        id_per_length=int(evaluation["id_per_length"]), ood_per_length=int(evaluation["ood_per_length"]),
        loop_count=int(evaluation["loop_count"]), route_pair_count=int(evaluation["route_pair_count"]),
    )
    suite_path, passport = verified_file(root, config["inputs"]["suite_path"], config["inputs"]["suite_sha256"])
    passports["evaluation_suite"] = passport
    with np.load(suite_path, allow_pickle=False) as saved:
        generated = s5_stage_suite_arrays(suite)
        if set(saved.files) != set(generated):
            raise ValueError("frozen suite key set differs")
        for key, value in generated.items():
            if not np.array_equal(value, saved[key]):
                raise ValueError(f"frozen suite differs at {key}")
    return suite


def _validate_features(path: Path, model_key: str) -> Any:
    features = load_features(path)
    width = 512 if model_key.startswith("medium-") else 768
    expected = {
        "base": (1440, width), "p1": (10, 1440, width), "p2": (90, 1440, width),
        "base_prediction": (1440,), "p1_prediction": (10, 1440), "p2_prediction": (90, 1440),
    }
    for key, shape in expected.items():
        value = getattr(features, key)
        if value.shape != shape or (key in {"base", "p1", "p2"} and value.dtype != np.float32):
            raise ValueError(f"invalid frozen feature {model_key}/{key}")
        if not np.isfinite(value).all():
            raise ValueError(f"non-finite frozen feature {model_key}/{key}")
    return features


def _project(features: Any, chart: Any) -> tuple[np.ndarray, np.ndarray, np.ndarray]:
    return (
        chart.project(features.base),
        np.stack([chart.project(value) for value in features.p1]),
        np.stack([chart.project(value) for value in features.p2]),
    )


def _row(
    model_key: str, fold: int, coverage: int, histories: int, family: str, alpha: float,
    split: Any, masks: Any, metrics: dict[str, float], partition: str, *, inner_score: float | None = None,
) -> dict[str, Any]:
    return {
        "model_key": model_key, "outer_fold": fold, "coverage": coverage, "histories": histories,
        "family": family, "alpha": alpha, "partition": partition, "inner_score": inner_score,
        **{f"{partition}_{key}": value for key, value in metrics.items()}, **masks.provenance,
    }


def _parity_metrics(metrics: dict[str, float]) -> dict[str, float]:
    output: dict[str, float] = {}
    for prediction in ("one_step", "composition", "inverse"):
        output[f"{prediction}_decode"] = metrics[f"{prediction}_legacy_phase4d_decode"]
        output[f"{prediction}_nrmse"] = metrics[f"{prediction}_legacy_phase4d_nrmse"]
    return output


def _phase4d_parity(reference_rows: list[dict[str, str]], generated: dict[int, dict[str, float]], model_key: str) -> dict[str, Any]:
    relevant = [row for row in reference_rows if ("model_key" not in row or row["model_key"] == model_key) and row["chart"] == "activation" and row["rank"] == "64" and row["function_class"] == "affine"]
    if len(relevant) != 3:
        raise ValueError(f"missing Phase 4d parity cells for {model_key}")
    differences: dict[str, float] = {}
    for row in relevant:
        fold = int(row["outer_fold"])
        actual = generated[fold]
        for prediction in ("one_step", "composition", "inverse"):
            for metric in ("decode", "nrmse"):
                key = f"{prediction}_{metric}"
                differences[f"fold{fold}_{key}"] = symmetric_relative_difference(float(row[f"held_{key}"]), actual[key])
    return {"passed": all(value < .05 for value in differences.values()), "differences": differences}


def analyze_model(model_key: str, features: Any, suite: Any, runtime: dict[str, Any], reference_rows: list[dict[str, str]]) -> tuple[list[dict[str, Any]], list[dict[str, Any]], dict[str, Any], dict[str, np.ndarray], dict[str, Any]]:
    """Run one model only after all three legacy parity folds have passed."""
    states = suite.base_paths.targets
    p1_labels = np.stack([path.targets for path in suite.p1_paths])
    p2_labels = np.stack([path.targets for path in suite.p2_paths])
    prepared: list[dict[str, Any]] = []
    parity_generated: dict[int, dict[str, float]] = {}
    for fold in range(3):
        split = make_scaling_split(suite, fold)
        outer_calibration = np.isin(states, split.outer_train_states) & (suite.repeats < 8)
        inner_calibration = np.isin(states, split.inner_fit_states) & (suite.repeats < 8)
        outer_chart, inner_chart = fit_activation_chart(features.base, outer_calibration), fit_activation_chart(features.base, inner_calibration)
        outer_base, outer_p1, outer_p2 = _project(features, outer_chart)
        inner_base, inner_p1, inner_p2 = _project(features, inner_chart)
        legacy = legacy_centroids(outer_chart, features.base, states, suite.calibration_mask)
        parity_masks = condition_masks(suite, split, 80, 8)
        parity_bank = fit_ridge_bank(outer_base, outer_p1, parity_masks.outer_refit, 1e-3, "independent")
        parity_metrics = score_scaling_bank(parity_bank, outer_base, outer_p1, outer_p2, states, p1_labels, p2_labels, parity_masks.held, np.zeros(RANK), legacy=legacy)
        parity_generated[fold] = _parity_metrics(parity_metrics)
        prepared.append({"fold": fold, "split": split, "outer_chart": outer_chart, "inner_chart": inner_chart, "outer": (outer_base, outer_p1, outer_p2), "inner": (inner_base, inner_p1, inner_p2), "outer_reference": outer_base[outer_calibration].mean(axis=0), "inner_reference": inner_base[inner_calibration].mean(axis=0), "legacy": legacy})
    parity = _phase4d_parity(reference_rows, parity_generated, model_key)
    if not parity["passed"]:
        raise RuntimeError(f"Phase 4d legacy parity failed before Phase 4e cells: {model_key}")

    gpu_enabled = bool(runtime.get("cuda_scoring", False))
    cuda_parity: dict[str, Any] = {"requested": gpu_enabled, "backend": "canonical_cpu", "passed": True}
    probe = prepared[0]
    probe_masks = condition_masks(suite, probe["split"], 20, 2)
    probe_bank = fit_ridge_bank(probe["outer"][0], probe["outer"][1], probe_masks.outer_refit, 1e-3, "independent")
    cpu_probe = score_scaling_bank(probe_bank, *probe["outer"], states, p1_labels, p2_labels, probe_masks.held, probe["outer_reference"])
    if gpu_enabled:
        try:
            gpu_probe = score_scaling_bank_cuda(probe_bank, *probe["outer"], states, p1_labels, p2_labels, probe_masks.held, probe["outer_reference"])
            differences = {key: symmetric_relative_difference(cpu_probe[key], gpu_probe[key]) for key in cpu_probe}
            cuda_parity = {"requested": True, "backend": "cuda", "passed": all(value < 1e-5 for value in differences.values()), "differences": differences}
            gpu_enabled = bool(cuda_parity["passed"])
            if not gpu_enabled:
                cuda_parity["backend"] = "canonical_cpu"
        except Exception as error:  # canonical CPU fallback is a frozen permitted path
            gpu_enabled = False
            cuda_parity = {"requested": True, "backend": "canonical_cpu", "passed": False, "reason": str(error)}
    scorer = partial(score_scaling_bank_cuda, device="cuda") if gpu_enabled else score_scaling_bank
    outer_rows: list[dict[str, Any]] = []
    inner_rows: list[dict[str, Any]] = []
    maps: dict[str, np.ndarray] = {}
    provenance: dict[str, Any] = {"folds": []}
    model_cells: dict[tuple[int, int, int, str, float, str], dict[str, Any]] = {}
    selections: dict[tuple[int, int, int, str], dict[str, Any]] = {}
    for item in prepared:
        fold, split = item["fold"], item["split"]
        outer_chart, inner_chart = item["outer_chart"], item["inner_chart"]
        outer_base, outer_p1, outer_p2 = item["outer"]
        inner_base, inner_p1, inner_p2 = item["inner"]
        strict_outer_reference, strict_inner_reference = item["outer_reference"], item["inner_reference"]
        chart_id = f"{model_key}_fold{fold}_rank64"
        inner_chart_id = f"{model_key}_fold{fold}_inner_rank64"
        chart_hash = arrays_sha256(
            chart_id, outer_chart.center, outer_chart.basis, outer_chart.scale
        )
        inner_chart_hash = arrays_sha256(
            inner_chart_id, inner_chart.center, inner_chart.basis, inner_chart.scale
        )
        maps[f"{chart_id}_chart_center"] = outer_chart.center
        maps[f"{chart_id}_chart_basis"] = outer_chart.basis
        maps[f"{chart_id}_chart_scale"] = outer_chart.scale
        maps[f"{inner_chart_id}_chart_center"] = inner_chart.center
        maps[f"{inner_chart_id}_chart_basis"] = inner_chart.basis
        maps[f"{inner_chart_id}_chart_scale"] = inner_chart.scale
        fold_provenance: dict[str, Any] = {
            "chart_id": chart_id,
            "chart_sha256": chart_hash,
            "inner_chart_id": inner_chart_id,
            "inner_chart_sha256": inner_chart_hash,
            "split": {
                "outer_train": split.outer_train_states.tolist(),
                "outer_held": split.outer_held_states.tolist(),
                "inner_fit": split.inner_fit_states.tolist(),
                "inner_validation": split.inner_validation_states.tolist(),
            },
            "conditions": {},
        }
        for coverage in runtime["coverages"]:
            for histories in runtime["histories"]:
                masks = condition_masks(suite, split, int(coverage), int(histories))
                fold_provenance["conditions"][f"c{coverage}_h{histories}"] = masks.provenance
                for family in runtime["map_families"]:
                    candidates: list[dict[str, Any]] = []
                    input_hash = hashlib.sha256(np.ascontiguousarray(inner_base[masks.inner_fit]).view(np.uint8).tobytes()).hexdigest()
                    output_hash = hashlib.sha256(np.ascontiguousarray(inner_p1[:, masks.inner_fit]).view(np.uint8).tobytes()).hexdigest()
                    for alpha in runtime["alphas"]:
                        bank = fit_ridge_bank(inner_base, inner_p1, masks.inner_fit, float(alpha), family)
                        metrics = scorer(bank, inner_base, inner_p1, inner_p2, states, p1_labels, p2_labels, masks.inner_validation, strict_inner_reference)
                        inner_score = max(metrics["one_step_phase4e_strict_nrmse"] / .50, metrics["composition_phase4e_strict_nrmse"] / .60, metrics["inverse_phase4e_strict_nrmse"] / .50)
                        record = _row(model_key, fold, int(coverage), int(histories), family, float(alpha), split, masks, metrics, "inner_validation", inner_score=inner_score)
                        record.update(
                            {
                                "inner_input_sha256": input_hash,
                                "inner_output_sha256": output_hash,
                                "chart_id": inner_chart_id,
                                "chart_sha256": inner_chart_hash,
                            }
                        )
                        inner_rows.append(record)
                        candidates.append({"alpha": float(alpha), "inner_score": inner_score, "row": record})
                    choice = select_alpha(candidates)
                    selected_alpha = float(choice["alpha"])
                    selections[(fold, int(coverage), int(histories), family)] = {"alpha": selected_alpha, "best_score": min(float(item["inner_score"]) for item in candidates), "eligible_alphas": [float(item["alpha"]) for item in candidates if float(item["inner_score"]) <= min(float(value["inner_score"]) for value in candidates) * 1.01]}
                    for alpha in runtime["alphas"]:
                        bank = fit_ridge_bank(outer_base, outer_p1, masks.outer_refit, float(alpha), family)
                        map_id = f"{model_key}_fold{fold}_c{coverage}_h{histories}_{family}_a{float(alpha):g}"
                        map_hash = arrays_sha256(
                            map_id, bank.coefficients, bank.intercepts
                        )
                        maps[f"{map_id}_coefficients"], maps[f"{map_id}_intercepts"] = bank.coefficients, bank.intercepts
                        combined: dict[str, Any] = {"model_key": model_key, "outer_fold": fold, "coverage": int(coverage), "histories": int(histories), "family": family, "alpha": float(alpha), "map_id": map_id, "map_sha256": map_hash, "chart_id": chart_id, "chart_sha256": chart_hash, "inner_score": float(choice["inner_score"]) if float(alpha) == selected_alpha else None, **masks.provenance}
                        for partition, mask in (("held", masks.held), ("fit_repeat", masks.fit_repeat), ("chart_only", masks.chart_only)):
                            metrics = {"not_applicable": True} if not np.any(mask) else scorer(bank, outer_base, outer_p1, outer_p2, states, p1_labels, p2_labels, mask, strict_outer_reference)
                            combined.update({f"{partition}_{key}": value for key, value in metrics.items()})
                        outer_rows.append(combined)
                        for partition in ("held", "fit_repeat", "chart_only"):
                            model_cells[(fold, int(coverage), int(histories), family, float(alpha), partition)] = combined
                print(
                    "PROGRESS_JSON="
                    + json.dumps(
                        {
                            "stage": "condition_complete",
                            "model_key": model_key,
                            "outer_fold": fold,
                            "coverage": int(coverage),
                            "histories": int(histories),
                        },
                        sort_keys=True,
                    ),
                    flush=True,
                )
        provenance["folds"].append(fold_provenance)

    def cell(coverage: int, histories: int, family: str, alpha: float, partition: str = "held") -> dict[str, float]:
        rows = [model_cells[(fold, coverage, histories, family, alpha, partition)] for fold in range(3)]
        return aggregate_rows(rows, partition)

    def selected(coverage: int, histories: int, family: str) -> dict[str, float]:
        rows = [
            model_cells[
                (
                    fold,
                    coverage,
                    histories,
                    family,
                    float(selections[(fold, coverage, histories, family)]["alpha"]),
                    "held",
                )
            ]
            for fold in range(3)
        ]
        return aggregate_rows(rows, "held")

    summary: dict[str, Any] = {
        "model_key": model_key,
        "alpha_selections": [
            {"outer_fold": fold, "coverage": coverage, "histories": histories, "family": family,
             "chosen_alpha": choice["alpha"], "best_inner_score": choice["best_score"],
             "eligible_alphas": choice["eligible_alphas"]}
            for (fold, coverage, histories, family), choice in sorted(selections.items())
        ],
        "phase4d_legacy_parity": parity,
        "scoring_backend": "cuda" if gpu_enabled else "cpu",
        "cpu_cuda_parity": cuda_parity,
    }
    if {20, 40, 80}.issubset(runtime["coverages"]) and {2, 4, 8}.issubset(runtime["histories"]):
        summary.update({
            "h1_baseline": cell(20, 8, "independent", 1e-3),
            "h1_candidate": cell(80, 2, "independent", 1e-3),
            "h2_baseline": cell(20, 8, "independent", 1e-3),
            "h2_candidate": selected(20, 8, "independent"),
            "h3_baseline": selected(20, 8, "independent"),
            "h3_candidate": selected(20, 8, "shared_contrast4"),
        })
    return outer_rows, inner_rows, summary, maps, provenance


def _fifteen_metrics(model: dict[str, Any]) -> dict[str, float]:
    out: dict[str, float] = {}
    for label, value in (("c20h8", model["h1_baseline"]), ("c40h4", model["equal_middle"]), ("c80h2", model["h1_candidate"]), ("h2", model["h2_candidate"]), ("h3", model["h3_candidate"])):
        for prediction in ("one_step", "composition", "inverse"):
            out[f"{label}_{prediction}_nrmse"] = value[f"{prediction}_phase4e_strict_nrmse"]
    return out


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--config", required=True, type=Path)
    parser.add_argument("--input-root", required=True, type=Path)
    parser.add_argument("--output-dir", required=True, type=Path)
    parser.add_argument("--repository", type=Path)
    parser.add_argument("--only-model")
    parser.add_argument("--reproduction", action="store_true")
    args = parser.parse_args()
    config = yaml.safe_load(args.config.read_text(encoding="utf-8"))
    _check_config(config)
    if args.output_dir.exists() and any((args.output_dir / name).exists() for name in ("SUCCESS", "result.json", "artifact_manifest.json")):
        raise FileExistsError("refusing to overwrite Phase 4e scientific output")
    args.output_dir.mkdir(parents=True, exist_ok=True)
    ancestor_verified = False
    if args.repository is not None:
        subprocess.run(["git", "-C", str(args.repository), "merge-base", "--is-ancestor", "5183cd6", "HEAD"], check=True)
        ancestor_verified = True
    passports: dict[str, Any] = {}
    suite = _suite(config, args.input_root, passports)
    inputs = config["inputs"]
    for key in ("result", "cell_metrics", "split_provenance"):
        _, passports[key] = verified_file(args.input_root, inputs[key]["path"], inputs[key]["sha256"])
    phase4d_result = json.loads((args.input_root / inputs["result"]["path"]).read_text(encoding="utf-8"))
    phase4d_splits = json.loads((args.input_root / inputs["split_provenance"]["path"]).read_text(encoding="utf-8"))
    if phase4d_result.get("model_count") != 6 or phase4d_result.get("smoke") is not False:
        raise ValueError("Phase 4e requires the frozen six-model formal Phase 4d result")
    with (args.input_root / inputs["cell_metrics"]["path"]).open(newline="", encoding="utf-8") as handle:
        phase4d_rows = list(csv.DictReader(handle))
    reproduction_phase4d_rows: list[dict[str, str]] = []
    if args.reproduction:
        _, passports["reproduction_cell_metrics"] = verified_file(args.input_root, inputs["reproduction_cell_metrics"]["path"], inputs["reproduction_cell_metrics"]["sha256"])
        with (args.input_root / inputs["reproduction_cell_metrics"]["path"]).open(newline="", encoding="utf-8") as handle:
            reproduction_phase4d_rows = list(csv.DictReader(handle))
    models = inputs["models"]
    if not set(models).issubset(phase4d_splits):
        raise ValueError("Phase 4d split provenance does not cover frozen formal models")
    if args.only_model is not None and args.only_model not in models:
        raise ValueError(f"unknown Phase 4e model filter: {args.only_model}")
    requested = [args.only_model] if args.only_model else list(models)
    if args.reproduction:
        requested = ["medium-seed20261001", "reproduction-medium-seed20261001"]
    outer_rows: list[dict[str, Any]] = []
    inner_rows: list[dict[str, Any]] = []
    maps: dict[str, np.ndarray] = {}
    summaries: list[dict[str, Any]] = []
    split_manifest: dict[str, Any] = {}
    selected_alpha_rows: list[dict[str, Any]] = []
    legacy_parity_rows: list[dict[str, Any]] = []
    for model_key in requested:
        spec = inputs["reproduction"] if model_key.startswith("reproduction-") else models[model_key]
        feature_path, passport = verified_file(args.input_root, spec["feature_path"], spec["sha256"])
        passports[f"feature/{model_key}"] = passport
        features = _validate_features(feature_path, "medium-seed20261001" if model_key.startswith("reproduction-") else model_key)
        qc_mask = (suite.repeats < 2) & np.isin(suite.base_paths.targets, make_scaling_split(suite, 0).inner_fit_states[:15])
        qc = helmert_equivalence_qc(features.base[:, :RANK], features.p1[:, :, :RANK], qc_mask, 1e-3)
        if qc >= 1e-8:
            raise RuntimeError(f"Helmert QC failed: {qc}")
        parity_rows = reproduction_phase4d_rows if model_key.startswith("reproduction-") else phase4d_rows
        rows, inner, summary, arrays, provenance = analyze_model(model_key, features, suite, config["runtime"], parity_rows)
        summary["equal_middle"] = aggregate_rows([row for row in rows if row["coverage"] == 40 and row["histories"] == 4 and row["family"] == "independent" and float(row["alpha"]) == 1e-3], "held")
        summary["helmert_qc_max_abs"] = qc
        if not config["experiment"].get("smoke", False) and (len(rows) != 324 or len(inner) != 324 or len(summary["alpha_selections"]) != 54):
            raise AssertionError("Phase 4e per-model matrix count is not 324/324/54")
        outer_rows.extend(rows); inner_rows.extend(inner); maps.update(arrays); summaries.append(summary); split_manifest[model_key] = provenance
        selected_alpha_rows.extend({"model_key": model_key, **selection} for selection in summary["alpha_selections"])
        for fold in range(3):
            differences = {
                key.removeprefix(f"fold{fold}_"): value
                for key, value in summary["phase4d_legacy_parity"]["differences"].items()
                if key.startswith(f"fold{fold}_")
            }
            legacy_parity_rows.append({
                "model_key": model_key, "outer_fold": fold, "passed": all(value < .05 for value in differences.values()),
                **{f"srd_{key}": value for key, value in differences.items()},
            })
        print("PROGRESS_JSON=" + json.dumps({"stage": "model_complete", "model_key": model_key}), flush=True)
    formal = [row for row in summaries if not row["model_key"].startswith("reproduction-")]
    mechanism = mechanism_labels(formal) if len(formal) == 6 else {"status": "PARTIAL", "model_count": len(formal)}
    reproduction: dict[str, Any] | None = None
    if args.reproduction:
        reference = next(row for row in summaries if row["model_key"] == "medium-seed20261001")
        reproduced = next(row for row in summaries if row["model_key"].startswith("reproduction-"))
        official_metrics, reproduced_metrics = _fifteen_metrics(reference), _fifteen_metrics(reproduced)
        def selection_semantics(model: dict[str, Any]) -> list[dict[str, Any]]:
            return [
                {
                    "outer_fold": row["outer_fold"],
                    "family": row["family"],
                    "chosen_alpha": row["chosen_alpha"],
                }
                for row in model["alpha_selections"]
                if row["coverage"] == 20 and row["histories"] == 8
            ]

        selected = selection_semantics(reference)
        repeated_selected = selection_semantics(reproduced)
        directions = {name: claim_direction(reference[f"h{i}_baseline"], reference[f"h{i}_candidate"]) for i, name in enumerate(("h1", "h2", "h3"), 1)}
        repeated_directions = {name: claim_direction(reproduced[f"h{i}_baseline"], reproduced[f"h{i}_candidate"]) for i, name in enumerate(("h1", "h2", "h3"), 1)}
        reproduction = reproduction_verdict(official_metrics, reproduced_metrics, selections_match=selected == repeated_selected, directions_match=directions == repeated_directions)
        reproduction.update({"official_metrics": official_metrics, "reproduction_metrics": reproduced_metrics, "selection_match": selected == repeated_selected, "directions_match": directions == repeated_directions, "official_alpha_selections": selected, "reproduction_alpha_selections": repeated_selected})
    if args.reproduction:
        official = lambda row: not str(row["model_key"]).startswith("reproduction-")
        write_csv(args.output_dir / "official_cell_metrics.csv", [row for row in outer_rows if official(row)])
        write_csv(args.output_dir / "reproduction_cell_metrics.csv", [row for row in outer_rows if not official(row)])
        write_csv(args.output_dir / "official_inner_selection_metrics.csv", [row for row in inner_rows if official(row)])
        write_csv(args.output_dir / "reproduction_inner_selection_metrics.csv", [row for row in inner_rows if not official(row)])
        write_csv(args.output_dir / "official_selected_alpha.csv", [row for row in selected_alpha_rows if official(row)])
        write_csv(args.output_dir / "reproduction_selected_alpha.csv", [row for row in selected_alpha_rows if not official(row)])
        write_csv(args.output_dir / "official_legacy_parity.csv", [row for row in legacy_parity_rows if official(row)])
        write_csv(args.output_dir / "reproduction_legacy_parity.csv", [row for row in legacy_parity_rows if not official(row)])
    else:
        write_csv(args.output_dir / "cell_metrics.csv", outer_rows)
        write_csv(args.output_dir / "inner_selection_metrics.csv", inner_rows)
        write_csv(args.output_dir / "selected_alpha.csv", selected_alpha_rows)
        write_csv(args.output_dir / "legacy_parity.csv", legacy_parity_rows)
    charts = {key: value for key, value in maps.items() if "_chart_" in key}
    map_arrays = {key: value for key, value in maps.items() if "_chart_" not in key}
    np.savez_compressed(args.output_dir / "maps.npz", **map_arrays)
    np.savez_compressed(args.output_dir / "charts.npz", **charts)
    write_json_atomic(args.output_dir / "split_provenance.json", split_manifest)
    write_json_atomic(args.output_dir / "cpu_cuda_parity.json", {row["model_key"]: row["cpu_cuda_parity"] for row in summaries})
    try:
        import torch
        device = "cuda" if torch.cuda.is_available() else "cpu"
        peak_allocated = int(torch.cuda.max_memory_allocated()) if torch.cuda.is_available() else 0
        peak_reserved = int(torch.cuda.max_memory_reserved()) if torch.cuda.is_available() else 0
    except ImportError:
        device, peak_allocated, peak_reserved = "cpu", 0, 0
    repository = args.repository or Path.cwd()
    git_commit = subprocess.run(["git", "-C", str(repository), "rev-parse", "HEAD"], check=True, capture_output=True, text=True).stdout.strip()
    (args.output_dir / "config.yaml").write_text(args.config.read_text(encoding="utf-8"), encoding="utf-8")
    (args.output_dir / "git_commit.txt").write_text(git_commit + "\n", encoding="utf-8")
    (args.output_dir / "exit_code.txt").write_text("0\n", encoding="utf-8")
    result = {"schema_version": 1, "experiment_id": config["experiment"]["id"], "completed_at": utc_now(), "config_sha256": sha256_file(args.config), "preregistration_commit": "5183cd6", "preregistration_ancestor_verified": ancestor_verified, "git_commit": git_commit, "device": device, "cuda_peak_allocated_bytes": peak_allocated, "cuda_peak_reserved_bytes": peak_reserved, "model_count": len(formal), "cell_row_count": len(outer_rows), "inner_row_count": len(inner_rows), "selected_alpha_row_count": len(selected_alpha_rows), "legacy_parity_row_count": len(legacy_parity_rows), "models": summaries, "mechanism": mechanism, "reproduction": reproduction, "input_file_passports": passports, "smoke": bool(config["experiment"].get("smoke", False))}
    write_json_atomic(args.output_dir / "result.json", result)
    write_json_atomic(args.output_dir / "artifact_manifest.json", build_manifest(args.output_dir))
    (args.output_dir / "SUCCESS").write_text("ok\n", encoding="utf-8")
    print("FINAL_JSON=" + json.dumps({"models": len(formal), "mechanism": mechanism}, sort_keys=True))


if __name__ == "__main__":
    main()


==> anc/scripts/phase4f_s5_aspect_ratio.py <==
#!/usr/bin/env python3
"""Execute preregistered Phase 4f rank/aspect-ratio frozen-feature shards."""

from __future__ import annotations

import argparse
import csv
import hashlib
import json
import subprocess
from pathlib import Path
from typing import Any

import numpy as np
import yaml

from finalize_artifact_manifest import build_manifest
from verb_operator_algebra.reporting import utc_now, write_json_atomic
from verb_operator_algebra.s5_aspect_ratio import (
    ASPECT_MULTIPLIERS, CONFIRMATORY_RANKS, LAMBDAS, RANKS, WEAK_LAMBDA, arrays_sha256, aspect_sample_sizes,
    fit_aspect_chart, fit_normalized_ridge_bank, maximum_diversity_indices,
    mechanism_labels, model_claims, scale_prediction_qc, score_inner, select_lambda,
)
from verb_operator_algebra.s5_operator_diagnostics import load_features
from verb_operator_algebra.s5_operator_scaling import (
    aggregate_rows, make_scaling_split, score_scaling_bank, score_scaling_bank_cuda,
)
from verb_operator_algebra.s5_stage_analysis import make_s5_stage_suite, s5_stage_suite_arrays
from verb_operator_algebra.s5_world import NUM_STATES


FORMAL_MODELS = tuple(
    f"{scale}-seed{seed}" for scale in ("medium", "large") for seed in (20261001, 20261002, 20261003)
)


def digest(path: Path) -> str:
    value = hashlib.sha256()
    with path.open("rb") as handle:
        for chunk in iter(lambda: handle.read(1024 * 1024), b""):
            value.update(chunk)
    return value.hexdigest()


def verified(root: Path, relative: str, expected: str) -> tuple[Path, dict[str, Any]]:
    path = (root / relative).resolve()
    if root.resolve() not in path.parents or not path.is_file() or digest(path) != expected:
        raise ValueError(f"frozen Phase 4f input mismatch: {relative}")
    return path, {"path": relative, "bytes": path.stat().st_size, "sha256": expected}


def write_csv(path: Path, rows: list[dict[str, Any]]) -> None:
    rows = sorted(rows, key=lambda row: (str(row.get("model_key", "")), int(row.get("outer_fold", -1)), str(row.get("design_id", "")), str(row.get("mode", "")), float(row.get("lambda", row.get("chosen_lambda", 0.0)))))
    preferred = ["model_key", "design_type", "design_id", "outer_fold", "rank", "anchor", "requested_q", "coverage", "histories", "n", "realized_rho", "mode", "lambda", "chosen_lambda", "selected", "at_upper_bound", "inner_score", "best_inner_score", "eligible_lambdas"]
    fields = [key for key in preferred if any(key in row for row in rows)] + [key for key in dict.fromkeys(key for row in rows for key in row) if key not in preferred]
    with path.open("w", newline="", encoding="utf-8") as handle:
        writer = csv.DictWriter(handle, fieldnames=fields)
        writer.writeheader()
        writer.writerows({key: json.dumps(value, sort_keys=True) if isinstance(value, (dict, list)) else value for key, value in row.items()} for row in rows)


def assert_finite_payload(value: Any, label: str) -> None:
    if isinstance(value, bool) or value is None or isinstance(value, str):
        return
    if isinstance(value, (int, float, np.integer, np.floating)):
        if not np.isfinite(float(value)):
            raise ValueError(f"non-finite Phase 4f payload: {label}")
        return
    if isinstance(value, dict):
        for key, item in value.items():
            assert_finite_payload(item, f"{label}/{key}")
        return
    if isinstance(value, (list, tuple)):
        for index, item in enumerate(value):
            assert_finite_payload(item, f"{label}/{index}")
        return
    raise TypeError(f"unsupported Phase 4f payload type at {label}: {type(value)!r}")


def _suite(config: dict[str, Any], root: Path, passports: dict[str, Any]) -> Any:
    ev = config["evaluation"]
    suite = make_s5_stage_suite(seed=ev["seed"], base_per_state=12, base_length=4, history_train_per_state=8, state_fold_seed=ev["state_fold_seed"], id_per_length=ev["id_per_length"], ood_per_length=ev["ood_per_length"], loop_count=ev["loop_count"], route_pair_count=ev["route_pair_count"])
    path, passports["evaluation_suite"] = verified(root, config["inputs"]["suite_path"], config["inputs"]["suite_sha256"])
    with np.load(path, allow_pickle=False) as saved:
        generated = s5_stage_suite_arrays(suite)
        if set(saved.files) != set(generated) or any(not np.array_equal(saved[key], value) for key, value in generated.items()):
            raise ValueError("Phase 4f suite differs from frozen arrays")
    return suite


def _features(path: Path, key: str) -> Any:
    values = load_features(path)
    width = 512 if "medium" in key else 768
    for name, shape in {"base": (1440, width), "p1": (10, 1440, width), "p2": (90, 1440, width)}.items():
        array = getattr(values, name)
        if array.shape != shape or array.dtype != np.float32 or not np.isfinite(array).all():
            raise ValueError(f"invalid Phase 4f feature bundle: {key}/{name}")
    return values


def _project(features: Any, chart: Any) -> tuple[np.ndarray, np.ndarray, np.ndarray]:
    return chart.project(features.base), np.stack([chart.project(item) for item in features.p1]), np.stack([chart.project(item) for item in features.p2])


def _score(bank: Any, values: tuple[np.ndarray, np.ndarray, np.ndarray], suite: Any, mask: np.ndarray, reference: np.ndarray, cuda: bool) -> dict[str, float]:
    states = suite.base_paths.targets
    p1_labels = np.stack([path.targets for path in suite.p1_paths])
    p2_labels = np.stack([path.targets for path in suite.p2_paths])
    scorer = score_scaling_bank_cuda if cuda else score_scaling_bank
    return scorer(bank, *values, states, p1_labels, p2_labels, mask, reference)


def _mask(indices: np.ndarray, count: int) -> np.ndarray:
    answer = np.zeros(count, dtype=bool); answer[indices] = True
    return answer


def fixed_hardware_qc(official_features: Any, suite: Any) -> tuple[dict[str, Any], dict[str, Any]]:
    """Run the frozen official-medium QC before every shard's model analysis."""
    states, repeats = suite.base_paths.targets, suite.repeats
    split = make_scaling_split(suite, 0)
    outer_cal = np.isin(states, split.outer_train_states) & (repeats < 8)
    chart = fit_aspect_chart(official_features.base, outer_cal, 64)
    values = _project(official_features, chart)
    n = aspect_sample_sizes(64)[4]
    fit = _mask(maximum_diversity_indices(states, repeats, split.outer_train_states, n, 20261100), len(states))
    held = np.isin(states, split.outer_held_states) & (repeats >= 8)
    reference = values[0][outer_cal].mean(0)
    scale = scale_prediction_qc(values[0][fit], values[1][:, fit], WEAK_LAMBDA)
    if not np.isfinite(scale) or scale >= 1e-8:
        raise RuntimeError(f"Phase 4f fixed scale QC failed: {scale}")
    bank, _ = fit_normalized_ridge_bank(values[0], values[1], fit, WEAK_LAMBDA)
    cpu, gpu = _score(bank, values, suite, held, reference, False), _score(bank, values, suite, held, reference, True)
    differences = {key: abs(cpu[key] - gpu[key]) / max((abs(cpu[key]) + abs(gpu[key])) / 2.0, 1e-12) for key in cpu}
    if not differences or any(not np.isfinite(value) or value >= 1e-5 for value in differences.values()):
        raise RuntimeError("Phase 4f fixed CPU/CUDA parity failed")
    return (
        {
            "model_key": "medium-seed20261001",
            "fold": 0,
            "rank": 64,
            "requested_q": 1.2,
            "weak_lambda": WEAK_LAMBDA,
            "max_abs": scale,
        },
        {
            "model_key": "medium-seed20261001",
            "fold": 0,
            "rank": 64,
            "requested_q": 1.2,
            "weak_lambda": WEAK_LAMBDA,
            "differences": differences,
            "passed": True,
            "scoring_backend": "cuda",
        },
    )


def analyze_model(model_key: str, features: Any, suite: Any, runtime: dict[str, Any]) -> tuple[list[dict[str, Any]], list[dict[str, Any]], list[dict[str, Any]], dict[str, np.ndarray], dict[str, np.ndarray], dict[str, Any]]:
    """Return outer candidates, inner candidates, selections, selected maps, summary."""
    states, repeats = suite.base_paths.targets, suite.repeats
    outer_rows: list[dict[str, Any]] = []; inner_rows: list[dict[str, Any]] = []; selections: list[dict[str, Any]] = []
    maps: dict[str, np.ndarray] = {}; charts: dict[str, np.ndarray] = {}; summary: dict[str, Any] = {"model_key": model_key, "by_rank": {}, "split_provenance": {"folds": []}}
    cuda = bool(runtime.get("cuda_scoring", False))
    for fold in range(3):
        split = make_scaling_split(suite, fold)
        held = np.isin(states, split.outer_held_states) & (repeats >= 8)
        outer_cal = np.isin(states, split.outer_train_states) & (repeats < 8)
        inner_cal = np.isin(states, split.inner_fit_states) & (repeats < 8)
        fold_provenance: dict[str, Any] = {
            "fold": fold,
            "outer_train": split.outer_train_states.tolist(),
            "outer_held": split.outer_held_states.tolist(),
            "inner_fit": split.inner_fit_states.tolist(),
            "inner_validation": split.inner_validation_states.tolist(),
            "outer_sampler_seed": 20261100 + fold,
            "inner_sampler_seed": 20261200 + fold,
            "diversity_outer_seed": 20261300 + fold,
            "diversity_inner_seed": 20261400 + fold,
            "outer_sampler_state_order": np.random.default_rng(20261100 + fold)
            .permutation(split.outer_train_states)
            .tolist(),
            "inner_sampler_state_order": np.random.default_rng(20261200 + fold)
            .permutation(split.inner_fit_states)
            .tolist(),
            "diversity_outer_state_order": np.random.default_rng(20261300 + fold)
            .permutation(split.outer_train_states)
            .tolist(),
            "diversity_inner_state_order": np.random.default_rng(20261400 + fold)
            .permutation(split.inner_fit_states)
            .tolist(),
            "aspect_designs": [],
            "diversity_designs": [],
        }
        summary["split_provenance"]["folds"].append(fold_provenance)
        for rank in runtime["ranks"]:
            outer_chart, inner_chart = fit_aspect_chart(features.base, outer_cal, rank), fit_aspect_chart(features.base, inner_cal, rank)
            for scope, chart in (("outer", outer_chart), ("inner", inner_chart)):
                chart_id = f"{model_key}_fold{fold}_r{rank}_{scope}"
                charts[f"{chart_id}_center"] = chart.center; charts[f"{chart_id}_basis"] = chart.basis; charts[f"{chart_id}_scale"] = chart.scale
            outer_chart_id = f"{model_key}_fold{fold}_r{rank}_outer"; inner_chart_id = f"{model_key}_fold{fold}_r{rank}_inner"
            outer_chart_hash = arrays_sha256(outer_chart_id, outer_chart.center, outer_chart.basis, outer_chart.scale)
            inner_chart_hash = arrays_sha256(inner_chart_id, inner_chart.center, inner_chart.basis, inner_chart.scale)
            outer_values, inner_values = _project(features, outer_chart), _project(features, inner_chart)
            outer_reference, inner_reference = outer_values[0][outer_cal].mean(0), inner_values[0][inner_cal].mean(0)
            for anchor, n in enumerate(aspect_sample_sizes(rank)):
                requested_q = float(ASPECT_MULTIPLIERS[anchor])
                outer_idx = maximum_diversity_indices(states, repeats, split.outer_train_states, n, 20261100 + fold)
                inner_idx = maximum_diversity_indices(states, repeats, split.inner_fit_states, n, 20261200 + fold)
                outer_fit, inner_fit = _mask(outer_idx, len(states)), _mask(inner_idx, len(states))
                inner_val = np.isin(states, split.inner_validation_states) & (repeats < 8)
                fold_provenance["aspect_designs"].append(
                    {
                        "rank": rank,
                        "anchor": anchor,
                        "requested_q": requested_q,
                        "n": n,
                        "outer_indices": outer_idx.tolist(),
                        "inner_indices": inner_idx.tolist(),
                        "outer_fit_mask_sha256": hashlib.sha256(outer_fit.tobytes()).hexdigest(),
                        "inner_fit_mask_sha256": hashlib.sha256(inner_fit.tobytes()).hexdigest(),
                        "inner_validation_mask_sha256": hashlib.sha256(inner_val.tobytes()).hexdigest(),
                        "held_mask_sha256": hashlib.sha256(held.tobytes()).hexdigest(),
                    }
                )
                candidates: list[dict[str, Any]] = []
                for lam in runtime["lambdas"]:
                    bank, details = fit_normalized_ridge_bank(inner_values[0], inner_values[1], inner_fit, lam)
                    metrics = _score(bank, inner_values, suite, inner_val, inner_reference, cuda)
                    record = {"model_key": model_key, "design_type": "aspect", "design_id": f"aspect-r{rank}-q{requested_q:g}", "outer_fold": fold, "rank": rank, "anchor": anchor, "requested_q": requested_q, "n": n, "realized_rho": n / (rank + 1), "lambda": lam, "inner_score": score_inner(metrics), "chart_id": inner_chart_id, "chart_sha256": inner_chart_hash, "fit_mask_sha256": hashlib.sha256(inner_fit.tobytes()).hexdigest(), "validation_mask_sha256": hashlib.sha256(inner_val.tobytes()).hexdigest(), "input_sha256": hashlib.sha256(np.ascontiguousarray(inner_values[0][inner_fit]).tobytes()).hexdigest(), "output_sha256": hashlib.sha256(np.ascontiguousarray(inner_values[1][:, inner_fit]).tobytes()).hexdigest(), "reference_sha256": hashlib.sha256(np.ascontiguousarray(inner_reference).tobytes()).hexdigest(), **details, **{f"inner_{key}": value for key, value in metrics.items()}}
                    inner_rows.append(record); candidates.append(record)
                choice = select_lambda(candidates)
                selections.append({"model_key": model_key, "design_type": "aspect", "design_id": f"aspect-r{rank}-q{requested_q:g}", "outer_fold": fold, "rank": rank, "anchor": anchor, "requested_q": requested_q, "n": n, "realized_rho": n / (rank + 1), "chosen_lambda": choice["lambda"], "best_inner_score": min(row["inner_score"] for row in candidates), "eligible_lambdas": [row["lambda"] for row in candidates if row["inner_score"] <= 1.01 * min(item["inner_score"] for item in candidates)], "candidate_lambdas": [row["lambda"] for row in candidates], "candidate_scores": [row["inner_score"] for row in candidates], "selection_input_sha256": hashlib.sha256(np.ascontiguousarray(inner_values[0][inner_fit]).tobytes()).hexdigest(), "selection_output_sha256": hashlib.sha256(np.ascontiguousarray(inner_values[1][:, inner_fit]).tobytes()).hexdigest(), "at_upper_bound": choice["lambda"] == max(runtime["lambdas"])})
                for mode, lam in (("weak", WEAK_LAMBDA), ("selected", choice["lambda"])):
                    bank, details = fit_normalized_ridge_bank(outer_values[0], outer_values[1], outer_fit, lam)
                    metrics = _score(bank, outer_values, suite, held, outer_reference, cuda)
                    map_id = f"{model_key}_f{fold}_r{rank}_q{anchor}" if mode == "selected" else ""
                    map_hash = arrays_sha256(map_id, bank.coefficients, bank.intercepts) if map_id else ""
                    outer_rows.append({"model_key": model_key, "design_type": "aspect", "design_id": f"aspect-r{rank}-q{requested_q:g}", "outer_fold": fold, "rank": rank, "anchor": anchor, "requested_q": requested_q, "n": n, "realized_rho": n / (rank + 1), "lambda": lam, "mode": mode, "selected": mode == "selected", "map_id": map_id, "map_sha256": map_hash, "chart_id": outer_chart_id, "chart_sha256": outer_chart_hash, "fit_mask_sha256": hashlib.sha256(outer_fit.tobytes()).hexdigest(), "held_mask_sha256": hashlib.sha256(held.tobytes()).hexdigest(), "input_sha256": hashlib.sha256(np.ascontiguousarray(outer_values[0][outer_fit]).tobytes()).hexdigest(), "output_sha256": hashlib.sha256(np.ascontiguousarray(outer_values[1][:, outer_fit]).tobytes()).hexdigest(), "reference_sha256": hashlib.sha256(np.ascontiguousarray(outer_reference).tobytes()).hexdigest(), **details, **{f"held_{key}": value for key, value in metrics.items()}})
                    if mode == "selected":
                        prefix = f"{model_key}_f{fold}_r{rank}_q{anchor}"
                        maps[f"{prefix}_coefficients"] = bank.coefficients; maps[f"{prefix}_intercepts"] = bank.intercepts
        # The separate equal-pair state-diversity control uses the rank-64
        # charts but never uses outer-held states in fitting or selection.
        rank = 64
        outer_chart, inner_chart = fit_aspect_chart(features.base, outer_cal, rank), fit_aspect_chart(features.base, inner_cal, rank)
        outer_chart_id, inner_chart_id = f"{model_key}_fold{fold}_r64_outer", f"{model_key}_fold{fold}_r64_inner"
        outer_chart_hash = arrays_sha256(outer_chart_id, outer_chart.center, outer_chart.basis, outer_chart.scale)
        inner_chart_hash = arrays_sha256(inner_chart_id, inner_chart.center, inner_chart.basis, inner_chart.scale)
        outer_values, inner_values = _project(features, outer_chart), _project(features, inner_chart)
        outer_reference, inner_reference = outer_values[0][outer_cal].mean(0), inner_values[0][inner_cal].mean(0)
        for label, coverage, histories in (("diversity_baseline", 20, 8), ("diversity_middle", 40, 4), ("diversity_candidate", 80, 2)):
            outer_states = np.random.default_rng(20261300 + fold).permutation(split.outer_train_states)[:coverage]
            inner_states = np.random.default_rng(20261400 + fold).permutation(split.inner_fit_states)[: {20: 15, 40: 30, 80: 60}[coverage]]
            outer_fit = np.isin(states, outer_states) & (repeats < histories)
            inner_fit = np.isin(states, inner_states) & (repeats < histories)
            inner_val = np.isin(states, split.inner_validation_states) & (repeats < 8)
            fold_provenance["diversity_designs"].append(
                {
                    "anchor": label,
                    "coverage": coverage,
                    "histories": histories,
                    "inner_coverage": {20: 15, 40: 30, 80: 60}[coverage],
                    "inner_histories": histories,
                    "outer_state_ids": np.sort(outer_states).tolist(),
                    "inner_state_ids": np.sort(inner_states).tolist(),
                    "repeat_ids": list(range(histories)),
                    "outer_fit_mask_sha256": hashlib.sha256(outer_fit.tobytes()).hexdigest(),
                    "inner_fit_mask_sha256": hashlib.sha256(inner_fit.tobytes()).hexdigest(),
                    "inner_validation_mask_sha256": hashlib.sha256(inner_val.tobytes()).hexdigest(),
                    "held_mask_sha256": hashlib.sha256(held.tobytes()).hexdigest(),
                }
            )
            candidates = []
            for lam in runtime["lambdas"]:
                bank, details = fit_normalized_ridge_bank(inner_values[0], inner_values[1], inner_fit, lam)
                metrics = _score(bank, inner_values, suite, inner_val, inner_reference, cuda)
                row = {"model_key": model_key, "design_type": "diversity", "design_id": f"diversity-c{coverage}-h{histories}", "outer_fold": fold, "rank": rank, "anchor": label, "coverage": coverage, "histories": histories, "n": int(inner_fit.sum()), "lambda": lam, "inner_score": score_inner(metrics), "chart_id": inner_chart_id, "chart_sha256": inner_chart_hash, "fit_mask_sha256": hashlib.sha256(inner_fit.tobytes()).hexdigest(), "validation_mask_sha256": hashlib.sha256(inner_val.tobytes()).hexdigest(), "input_sha256": hashlib.sha256(np.ascontiguousarray(inner_values[0][inner_fit]).tobytes()).hexdigest(), "output_sha256": hashlib.sha256(np.ascontiguousarray(inner_values[1][:, inner_fit]).tobytes()).hexdigest(), "reference_sha256": hashlib.sha256(np.ascontiguousarray(inner_reference).tobytes()).hexdigest(), **details, **{f"inner_{key}": value for key, value in metrics.items()}}
                inner_rows.append(row); candidates.append(row)
            choice = select_lambda(candidates)
            selections.append({"model_key": model_key, "design_type": "diversity", "design_id": f"diversity-c{coverage}-h{histories}", "outer_fold": fold, "rank": rank, "anchor": label, "coverage": coverage, "histories": histories, "n": int(outer_fit.sum()), "chosen_lambda": choice["lambda"], "best_inner_score": min(row["inner_score"] for row in candidates), "eligible_lambdas": [row["lambda"] for row in candidates if row["inner_score"] <= 1.01 * min(item["inner_score"] for item in candidates)], "candidate_lambdas": [row["lambda"] for row in candidates], "candidate_scores": [row["inner_score"] for row in candidates], "selection_input_sha256": hashlib.sha256(np.ascontiguousarray(inner_values[0][inner_fit]).tobytes()).hexdigest(), "selection_output_sha256": hashlib.sha256(np.ascontiguousarray(inner_values[1][:, inner_fit]).tobytes()).hexdigest(), "at_upper_bound": choice["lambda"] == max(runtime["lambdas"])})
            for mode, lam in (("weak", WEAK_LAMBDA), ("selected", choice["lambda"])):
                bank, details = fit_normalized_ridge_bank(outer_values[0], outer_values[1], outer_fit, lam)
                metrics = _score(bank, outer_values, suite, held, outer_reference, cuda)
                map_id = f"{model_key}_f{fold}_r64_{label}" if mode == "selected" else ""
                map_hash = arrays_sha256(map_id, bank.coefficients, bank.intercepts) if map_id else ""
                outer_rows.append({"model_key": model_key, "design_type": "diversity", "design_id": f"diversity-c{coverage}-h{histories}", "outer_fold": fold, "rank": rank, "anchor": label, "coverage": coverage, "histories": histories, "n": int(outer_fit.sum()), "lambda": lam, "mode": mode, "selected": mode == "selected", "map_id": map_id, "map_sha256": map_hash, "chart_id": outer_chart_id, "chart_sha256": outer_chart_hash, "fit_mask_sha256": hashlib.sha256(outer_fit.tobytes()).hexdigest(), "held_mask_sha256": hashlib.sha256(held.tobytes()).hexdigest(), "input_sha256": hashlib.sha256(np.ascontiguousarray(outer_values[0][outer_fit]).tobytes()).hexdigest(), "output_sha256": hashlib.sha256(np.ascontiguousarray(outer_values[1][:, outer_fit]).tobytes()).hexdigest(), "reference_sha256": hashlib.sha256(np.ascontiguousarray(outer_reference).tobytes()).hexdigest(), **details, **{f"held_{key}": value for key, value in metrics.items()}})
                if mode == "selected":
                    prefix = f"{model_key}_f{fold}_r64_{label}"
                    maps[f"{prefix}_coefficients"] = bank.coefficients; maps[f"{prefix}_intercepts"] = bank.intercepts
    def cell(rank: int, anchor: int, lam: float | None) -> dict[str, float]:
        source = [row for row in outer_rows if row["rank"] == rank and row["anchor"] == anchor and (row["selected"] if lam is None else row["lambda"] == lam)]
        if lam is not None:
            source = [row for row in source if row["mode"] == "weak"]
        return aggregate_rows(source, "held")
    for rank in runtime["ranks"]:
        summary["by_rank"][str(rank)] = {
            "weak_low": cell(rank, 1, WEAK_LAMBDA), "weak_near": cell(rank, 4, WEAK_LAMBDA), "weak_high": cell(rank, 6, WEAK_LAMBDA),
            "selected_low": cell(rank, 1, None), "selected_near": cell(rank, 4, None), "selected_high": cell(rank, 6, None),
            "selection_at_upper_bound": any(float(row["chosen_lambda"]) == max(runtime["lambdas"]) for row in selections if row["rank"] == rank and row["anchor"] in {1, 4, 6}),
        }
    # H1/H2 use the six preregistered ranks; H3 is the balanced rank-64 control.
    if 64 not in runtime["ranks"] or not set(CONFIRMATORY_RANKS).issubset(runtime["ranks"]):
        summary["claims"] = {}
        return outer_rows, inner_rows, selections, maps, charts, summary
    diversity = {
        "diversity_baseline": aggregate_rows([row for row in outer_rows if row["rank"] == 64 and row["anchor"] == "diversity_baseline" and row["selected"]], "held"),
        "diversity_candidate": aggregate_rows([row for row in outer_rows if row["rank"] == 64 and row["anchor"] == "diversity_candidate" and row["selected"]], "held"),
    }
    summary.update(diversity)
    summary["diversity_selection_at_upper_bound"] = any(float(row["chosen_lambda"]) == max(runtime["lambdas"]) for row in selections if row["rank"] == 64 and row["anchor"] in {"diversity_baseline", "diversity_candidate"})
    summary["claims"] = model_claims(summary)
    return outer_rows, inner_rows, selections, maps, charts, summary


def main() -> None:
    parser = argparse.ArgumentParser(); parser.add_argument("--config", type=Path, required=True); parser.add_argument("--input-root", type=Path, required=True); parser.add_argument("--output-dir", type=Path, required=True); parser.add_argument("--repository", type=Path, required=True); parser.add_argument("--only-model"); parser.add_argument("--reproduction", action="store_true")
    args = parser.parse_args(); config = yaml.safe_load(args.config.read_text())
    if config["experiment"]["preregistration_commit"] != "e671ebf2625d07fe3a9d2130a9dc7c03f63c69f0":
        raise ValueError("Phase 4f preregistration pin differs from frozen commit")
    smoke = bool(config["experiment"]["smoke"])
    if not smoke:
        expected_runtime = {
            "ranks": RANKS,
            "lambdas": LAMBDAS,
            "expected_outer_rows": 396,
            "expected_inner_rows": 1980,
            "expected_selection_rows": 198,
            "expected_selected_maps": 198,
            "expected_charts": 42,
        }
        for key, expected in expected_runtime.items():
            observed = config["runtime"].get(key)
            if isinstance(expected, tuple):
                observed = tuple(float(value) for value in observed) if key == "lambdas" else tuple(observed)
            if observed != expected:
                raise ValueError(f"Phase 4f frozen runtime differs: {key}")
        if config["runtime"].get("cuda_scoring") is not True:
            raise ValueError("formal Phase 4f requires CUDA scoring after parity")
        expected_id = "phase4f-s5-aspect-ratio-reproduction" if args.reproduction else "phase4f-s5-aspect-ratio"
        if config["experiment"].get("id") != expected_id:
            raise ValueError("Phase 4f run mode/config ID mismatch")
        configured_models = tuple(config["inputs"]["models"])
        if args.reproduction and configured_models != ("medium-seed20261001",):
            raise ValueError("Phase 4f reproduction config must contain only official medium")
        if not args.reproduction and configured_models != FORMAL_MODELS:
            raise ValueError("Phase 4f formal config model set differs")
        if not args.reproduction and args.only_model not in FORMAL_MODELS:
            raise ValueError("Phase 4f formal shard requires one frozen model")
        subprocess.run(["git", "-C", str(args.repository), "merge-base", "--is-ancestor", config["experiment"]["preregistration_commit"], "HEAD"], check=True)
    if args.output_dir.exists() and any((args.output_dir / name).exists() for name in ("SUCCESS", "result.json")): raise FileExistsError("refusing Phase 4f overwrite")
    args.output_dir.mkdir(parents=True, exist_ok=True); passports: dict[str, Any] = {}; suite = _suite(config, args.input_root, passports)
    for key in ("phase4e_manifest", "phase4e_audit"):
        if key in config["inputs"]:
            _, passports[key] = verified(args.input_root, config["inputs"][key]["path"], config["inputs"][key]["sha256"])
    official_path, passports["feature/medium-seed20261001"] = verified(args.input_root, config["inputs"]["models"]["medium-seed20261001"]["feature_path"], config["inputs"]["models"]["medium-seed20261001"]["sha256"])
    scale_certificate, parity_certificate = fixed_hardware_qc(_features(official_path, "medium-seed20261001"), suite)
    models = [args.only_model] if args.only_model else list(config["inputs"]["models"])
    if args.reproduction: models = ["medium-seed20261001", "reproduction-medium-seed20261001"]
    all_outer: list[dict[str, Any]] = []; all_inner: list[dict[str, Any]] = []; all_selected: list[dict[str, Any]] = []; all_maps: dict[str, np.ndarray] = {}; all_charts: dict[str, np.ndarray] = {}; summaries = []
    for key in models:
        spec = config["inputs"]["reproduction"] if key.startswith("reproduction-") else config["inputs"]["models"][key]
        path, passports[f"feature/{key}"] = verified(args.input_root, spec["feature_path"], spec["sha256"])
        outer, inner, selected, maps, charts, summary = analyze_model(key, _features(path, key), suite, config["runtime"])
        if not smoke and (len(outer), len(inner), len(selected), len(maps) // 2, len(charts) // 3) != (396, 1980, 198, 198, 42):
            raise AssertionError("Phase 4f frozen per-model matrix is not 396/1980/198/198")
        assert_finite_payload(outer, f"outer/{key}")
        assert_finite_payload(inner, f"inner/{key}")
        assert_finite_payload(selected, f"selection/{key}")
        if any(not np.isfinite(value).all() for value in [*maps.values(), *charts.values()]):
            raise ValueError(f"non-finite Phase 4f map/chart array: {key}")
        all_outer.extend(outer); all_inner.extend(inner); all_selected.extend(selected); all_maps.update(maps); all_charts.update(charts); summaries.append(summary); print("PROGRESS_JSON=" + json.dumps({"model_key": key}), flush=True)
    write_csv(args.output_dir / "cell_metrics.csv", all_outer); write_csv(args.output_dir / "inner_selection_metrics.csv", all_inner); write_csv(args.output_dir / "selected_lambda.csv", all_selected); np.savez_compressed(args.output_dir / "selected_maps.npz", **all_maps); np.savez_compressed(args.output_dir / "charts.npz", **all_charts); write_json_atomic(args.output_dir / "split_provenance.json", {row["model_key"]: row["split_provenance"] for row in summaries}); write_json_atomic(args.output_dir / "scale_qc.json", [scale_certificate]); write_json_atomic(args.output_dir / "cpu_cuda_parity.json", [parity_certificate])
    if args.reproduction:
        for stem, rows in (("cell_metrics", all_outer), ("inner_selection_metrics", all_inner), ("selected_lambda", all_selected)):
            write_csv(args.output_dir / f"official_{stem}.csv", [row for row in rows if row["model_key"] == "medium-seed20261001"])
            write_csv(args.output_dir / f"reproduction_{stem}.csv", [row for row in rows if str(row["model_key"]).startswith("reproduction-")])
        official_maps = {key: value for key, value in all_maps.items() if key.startswith("medium-seed20261001_")}
        reproduced_maps = {key: value for key, value in all_maps.items() if key.startswith("reproduction-medium-seed20261001_")}
        np.savez_compressed(args.output_dir / "official_selected_maps.npz", **official_maps)
        np.savez_compressed(args.output_dir / "reproduction_selected_maps.npz", **reproduced_maps)
        official_charts = {key: value for key, value in all_charts.items() if key.startswith("medium-seed20261001_")}
        reproduced_charts = {key: value for key, value in all_charts.items() if key.startswith("reproduction-medium-seed20261001_")}
        np.savez_compressed(args.output_dir / "official_charts.npz", **official_charts)
        np.savez_compressed(args.output_dir / "reproduction_charts.npz", **reproduced_charts)
        write_json_atomic(args.output_dir / "official_split_provenance.json", {row["model_key"]: row["split_provenance"] for row in summaries if row["model_key"] == "medium-seed20261001"})
        write_json_atomic(args.output_dir / "reproduction_split_provenance.json", {row["model_key"]: row["split_provenance"] for row in summaries if row["model_key"].startswith("reproduction-")})
    commit = subprocess.run(["git", "-C", str(args.repository), "rev-parse", "HEAD"], check=True, text=True, capture_output=True).stdout.strip()
    try:
        import torch
        device = "cuda" if torch.cuda.is_available() else "cpu"
        peak_allocated = int(torch.cuda.max_memory_allocated()) if torch.cuda.is_available() else 0
        peak_reserved = int(torch.cuda.max_memory_reserved()) if torch.cuda.is_available() else 0
    except ImportError:
        device, peak_allocated, peak_reserved = "cpu", 0, 0
    formal = [item for item in summaries if not item["model_key"].startswith("reproduction-")]
    reproduction: dict[str, Any] | None = None
    if args.reproduction:
        reference = next(item for item in summaries if item["model_key"] == "medium-seed20261001")
        repeated = next(item for item in summaries if item["model_key"].startswith("reproduction-"))
        def metrics(item: dict[str, Any]) -> dict[str, float]:
            groups = {"weak_q07": item["by_rank"]["64"]["weak_low"], "weak_q12": item["by_rank"]["64"]["weak_near"], "weak_q20": item["by_rank"]["64"]["weak_high"], "diversity_c20h8": item["diversity_baseline"], "diversity_c80h2": item["diversity_candidate"]}
            return {f"{label}_{kind}": float(value[f"{kind}_phase4e_strict_nrmse"]) for label, value in groups.items() for kind in ("one_step", "composition", "inverse")}
        left, right = metrics(reference), metrics(repeated)
        differences = {key: abs(left[key] - right[key]) / max((abs(left[key]) + abs(right[key])) / 2.0, 1e-12) for key in left}
        relevant = {1, 4, 6, "diversity_baseline", "diversity_candidate"}
        selected_left = [{key: row[key] for key in ("outer_fold", "rank", "anchor", "chosen_lambda")} for row in all_selected if row["model_key"] == "medium-seed20261001" and row["rank"] == 64 and row["anchor"] in relevant]
        selected_right = [{key: row[key] for key in ("outer_fold", "rank", "anchor", "chosen_lambda")} for row in all_selected if row["model_key"].startswith("reproduction-") and row["rank"] == 64 and row["anchor"] in relevant]
        directions_match = reference["claims"] == repeated["claims"]
        selections_match = selected_left == selected_right
        reproduction = {"official_metrics": left, "reproduction_metrics": right, "official_selections": selected_left, "reproduction_selections": selected_right, "official_directions": reference["claims"], "reproduction_directions": repeated["claims"], "differences": differences, "failed_metrics": [key for key, value in differences.items() if value >= .05], "selection_match": selections_match, "directions_match": directions_match, "verdict": "REPRODUCIBLE" if not any(value >= .05 for value in differences.values()) and selections_match and directions_match else ("PARTIALLY_REPRODUCIBLE" if directions_match else "NOT_REPRODUCIBLE")}
    result = {"schema_version": 1, "experiment_id": config["experiment"]["id"], "completed_at": utc_now(), "config_sha256": digest(args.config), "preregistration_commit": config["experiment"]["preregistration_commit"], "preregistration_ancestor_verified": not smoke, "git_commit": commit, "device": device, "scoring_backend": parity_certificate["scoring_backend"], "cuda_peak_allocated_bytes": peak_allocated, "cuda_peak_reserved_bytes": peak_reserved, "scale_qc": scale_certificate, "cpu_cuda_parity": parity_certificate, "model_count": len(formal), "cell_row_count": len(all_outer), "inner_row_count": len(all_inner), "selected_lambda_row_count": len(all_selected), "selected_map_count": len(all_maps) // 2, "chart_count": len(all_charts) // 3, "expected_counts": {key: config["runtime"].get(key) for key in ("expected_outer_rows", "expected_inner_rows", "expected_selection_rows", "expected_selected_maps", "expected_charts")}, "models": formal, "mechanism": mechanism_labels(formal), "reproduction": reproduction, "input_file_passports": passports, "smoke": smoke}
    write_json_atomic(args.output_dir / "result.json", result); (args.output_dir / "config.yaml").write_text(args.config.read_text()); (args.output_dir / "git_commit.txt").write_text(commit + "\n")


if __name__ == "__main__":
    main()


==> anc/scripts/phase6_reviewer_calibration.py <==
#!/usr/bin/env python3
"""Run the preregistered Phase 6 reviewer-calibration experiment."""

from __future__ import annotations

import argparse
import csv
import json
import os
import platform
import shutil
import subprocess
import sys
from concurrent.futures import ProcessPoolExecutor
from pathlib import Path
from typing import Any

import numpy as np
import yaml

from verb_operator_algebra.reporting import sha256_file, utc_now, write_json_atomic
from verb_operator_algebra.reviewer_calibration import (
    activation_parity,
    compare_positive_reproduction,
    evaluate_grounded_seed,
    evaluate_layer_seed,
    evaluate_positive_control,
    evaluate_positive_noise_curve,
    extract_pair_layers,
    h1_threshold_sensitivity,
    h2_threshold_sensitivity,
    load_operator_records,
    summarize_grounded_labels,
    summarize_layer_rescue,
)


def _jsonable(value: Any) -> Any:
    if isinstance(value, dict):
        return {str(key): _jsonable(item) for key, item in value.items()}
    if isinstance(value, (list, tuple)):
        return [_jsonable(item) for item in value]
    if isinstance(value, np.ndarray):
        return value.tolist()
    if isinstance(value, (np.floating, np.integer, np.bool_)):
        return value.item()
    return value


def _write_csv(path: Path, rows: list[dict[str, Any]], leading: tuple[str, ...] = ()) -> None:
    if not rows:
        raise ValueError(f"refusing to write empty table {path.name}")
    keys = set().union(*(row.keys() for row in rows))
    fieldnames = [key for key in leading if key in keys]
    fieldnames.extend(sorted(keys - set(fieldnames)))
    with path.open("w", encoding="utf-8", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=fieldnames, extrasaction="raise")
        writer.writeheader()
        for row in rows:
            writer.writerow(
                {
                    key: json.dumps(value, ensure_ascii=False, sort_keys=True)
                    if isinstance(value, (dict, list, tuple))
                    else value
                    for key, value in row.items()
                }
            )


def _resolve(repository: Path, value: str) -> Path:
    path = Path(value)
    if path.is_absolute():
        return path
    results_root = os.environ.get("BERB_RESULTS_ROOT")
    if results_root and path.parts and path.parts[0] == "results":
        result_candidate = Path(results_root).joinpath(*path.parts[1:])
        if result_candidate.exists():
            return result_candidate
        frozen_root = os.environ.get("BERB_PHASE6_INPUT_ROOT")
        if frozen_root:
            return Path(frozen_root) / path
        return result_candidate
    return repository / path


def _verify_file(path: Path, expected: str) -> dict[str, Any]:
    if not path.is_file():
        raise FileNotFoundError(path)
    observed = sha256_file(path)
    if observed != expected:
        raise ValueError(f"frozen input hash mismatch for {path}: {observed} != {expected}")
    return {"path": str(path), "bytes": path.stat().st_size, "sha256": observed}


def _git(repository: Path, *arguments: str) -> str:
    return subprocess.check_output(
        ["git", "-C", str(repository), *arguments], text=True
    ).strip()


def _input_passport(repository: Path, config: dict[str, Any]) -> dict[str, Any]:
    frozen = config["frozen_inputs"]
    files: dict[str, Any] = {}
    for seed, specification in sorted(frozen["phase2"].items()):
        run = _resolve(repository, str(specification["run_dir"]))
        files[f"phase2_{seed}_activations"] = _verify_file(
            run / "paired_activations.npz", str(specification["activation_sha256"])
        )
        files[f"phase2_{seed}_dataset"] = _verify_file(
            run / "dataset.jsonl", str(specification["dataset_sha256"])
        )
        files[f"phase2_{seed}_result"] = _verify_file(
            run / "result.json", str(specification["result_sha256"])
        )
    for key in ("h2_aggregate", "s5_suite", "s5_result", "s5_audit"):
        files[key] = _verify_file(
            _resolve(repository, str(frozen[key]["path"])), str(frozen[key]["sha256"])
        )
    return {"file_count": len(files), "files": files}


def _model_passport(model_path: Path) -> dict[str, Any]:
    if not model_path.is_dir():
        raise FileNotFoundError(model_path)
    names = {
        "config.json",
        "generation_config.json",
        "model.safetensors.index.json",
        "tokenizer.json",
        "tokenizer_config.json",
    }
    paths = sorted(
        path
        for path in model_path.iterdir()
        if path.is_file() and (path.name in names or path.name.endswith(".safetensors"))
    )
    if not paths or not any(path.name.endswith(".safetensors") for path in paths):
        raise ValueError("model passport found no safetensor shards")
    return {
        "path": str(model_path),
        "files": {
            path.name: {
                "bytes": path.stat().st_size,
                "sha256": sha256_file(path),
            }
            for path in paths
        },
    }


def _positive_noise_worker(arguments: tuple[int, float, float, int]) -> list[dict[str, Any]]:
    embedding_seed, alpha, ratio, seed = arguments
    return evaluate_positive_noise_curve(
        embedding_seed=embedding_seed,
        alpha=alpha,
        ratios=[ratio],
        nuisance_seeds=[seed],
    )


def _grounded_worker(arguments: dict[str, Any]) -> tuple[list[dict[str, Any]], list[dict[str, Any]]]:
    seed = int(arguments["seed"])
    run_dir = Path(arguments["run_dir"])
    activations = np.load(run_dir / "paired_activations.npz")
    records = load_operator_records(run_dir / "dataset.jsonl")
    rows, details, artifacts = evaluate_grounded_seed(
        seed=seed,
        before=activations["before"],
        after=activations["after"],
        records=records,
        alpha_grid=arguments["alpha_grid"],
        rank_grid=arguments["rank_grid"],
        kernel_ranks=arguments["kernel_rank_grid"],
        kernel_bandwidth_multipliers=arguments["kernel_bandwidth_multipliers"],
        kernel_alphas=arguments["kernel_alpha_grid"],
    )
    np.savez_compressed(Path(arguments["artifact_path"]), **artifacts)
    return rows, details


def _layer_worker(arguments: dict[str, Any]) -> tuple[list[dict[str, Any]], list[dict[str, Any]]]:
    seed = int(arguments["seed"])
    layer = int(arguments["layer"])
    bundle = np.load(Path(arguments["activation_path"]))
    records = load_operator_records(Path(arguments["dataset_path"]))
    activations = {
        f"h{layer}_before": bundle[f"h{layer}_before"],
        f"h{layer}_after": bundle[f"h{layer}_after"],
    }
    return evaluate_layer_seed(
        seed=seed,
        activations=activations,
        records=records,
        hidden_state_indices=[layer],
        alpha_grid=arguments["alpha_grid"],
        rank_grid=arguments["rank_grid"],
    )


def _original_refit_parity(
    *,
    rows: list[dict[str, Any]],
    repository: Path,
    phase2: dict[str, Any],
) -> dict[str, Any]:
    comparisons = []
    for seed, specification in sorted(phase2.items()):
        result = json.loads(
            (_resolve(repository, str(specification["run_dir"])) / "result.json").read_text(
                encoding="utf-8"
            )
        )
        for operator in sorted(result["summary"]["operators"]):
            current = next(
                row
                for row in rows
                if int(row["seed"]) == int(seed)
                and row["operator"] == operator
                and row["reference"] == "original_affine"
            )
            frozen = result["summary"]["operators"][operator]
            observed = float(current["relative_error_mean"])
            expected = float(frozen["best_test_relative_error"])
            comparisons.append(
                {
                    "seed": int(seed),
                    "operator": operator,
                    "frozen_method": frozen["best_method"],
                    "recomputed_method": current["selected_method"],
                    "frozen_relative_error": expected,
                    "recomputed_relative_error": observed,
                    "absolute_difference": abs(observed - expected),
                    "passed": bool(
                        current["selected_method"] == frozen["best_method"]
                        and abs(observed - expected) <= 0.005
                    ),
                }
            )
    return {
        "comparison_count": len(comparisons),
        "passed": bool(all(row["passed"] for row in comparisons)),
        "comparisons": comparisons,
    }


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--config", type=Path, required=True)
    parser.add_argument("--output-dir", type=Path, required=True)
    parser.add_argument("--repository", type=Path, required=True)
    args = parser.parse_args()
    repository = args.repository.resolve()
    output_dir = args.output_dir.resolve()
    config = yaml.safe_load(args.config.read_text(encoding="utf-8"))
    if int(config.get("schema_version", 0)) != 1:
        raise ValueError("unsupported Phase 6 config schema")
    if not output_dir.is_dir():
        raise FileNotFoundError("wrapper must create the output directory")
    forbidden = {
        "result.json",
        "positive_fold_metrics.csv",
        "grounded_calibration_metrics.csv",
        "layer_robustness_metrics.csv",
    }
    if any((output_dir / name).exists() for name in forbidden):
        raise FileExistsError("Phase 6 scientific output already exists")

    commit = _git(repository, "rev-parse", "HEAD")
    preregistration = str(config["experiment"]["preregistration_commit"])
    subprocess.run(
        ["git", "-C", str(repository), "merge-base", "--is-ancestor", preregistration, commit],
        check=True,
    )
    shutil.copy2(args.config, output_dir / "config.yaml")
    (output_dir / "git_commit.txt").write_text(f"{commit}\n", encoding="utf-8")
    input_passport = _input_passport(repository, config)
    write_json_atomic(output_dir / "input_passport.json", input_passport)

    model_path = Path(os.environ.get("BERB_MODEL_PATH", config["model"]["path"]))
    model_passport = _model_passport(model_path)
    write_json_atomic(output_dir / "model_passport.json", model_passport)
    write_json_atomic(
        output_dir / "environment.json",
        {
            "python": sys.version,
            "platform": platform.platform(),
            "cpu_count": os.cpu_count(),
            "openblas_threads": os.environ.get("OPENBLAS_NUM_THREADS"),
            "omp_threads": os.environ.get("OMP_NUM_THREADS"),
        },
    )

    seeds = [int(value) for value in config["experiment"]["seeds"]]
    layers = [int(value) for value in config["layer_robustness"]["hidden_state_indices"]]
    phase2 = config["frozen_inputs"]["phase2"]
    if set(str(seed) for seed in seeds) != set(phase2):
        raise ValueError("seed list and frozen Phase 2 inputs differ")
    formal_mode = seeds == [20260808, 20260809, 20260810] and layers == [4, 16, 28, 36]

    print("stage=model_load", flush=True)
    import torch
    from transformers import AutoModelForCausalLM, AutoTokenizer

    tokenizer = AutoTokenizer.from_pretrained(model_path, local_files_only=True)
    if tokenizer.pad_token_id is None:
        tokenizer.pad_token = tokenizer.eos_token
    tokenizer.padding_side = "right"
    dtype = {"bfloat16": torch.bfloat16, "float16": torch.float16}[
        config["model"]["dtype"]
    ]
    model = AutoModelForCausalLM.from_pretrained(
        model_path,
        dtype=dtype,
        device_map="cuda",
        local_files_only=True,
    )
    model.eval()
    if int(model.config.hidden_size) != int(config["model"]["expected_hidden_size"]):
        raise ValueError("model hidden size differs from the frozen checkpoint contract")
    if len(model.model.layers) != int(config["model"]["expected_layer_count"]):
        raise ValueError("model layer count differs from the frozen checkpoint contract")
    torch.cuda.reset_peak_memory_stats()
    layer_files: dict[int, Path] = {}
    parity_rows: list[dict[str, Any]] = []
    for seed in seeds:
        print(f"stage=layer_extraction seed={seed}", flush=True)
        run = _resolve(repository, str(phase2[str(seed)]["run_dir"]))
        records = load_operator_records(run / "dataset.jsonl")
        extracted: dict[str, np.ndarray] = {}
        bulk_layers = [layer for layer in layers if layer != 28]
        if bulk_layers:
            extracted.update(
                extract_pair_layers(
                    model=model,
                    tokenizer=tokenizer,
                    records=records,
                    hidden_state_indices=bulk_layers,
                    batch_size=int(config["runtime"]["batch_size"]),
                )
            )
        if 28 in layers:
            parity_batch = int(config["runtime"]["parity_batch_size"])
            extracted.update(
                extract_pair_layers(
                    model=model,
                    tokenizer=tokenizer,
                    records=records,
                    hidden_state_indices=[28],
                    batch_size=parity_batch,
                )
            )
            frozen = np.load(run / "paired_activations.npz")
            parity = activation_parity(
                extracted_before=extracted["h28_before"],
                extracted_after=extracted["h28_after"],
                frozen_before=frozen["before"],
                frozen_after=frozen["after"],
                maximum_absolute_difference=float(
                    config["layer_robustness"]["h28_maximum_absolute_difference"]
                ),
                maximum_cosine_distance=float(
                    config["layer_robustness"]["h28_maximum_cosine_distance"]
                ),
            )
            parity_rows.append({"seed": seed, "batch_size": parity_batch, **parity})
        destination = output_dir / f"layer_activations_seed{seed}.npz"
        np.savez_compressed(destination, **extracted)
        layer_files[seed] = destination
        del extracted
    gpu_peak = int(torch.cuda.max_memory_allocated())
    del model
    torch.cuda.empty_cache()
    write_json_atomic(
        output_dir / "h28_extraction_parity.json",
        {"rows": parity_rows, "passed": bool(parity_rows and all(row["passed"] for row in parity_rows))},
    )
    if 28 in layers and not all(row["passed"] for row in parity_rows):
        raise RuntimeError("EXTRACTION_INVALID: hidden-state-28 parity failed")

    print("stage=positive_control", flush=True)
    positive = config["positive_control"]
    formal_positive, formal_artifacts, formal_summary = evaluate_positive_control(
        embedding_seed=int(positive["formal_embedding_seed"]),
        alpha=float(positive["ridge_alpha"]),
    )
    reproduction_positive, reproduction_artifacts, reproduction_summary = (
        evaluate_positive_control(
            embedding_seed=int(positive["reproduction_embedding_seed"]),
            alpha=float(positive["ridge_alpha"]),
        )
    )
    for row in formal_positive:
        row["run"] = "formal"
    for row in reproduction_positive:
        row["run"] = "reproduction"
    positive_rows = formal_positive + reproduction_positive
    _write_csv(output_dir / "positive_fold_metrics.csv", positive_rows, ("run", "fold"))
    np.savez_compressed(output_dir / "positive_formal_artifacts.npz", **formal_artifacts)
    np.savez_compressed(
        output_dir / "positive_reproduction_artifacts.npz", **reproduction_artifacts
    )
    positive_reproduction = compare_positive_reproduction(
        formal_positive, reproduction_positive
    )
    write_json_atomic(
        output_dir / "positive_reproduction.json", _jsonable(positive_reproduction)
    )

    print("stage=positive_noise_curve", flush=True)
    noise_tasks = [
        (
            int(positive["formal_embedding_seed"]),
            float(positive["ridge_alpha"]),
            float(ratio),
            int(seed),
        )
        for ratio in positive["noise_ratios"]
        for seed in positive["nuisance_seeds"]
    ]
    noise_rows: list[dict[str, Any]] = []
    with ProcessPoolExecutor(max_workers=int(config["runtime"]["positive_workers"])) as pool:
        for task_rows in pool.map(_positive_noise_worker, noise_tasks):
            noise_rows.extend(task_rows)
    noise_rows.sort(key=lambda row: (float(row["noise_ratio"]), int(row["noise_seed"]), int(row["fold"])))
    _write_csv(
        output_dir / "positive_noise_curve.csv",
        noise_rows,
        ("noise_ratio", "noise_seed", "fold"),
    )

    print("stage=grounded_calibration", flush=True)
    grounded_config = config["grounded"]
    grounded_tasks = []
    for seed in seeds:
        run = _resolve(repository, str(phase2[str(seed)]["run_dir"]))
        grounded_tasks.append(
            {
                "seed": seed,
                "run_dir": str(run),
                "alpha_grid": phase2[str(seed)]["original_alpha_grid"],
                "rank_grid": grounded_config["rank_grid"],
                "kernel_rank_grid": grounded_config["kernel_rank_grid"],
                "kernel_bandwidth_multipliers": grounded_config[
                    "kernel_bandwidth_multipliers"
                ],
                "kernel_alpha_grid": grounded_config["kernel_alpha_grid"],
                "artifact_path": str(output_dir / f"grounded_kernel_maps_seed{seed}.npz"),
            }
        )
    grounded_rows: list[dict[str, Any]] = []
    grounded_details: list[dict[str, Any]] = []
    with ProcessPoolExecutor(max_workers=int(config["runtime"]["grounded_workers"])) as pool:
        for rows, details in pool.map(_grounded_worker, grounded_tasks):
            grounded_rows.extend(rows)
            grounded_details.extend(details)
    grounded_rows.sort(key=lambda row: (int(row["seed"]), row["operator"], row["reference"]))
    grounded_details.sort(
        key=lambda row: (
            int(row["seed"]),
            row["operator"],
            row["detail_type"],
            str(row.get("fold", "")),
            str(row.get("method", "")),
            str(row.get("rank", "")),
            str(row.get("alpha", "")),
        )
    )
    _write_csv(
        output_dir / "grounded_calibration_metrics.csv",
        grounded_rows,
        ("seed", "operator", "reference"),
    )
    _write_csv(
        output_dir / "grounded_calibration_details.csv",
        grounded_details,
        ("seed", "operator", "detail_type"),
    )
    original_parity = _original_refit_parity(
        rows=grounded_rows, repository=repository, phase2=phase2
    )
    write_json_atomic(output_dir / "original_refit_parity.json", original_parity)

    print("stage=layer_operator_grid", flush=True)
    layer_tasks = []
    for seed in seeds:
        run = _resolve(repository, str(phase2[str(seed)]["run_dir"]))
        for layer in layers:
            layer_tasks.append(
                {
                    "seed": seed,
                    "layer": layer,
                    "activation_path": str(layer_files[seed]),
                    "dataset_path": str(run / "dataset.jsonl"),
                    "alpha_grid": config["layer_robustness"]["alpha_grid"],
                    "rank_grid": config["layer_robustness"]["rank_grid"],
                }
            )
    layer_rows: list[dict[str, Any]] = []
    layer_candidates: list[dict[str, Any]] = []
    with ProcessPoolExecutor(max_workers=int(config["runtime"]["layer_workers"])) as pool:
        for rows, candidates in pool.map(_layer_worker, layer_tasks):
            layer_rows.extend(rows)
            layer_candidates.extend(candidates)
    layer_rows.sort(
        key=lambda row: (int(row["hidden_state_index"]), int(row["seed"]), row["operator"])
    )
    layer_candidates.sort(
        key=lambda row: (
            int(row["hidden_state_index"]),
            int(row["seed"]),
            row["operator"],
            str(row["method"]),
        )
    )
    _write_csv(
        output_dir / "layer_robustness_metrics.csv",
        layer_rows,
        ("hidden_state_index", "seed", "operator"),
    )
    _write_csv(
        output_dir / "layer_candidate_metrics.csv",
        layer_candidates,
        ("hidden_state_index", "seed", "operator", "method"),
    )

    h2_path = _resolve(repository, str(config["frozen_inputs"]["h2_aggregate"]["path"]))
    h2_aggregate = json.loads(h2_path.read_text(encoding="utf-8"))
    if formal_mode:
        grounded_labels = summarize_grounded_labels(grounded_rows)
        layer_summary = summarize_layer_rescue(layer_rows)
        h1_thresholds, h1_cells = h1_threshold_sensitivity(grounded_rows)
    else:
        grounded_labels = {"status": "smoke_only"}
        layer_summary = {"status": "smoke_only"}
        h1_thresholds = [
            {
                "error_threshold": 0.50,
                "passed_cell_count": sum(
                    float(row["relative_error_mean"]) < 0.50
                    for row in grounded_rows
                    if row["reference"] == "original_affine"
                ),
                "cell_count": sum(
                    row["reference"] == "original_affine" for row in grounded_rows
                ),
                "all_cells_passed": False,
            }
        ]
        h1_cells = [
            row for row in grounded_rows if row["reference"] == "original_affine"
        ]
    h2_thresholds = h2_threshold_sensitivity(h2_aggregate)
    _write_csv(output_dir / "h1_threshold_sensitivity.csv", h1_thresholds)
    _write_csv(output_dir / "h1_continuous_cells.csv", h1_cells)
    _write_csv(output_dir / "h2_threshold_sensitivity.csv", h2_thresholds)

    positive_validated = bool(
        formal_summary["all_folds_passed"]
        and reproduction_summary["all_folds_passed"]
        and positive_reproduction["passed"]
    )
    result = {
        "schema_version": 1,
        "experiment_id": config["experiment"]["id"],
        "completed_at": utc_now(),
        "formal_mode": formal_mode,
        "analysis_commit": commit,
        "preregistration_commit": preregistration,
        "config_sha256": sha256_file(output_dir / "config.yaml"),
        "input_passport_sha256": sha256_file(output_dir / "input_passport.json"),
        "model_passport_sha256": sha256_file(output_dir / "model_passport.json"),
        "model": {
            "id": config["model"]["id"],
            "path": str(model_path),
            "variant": "post-trained thinking/non-thinking Qwen3-4B (not Base)",
            "hidden_size": int(config["model"]["expected_hidden_size"]),
            "layer_count": int(config["model"]["expected_layer_count"]),
        },
        "positive_control": {
            "formal": formal_summary,
            "reproduction": reproduction_summary,
            "reproduction_comparison": positive_reproduction,
            "measurement_standard_validated": positive_validated,
        },
        "grounded_calibration": {
            "row_count": len(grounded_rows),
            "detail_row_count": len(grounded_details),
            "original_refit_parity": original_parity,
            "labels": grounded_labels,
        },
        "layer_robustness": {
            "row_count": len(layer_rows),
            "candidate_row_count": len(layer_candidates),
            "h28_extraction_parity": parity_rows,
            "summary": layer_summary,
        },
        "threshold_sensitivity": {
            "h1_row_count": len(h1_thresholds),
            "h1_cell_count": len(h1_cells),
            "h2_row_count": len(h2_thresholds),
        },
        "resources": {
            "cuda_peak_allocated_bytes": gpu_peak,
            "configured_batch_size": int(config["runtime"]["batch_size"]),
            "cpu_count": os.cpu_count(),
            "worker_counts": {
                key: int(config["runtime"][key])
                for key in ("positive_workers", "grounded_workers", "layer_workers")
            },
        },
        "claim_contract": {
            "strongest_conclusion_permitted": positive_validated,
            "old_phase_verdicts_changed": False,
            "untested": [
                "other pretrained model families",
                "other natural domains",
                "other token positions",
                "attention and KV-cache carriers",
                "distributed nonlinear mechanisms",
            ],
        },
    }
    write_json_atomic(output_dir / "result.json", _jsonable(result))
    print(json.dumps(_jsonable(result), indent=2, sort_keys=True), flush=True)


if __name__ == "__main__":
    main()


==> anc/scripts/phase7_layer_local_composition.py <==
#!/usr/bin/env python3
"""Run the preregistered Phase 7 layer-local composition follow-up."""

from __future__ import annotations

import argparse
import csv
import json
import os
import platform
import shutil
import subprocess
import sys
from concurrent.futures import ProcessPoolExecutor
from pathlib import Path
from typing import Any

import numpy as np
import yaml

from verb_operator_algebra.composition_data import H2_SEQUENCES
from verb_operator_algebra.layer_local_composition import (
    aggregate_layer_verdict,
    evaluate_layer_composition,
    extract_sequence_layers,
    fit_direct_maps,
    fit_selected_single_maps,
    load_models,
    load_sequence_pairs,
    phase3_compatibility,
    read_csv,
    save_models,
    selected_single_specifications,
)
from verb_operator_algebra.operator_data import OPERATORS
from verb_operator_algebra.operator_fit import load_fixed_probe
from verb_operator_algebra.reporting import sha256_file, utc_now, write_json_atomic
from verb_operator_algebra.reviewer_calibration import load_operator_records


def _jsonable(value: Any) -> Any:
    if isinstance(value, dict):
        return {str(key): _jsonable(item) for key, item in value.items()}
    if isinstance(value, (list, tuple)):
        return [_jsonable(item) for item in value]
    if isinstance(value, np.ndarray):
        return value.tolist()
    if isinstance(value, (np.integer, np.floating, np.bool_)):
        return value.item()
    return value


def _write_csv(path: Path, rows: list[dict[str, Any]], leading: tuple[str, ...]) -> None:
    if not rows:
        raise ValueError(f"refusing to write empty table {path.name}")
    keys = set().union(*(row.keys() for row in rows))
    fieldnames = [key for key in leading if key in keys]
    fieldnames.extend(sorted(keys - set(fieldnames)))
    with path.open("w", encoding="utf-8", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=fieldnames, extrasaction="raise")
        writer.writeheader()
        writer.writerows(rows)


def _resolve(repository: Path, value: str) -> Path:
    path = Path(value)
    if path.is_absolute():
        return path
    if path.parts and path.parts[0] == "results":
        root = Path(os.environ.get("BERB_RESULTS_ROOT", repository / "results"))
        candidate = root.joinpath(*path.parts[1:])
        if candidate.exists():
            return candidate
        frozen = os.environ.get("BERB_PHASE7_INPUT_ROOT")
        if frozen:
            return Path(frozen) / path
        return candidate
    return repository / path


def _verify(path: Path, expected: str) -> dict[str, Any]:
    if not path.is_file():
        raise FileNotFoundError(path)
    observed = sha256_file(path)
    if observed != expected:
        raise ValueError(f"frozen input hash mismatch for {path}: {observed} != {expected}")
    return {"path": str(path), "bytes": path.stat().st_size, "sha256": observed}


def _git(repository: Path, *arguments: str) -> str:
    return subprocess.check_output(["git", "-C", str(repository), *arguments], text=True).strip()


def _input_passport(repository: Path, config: dict[str, Any]) -> dict[str, Any]:
    frozen = config["frozen_inputs"]
    files: dict[str, Any] = {}
    phase1 = frozen["phase1_probe"]
    phase1_run = _resolve(repository, phase1["run_dir"])
    for logical, filename in (
        ("activations", "activations.npz"),
        ("dataset", "dataset.jsonl"),
        ("result", "result.json"),
    ):
        files[f"phase1_{logical}"] = _verify(
            phase1_run / filename, str(phase1[f"{logical}_sha256"])
        )

    for seed, specification in sorted(frozen["phase2"].items()):
        run = _resolve(repository, str(specification["run_dir"]))
        for logical, filename in (
            ("activations", "paired_activations.npz"),
            ("dataset", "dataset.jsonl"),
            ("result", "result.json"),
        ):
            files[f"phase2_{seed}_{logical}"] = _verify(
                run / filename, str(specification[f"{logical}_sha256"])
            )

    for seed, specification in sorted(frozen["phase3_h2"].items()):
        run = _resolve(repository, str(specification["run_dir"]))
        names = {
            "activations": "sequence_activations.npz",
            "dataset": "sequence_dataset.jsonl",
            "result": "result.json",
            "ordered": "ordered_sequence_metrics.csv",
            "collapsed": "unordered_pair_metrics.csv",
        }
        for logical, filename in names.items():
            files[f"phase3_{seed}_{logical}"] = _verify(
                run / filename, str(specification[f"{logical}_sha256"])
            )

    phase6 = frozen["phase6"]
    phase6_run = _resolve(repository, str(phase6["run_dir"]))
    for logical, filename in (
        ("result", "result.json"),
        ("manifest", "artifact_manifest.json"),
        ("layer_metrics", "layer_robustness_metrics.csv"),
    ):
        files[f"phase6_{logical}"] = _verify(
            phase6_run / filename, str(phase6[f"{logical}_sha256"])
        )
    manifest = json.loads((phase6_run / "artifact_manifest.json").read_text(encoding="utf-8"))
    for seed in sorted(frozen["phase2"]):
        filename = f"layer_activations_seed{seed}.npz"
        if filename not in manifest:
            raise ValueError(f"Phase 6 manifest omits {filename}")
        files[f"phase6_{seed}_layer_activations"] = _verify(
            phase6_run / filename, str(manifest[filename]["sha256"])
        )
    files["phase6_independent_audit"] = _verify(
        _resolve(repository, str(phase6["audit_path"])), str(phase6["audit_sha256"])
    )
    aggregate = frozen["phase3_aggregate"]
    files["phase3_aggregate"] = _verify(
        _resolve(repository, str(aggregate["path"])), str(aggregate["sha256"])
    )
    return {"file_count": len(files), "files": files}


def _model_passport(model_path: Path) -> dict[str, Any]:
    required = ("config.json", "tokenizer_config.json")
    if not model_path.is_dir() or any(not (model_path / name).is_file() for name in required):
        raise FileNotFoundError("incomplete frozen model directory")
    files: dict[str, Any] = {}
    for name in required:
        path = model_path / name
        files[name] = {
            "bytes": path.stat().st_size,
            "sha256": sha256_file(path),
        }
    weight_files = sorted(model_path.glob("*.safetensors"))
    if not weight_files:
        raise FileNotFoundError("model has no safetensors weights")
    for path in weight_files:
        files[path.name] = {"bytes": path.stat().st_size, "sha256": sha256_file(path)}
    return {"path": str(model_path), "file_count": len(files), "files": files}


def _cell_worker(arguments: dict[str, Any]) -> dict[str, Any]:
    seed = int(arguments["seed"])
    layer = int(arguments["layer"])
    output_dir = Path(arguments["output_dir"])
    phase2_run = Path(arguments["phase2_run"])
    phase3_run = Path(arguments["phase3_run"])
    phase6_run = Path(arguments["phase6_run"])
    records = load_operator_records(phase2_run / "dataset.jsonl")
    pairs = load_sequence_pairs(phase3_run / "sequence_dataset.jsonl")
    layer_rows = read_csv(phase6_run / "layer_robustness_metrics.csv")
    specifications = selected_single_specifications(layer_rows, seed=seed, layer=layer)
    phase6_activations = np.load(phase6_run / f"layer_activations_seed{seed}.npz")
    single_models = fit_selected_single_maps(
        before=phase6_activations[f"h{layer}_before"],
        after=phase6_activations[f"h{layer}_after"],
        records=records,
        specifications=specifications,
    )
    single_path = output_dir / "models" / f"seed{seed}_h{layer}_single_maps.npz"
    save_models(single_path, single_models)
    single_models = load_models(single_path, OPERATORS)

    sequence_bundle = np.load(Path(arguments["sequence_activation_path"]))
    before = sequence_bundle[f"h{layer}_before"]
    correct = sequence_bundle[f"h{layer}_correct"]
    direct_models, selection_rows = fit_direct_maps(
        before=before,
        correct_after=correct,
        pairs=pairs,
        alpha_grid=arguments["direct_alpha_grid"],
    )
    direct_path = output_dir / "models" / f"seed{seed}_h{layer}_direct_maps.npz"
    save_models(direct_path, direct_models)
    identities = [f"{first}__then__{second}" for first, second in H2_SEQUENCES]
    direct_models = load_models(direct_path, identities)

    scaler, probe = load_fixed_probe(Path(arguments["calibration_run"]), layer)
    statistics = arguments["statistics"]
    ordered, collapsed, summary = evaluate_layer_composition(
        before=before,
        correct_after=correct,
        pairs=pairs,
        single_models=single_models,
        direct_models=direct_models,
        scaler=scaler,
        probe=probe,
        permutations=int(statistics["permutations"]),
        bootstrap_resamples=int(statistics["bootstrap_resamples"]),
        seed=seed,
        alpha=float(statistics["alpha"]),
        minimum_effect_size=float(statistics["minimum_effect_size"]),
        minimum_probe_advantage=float(statistics["minimum_probe_advantage"]),
        maximum_direct_discrepancy=float(statistics["maximum_direct_discrepancy"]),
    )
    for row in ordered:
        row.update({"seed": seed, "hidden_state_index": layer})
    for row in collapsed:
        row.update({"seed": seed, "hidden_state_index": layer})
    for row in selection_rows:
        row.update({"seed": seed, "hidden_state_index": layer})
    single_rows = [
        {
            "seed": seed,
            "hidden_state_index": layer,
            "operator": operator,
            **specification,
        }
        for operator, specification in sorted(specifications.items())
    ]
    return {
        "seed": seed,
        "layer": layer,
        "summary": summary,
        "ordered": ordered,
        "collapsed": collapsed,
        "direct_selection": selection_rows,
        "single_selection": single_rows,
        "single_map_path": str(single_path.relative_to(output_dir)),
        "single_map_sha256": sha256_file(single_path),
        "direct_map_path": str(direct_path.relative_to(output_dir)),
        "direct_map_sha256": sha256_file(direct_path),
    }


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--config", type=Path, required=True)
    parser.add_argument("--output-dir", type=Path, required=True)
    parser.add_argument("--repository", type=Path, required=True)
    args = parser.parse_args()
    repository = args.repository.resolve()
    output_dir = args.output_dir.resolve()
    config = yaml.safe_load(args.config.read_text(encoding="utf-8"))
    if int(config.get("schema_version", 0)) != 1:
        raise ValueError("unsupported Phase 7 config schema")
    if not output_dir.is_dir():
        raise FileNotFoundError("wrapper must create the output directory")
    if any((output_dir / name).exists() for name in ("result.json", "input_passport.json")):
        raise FileExistsError("Phase 7 scientific output already exists")

    commit = _git(repository, "rev-parse", "HEAD")
    preregistration = str(config["experiment"]["preregistration_commit"])
    subprocess.run(
        ["git", "-C", str(repository), "merge-base", "--is-ancestor", preregistration, commit],
        check=True,
    )
    seeds = [int(value) for value in config["experiment"]["seeds"]]
    layers = [int(value) for value in config["representation"]["hidden_state_indices"]]
    formal_mode = seeds == [20260808, 20260809, 20260810] and layers == [4, 16]
    if not formal_mode:
        raise ValueError("Phase 7 only permits its frozen formal grid")
    shutil.copy2(args.config, output_dir / "config.yaml")
    (output_dir / "git_commit.txt").write_text(f"{commit}\n", encoding="utf-8")
    input_passport = _input_passport(repository, config)
    write_json_atomic(output_dir / "input_passport.json", input_passport)
    write_json_atomic(
        output_dir / "environment.json",
        {
            "python": sys.version,
            "platform": platform.platform(),
            "cpu_count": os.cpu_count(),
            "openblas_threads": os.environ.get("OPENBLAS_NUM_THREADS"),
            "omp_threads": os.environ.get("OMP_NUM_THREADS"),
        },
    )

    frozen = config["frozen_inputs"]
    phase3_runs = {
        int(seed): _resolve(repository, specification["run_dir"])
        for seed, specification in frozen["phase3_h2"].items()
    }
    statistics = config["statistics"]
    print("stage=h28_compatibility", flush=True)
    compatibility = phase3_compatibility(
        phase3_runs,
        permutations=int(statistics["permutations"]),
        bootstrap_resamples=int(statistics["bootstrap_resamples"]),
    )
    write_json_atomic(output_dir / "phase3_h28_compatibility.json", _jsonable(compatibility))
    if not compatibility["passed"]:
        raise RuntimeError("Phase 7 h28 compatibility gate failed")

    model_path = Path(os.environ.get("BERB_MODEL_PATH", config["model"]["path"]))
    model_passport = _model_passport(model_path)
    write_json_atomic(output_dir / "model_passport.json", model_passport)
    print("stage=model_load", flush=True)
    import torch
    from transformers import AutoModelForCausalLM, AutoTokenizer

    tokenizer = AutoTokenizer.from_pretrained(model_path, local_files_only=True)
    if tokenizer.pad_token_id is None:
        tokenizer.pad_token = tokenizer.eos_token
    tokenizer.padding_side = "right"
    dtype = {"bfloat16": torch.bfloat16, "float16": torch.float16}[
        config["model"]["dtype"]
    ]
    model = AutoModelForCausalLM.from_pretrained(
        model_path, dtype=dtype, device_map="cuda", local_files_only=True
    )
    model.eval()
    if int(model.config.hidden_size) != int(config["model"]["expected_hidden_size"]):
        raise ValueError("model hidden size differs from frozen contract")
    if len(model.model.layers) != int(config["model"]["expected_layer_count"]):
        raise ValueError("model layer count differs from frozen contract")
    torch.cuda.reset_peak_memory_stats()
    sequence_activation_paths: dict[int, Path] = {}
    for seed in seeds:
        print(f"stage=sequence_extraction seed={seed}", flush=True)
        pairs = load_sequence_pairs(phase3_runs[seed] / "sequence_dataset.jsonl")
        arrays = extract_sequence_layers(
            model=model,
            tokenizer=tokenizer,
            pairs=pairs,
            hidden_state_indices=layers,
            batch_size=int(config["runtime"]["batch_size"]),
        )
        path = output_dir / f"sequence_layer_activations_seed{seed}.npz"
        np.savez_compressed(path, **arrays)
        sequence_activation_paths[seed] = path
        del arrays
    gpu_peak = int(torch.cuda.max_memory_allocated())
    del model
    torch.cuda.empty_cache()

    (output_dir / "models").mkdir()
    phase6_run = _resolve(repository, frozen["phase6"]["run_dir"])
    calibration_run = _resolve(repository, frozen["phase1_probe"]["run_dir"])
    tasks: list[dict[str, Any]] = []
    for seed in seeds:
        phase2_run = _resolve(repository, frozen["phase2"][str(seed)]["run_dir"])
        for layer in layers:
            tasks.append(
                {
                    "seed": seed,
                    "layer": layer,
                    "output_dir": str(output_dir),
                    "phase2_run": str(phase2_run),
                    "phase3_run": str(phase3_runs[seed]),
                    "phase6_run": str(phase6_run),
                    "sequence_activation_path": str(sequence_activation_paths[seed]),
                    "calibration_run": str(calibration_run),
                    "direct_alpha_grid": config["direct_maps"]["alpha_grid"],
                    "statistics": statistics,
                }
            )
    print(f"stage=parallel_fit_score workers={config['runtime']['workers']}", flush=True)
    cell_results: list[dict[str, Any]] = []
    with ProcessPoolExecutor(max_workers=int(config["runtime"]["workers"])) as pool:
        for completed in pool.map(_cell_worker, tasks):
            print(
                f"phase7_cell_complete seed={completed['seed']} layer={completed['layer']} "
                f"h2={completed['summary']['h2_passed']}",
                flush=True,
            )
            cell_results.append(completed)
    cell_results.sort(key=lambda row: (int(row["layer"]), int(row["seed"])))

    ordered = [row for cell in cell_results for row in cell.pop("ordered")]
    collapsed = [row for cell in cell_results for row in cell.pop("collapsed")]
    direct_selection = [
        row for cell in cell_results for row in cell.pop("direct_selection")
    ]
    single_selection = [
        row for cell in cell_results for row in cell.pop("single_selection")
    ]
    ordered.sort(key=lambda row: (row["hidden_state_index"], row["seed"], row["stratum"], row["sequence"]))
    collapsed.sort(key=lambda row: (row["hidden_state_index"], row["seed"], row["stratum"], row["action_pair"]))
    direct_selection.sort(key=lambda row: (row["hidden_state_index"], row["seed"], row["sequence"], row["alpha"]))
    single_selection.sort(key=lambda row: (row["hidden_state_index"], row["seed"], row["operator"]))
    _write_csv(
        output_dir / "ordered_sequence_metrics.csv",
        ordered,
        ("hidden_state_index", "seed", "stratum", "sequence"),
    )
    _write_csv(
        output_dir / "unordered_pair_metrics.csv",
        collapsed,
        ("hidden_state_index", "seed", "stratum", "action_pair"),
    )
    _write_csv(
        output_dir / "direct_selection_metrics.csv",
        direct_selection,
        ("hidden_state_index", "seed", "sequence", "alpha"),
    )
    _write_csv(
        output_dir / "single_map_specifications.csv",
        single_selection,
        ("hidden_state_index", "seed", "operator"),
    )
    write_json_atomic(output_dir / "layer_seed_summaries.json", _jsonable({"cells": cell_results}))
    aggregate = aggregate_layer_verdict(cell_results)
    result = {
        "schema_version": 1,
        "experiment_id": config["experiment"]["id"],
        "completed_at": utc_now(),
        "formal_mode": formal_mode,
        "analysis_commit": commit,
        "preregistration_commit": preregistration,
        "config_sha256": sha256_file(output_dir / "config.yaml"),
        "input_passport_sha256": sha256_file(output_dir / "input_passport.json"),
        "model_passport_sha256": sha256_file(output_dir / "model_passport.json"),
        "model": {
            "id": config["model"]["id"],
            "variant": "post-trained thinking/non-thinking Qwen3-4B (not Base)",
            "hidden_size": int(config["model"]["expected_hidden_size"]),
        },
        "design": {
            "seeds": seeds,
            "hidden_state_indices": layers,
            "position": "last",
            "ordered_sequence_count": len(H2_SEQUENCES),
            "unordered_inference_units": len(H2_SEQUENCES) // 2,
            "sequence_pair_count_per_seed": 16_000,
        },
        "phase3_h28_compatibility": compatibility,
        "cell_count": len(cell_results),
        "aggregate": aggregate,
        "cells": cell_results,
        "artifacts": {
            "ordered_row_count": len(ordered),
            "collapsed_row_count": len(collapsed),
            "direct_selection_row_count": len(direct_selection),
            "single_specification_row_count": len(single_selection),
        },
        "resources": {
            "cuda_peak_allocated_bytes": gpu_peak,
            "batch_size": int(config["runtime"]["batch_size"]),
            "workers": int(config["runtime"]["workers"]),
            "blas_threads_per_worker": os.environ.get("OPENBLAS_NUM_THREADS"),
            "cpu_count": os.cpu_count(),
        },
        "claim_contract": {
            "old_phase_verdicts_changed": False,
            "sequence_data_used_for_single_map_selection": False,
            "held_template_can_rescue_primary_gate": False,
            "untested": [
                "other layers",
                "other token positions",
                "other model families",
                "causal use of early-layer geometry",
                "attention or KV-cache carriers",
            ],
        },
    }
    write_json_atomic(output_dir / "result.json", _jsonable(result))
    print(json.dumps(_jsonable(result), indent=2, sort_keys=True), flush=True)


if __name__ == "__main__":
    main()


==> anc/scripts/phase8_reviewer_v2_diagnostics.py <==
#!/usr/bin/env python3
"""Run the preregistered Phase 8 reviewer-v2 diagnostic suite."""

from __future__ import annotations

import argparse
import csv
import json
import os
import platform
import shutil
import subprocess
import sys
from concurrent.futures import ProcessPoolExecutor
from pathlib import Path
from typing import Any

import numpy as np
import yaml

from verb_operator_algebra.phase1_intervention import (
    generate_intervention_pairs,
    run_paired_intervention,
)
from verb_operator_algebra.reporting import sha256_file, utc_now, write_json_atomic
from verb_operator_algebra.reviewer_calibration import load_operator_records
from verb_operator_algebra.reviewer_v2_diagnostics import (
    evaluate_action_carrier,
    evaluate_entity_conditioning,
    evaluate_metric_alignment,
    evaluate_rms_normalized_layer,
    evaluate_state_probes,
    evaluate_structured_calibration,
    extract_neutral_and_token_carriers,
    intervention_summary,
    layer_geometry,
    summarize_causal_replication,
    summarize_entity_conditioning,
    summarize_lexical_role,
    summarize_metric_alignment,
    summarize_structured_calibration,
)


def _jsonable(value: Any) -> Any:
    if isinstance(value, dict):
        return {str(key): _jsonable(item) for key, item in value.items()}
    if isinstance(value, (list, tuple)):  # noqa: UP038 -- local audit uses Python 3.9
        return [_jsonable(item) for item in value]
    if isinstance(value, np.ndarray):
        return value.tolist()
    if isinstance(  # noqa: UP038 -- local audit uses Python 3.9
        value, (np.integer, np.floating, np.bool_)
    ):
        return value.item()
    return value


def _write_csv(path: Path, rows: list[dict[str, Any]], leading: tuple[str, ...]) -> None:
    if not rows:
        raise ValueError(f"refusing to write empty table {path.name}")
    keys = set().union(*(row.keys() for row in rows))
    fieldnames = [key for key in leading if key in keys]
    fieldnames.extend(sorted(keys - set(fieldnames)))
    with path.open("w", encoding="utf-8", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=fieldnames, extrasaction="raise")
        writer.writeheader()
        for row in rows:
            writer.writerow(
                {
                    key: json.dumps(value, ensure_ascii=False, sort_keys=True)
                    if isinstance(  # noqa: UP038 -- local audit uses Python 3.9
                        value, (dict, list, tuple)
                    )
                    else value
                    for key, value in row.items()
                }
            )


def _git(repository: Path, *arguments: str) -> str:
    return subprocess.check_output(["git", "-C", str(repository), *arguments], text=True).strip()


def _resolve(repository: Path, value: str) -> Path:
    path = Path(value)
    if path.is_absolute():
        return path
    if path.parts and path.parts[0] == "results":
        results_root = os.environ.get("BERB_RESULTS_ROOT")
        if results_root:
            candidate = Path(results_root).joinpath(*path.parts[1:])
            if candidate.exists():
                return candidate
    return repository / path


def _verify(path: Path, expected: str) -> dict[str, Any]:
    if not path.is_file():
        raise FileNotFoundError(path)
    observed = sha256_file(path)
    if observed != expected:
        raise ValueError(f"frozen input hash mismatch: {path}: {observed} != {expected}")
    return {"path": str(path), "bytes": path.stat().st_size, "sha256": observed}


def _input_passport(repository: Path, config: dict[str, Any]) -> dict[str, Any]:
    frozen = config["frozen_inputs"]
    files: dict[str, dict[str, Any]] = {}
    for name in (
        "phase6_result",
        "phase6_manifest",
        "phase6_audit",
        "phase7_result",
        "phase7_manifest",
        "phase7_audit",
    ):
        files[name] = _verify(
            _resolve(repository, str(frozen[name]["path"])),
            str(frozen[name]["sha256"]),
        )
    for seed, specification in sorted(frozen["grounded"].items()):
        files[f"grounded_{seed}_dataset"] = _verify(
            _resolve(repository, str(specification["dataset_path"])),
            str(specification["dataset_sha256"]),
        )
        files[f"grounded_{seed}_activations"] = _verify(
            _resolve(repository, str(specification["activation_path"])),
            str(specification["activation_sha256"]),
        )
    for name, specification in sorted(frozen.get("intervention", {}).items()):
        files[f"{name}_result"] = _verify(
            _resolve(repository, str(specification["result_path"])),
            str(specification["result_sha256"]),
        )
        files[f"{name}_csv"] = _verify(
            _resolve(repository, str(specification["csv_path"])),
            str(specification["csv_sha256"]),
        )
    return {"file_count": len(files), "files": files}


def _model_passport(model_path: Path) -> dict[str, Any]:
    paths = sorted(
        path
        for path in model_path.iterdir()
        if path.is_file()
        and (
            path.name
            in {
                "config.json",
                "model.safetensors.index.json",
                "tokenizer.json",
                "tokenizer_config.json",
            }
            or path.name.endswith(".safetensors")
        )
    )
    if not paths or not any(path.name.endswith(".safetensors") for path in paths):
        raise ValueError("model passport found no weight shards")
    return {
        "path": str(model_path),
        "files": {
            path.name: {"bytes": path.stat().st_size, "sha256": sha256_file(path)} for path in paths
        },
    }


def _load_grounded(
    repository: Path, specification: dict[str, Any]
) -> tuple[list[dict[str, Any]], dict[str, np.ndarray]]:
    records = load_operator_records(_resolve(repository, str(specification["dataset_path"])))
    bundle = np.load(
        _resolve(
            repository,
            str(specification["activation_path"]),
        ),
        mmap_mode="r",
    )
    arrays = {name: bundle[name] for name in bundle.files}
    return records, arrays


def _structured_worker(arguments: tuple[int, list[float], float]) -> list[dict[str, Any]]:
    seed, strengths, alpha = arguments
    return evaluate_structured_calibration(embedding_seed=seed, strengths=strengths, alpha=alpha)


def _entity_worker(arguments: dict[str, Any]) -> dict[str, Any]:
    seed = int(arguments["seed"])
    repository = Path(arguments["repository"])
    records, arrays = _load_grounded(repository, arguments["specification"])
    entity_rows, entity_models, entity_distances = evaluate_entity_conditioning(
        seed=seed,
        before=arrays["h28_before"],
        after=arrays["h28_after"],
        records=records,
        alpha_grid=arguments["entity"]["alpha_grid"],
        count_per_cell=int(arguments["entity"]["count_per_entity_action"]),
        sampling_seed=int(arguments["entity"]["sampling_seed"]),
    )
    return {
        "entity_rows": entity_rows,
        "entity_models": entity_models,
        "entity_distances": entity_distances,
    }


def _metric_worker(arguments: dict[str, Any]) -> dict[str, Any]:
    seed = int(arguments["seed"])
    repository = Path(arguments["repository"])
    records, arrays = _load_grounded(repository, arguments["specification"])
    metric_rows, metric_candidates = evaluate_metric_alignment(
        seed=seed,
        before=arrays["h28_before"],
        after=arrays["h28_after"],
        records=records,
        alpha_grid=arguments["metric"]["alpha_grid"],
    )
    return {"metric_rows": metric_rows, "metric_candidates": metric_candidates}


def _layer_worker(arguments: dict[str, Any]) -> dict[str, Any]:
    seed = int(arguments["seed"])
    layer = int(arguments["layer"])
    repository = Path(arguments["repository"])
    records, arrays = _load_grounded(repository, arguments["specification"])
    probe_rows, probe_candidates = evaluate_state_probes(
        seed=seed,
        activations={layer: arrays[f"h{layer}_before"]},
        records=records,
        alpha_grid=arguments["lexical"]["probe_alpha_grid"],
        permutation_seed=int(arguments["lexical"]["probe_permutation_seed"]),
    )
    geometry = layer_geometry(
        seed=seed,
        layer=layer,
        before=arrays[f"h{layer}_before"],
        after=arrays[f"h{layer}_after"],
        records=records,
    )
    normalized_rows, normalized_candidates = evaluate_rms_normalized_layer(
        seed=seed,
        layer=layer,
        before=arrays[f"h{layer}_before"],
        after=arrays[f"h{layer}_after"],
        records=records,
        alpha_grid=arguments["lexical"]["operator_alpha_grid"],
        rank_grid=arguments["lexical"]["operator_rank_grid"],
    )
    return {
        "probe_rows": probe_rows,
        "probe_candidates": probe_candidates,
        "geometry_rows": [geometry],
        "normalized_rows": normalized_rows,
        "normalized_candidates": normalized_candidates,
    }


def _append_all(destination: dict[str, list[dict[str, Any]]], payload: dict[str, Any]) -> None:
    for key, rows in payload.items():
        destination[key].extend(rows)


def _seed08_intervention_parity(
    repository: Path,
    config: dict[str, Any],
    summaries: list[dict[str, Any]],
) -> dict[str, Any]:
    comparisons = []
    for layer in (4, 16, 28, 36):
        key = f"seed20260808_h{layer}"
        if key not in config["frozen_inputs"].get("intervention", {}):
            continue
        specification = config["frozen_inputs"]["intervention"][key]
        frozen = json.loads(
            _resolve(repository, str(specification["result_path"])).read_text(encoding="utf-8")
        )["summary"]
        current = next(
            row
            for row in summaries
            if int(row["seed"]) == 20260808 and int(row["hidden_state_index"]) == layer
        )
        fields = (
            "specific_effect_mean",
            "target_patch_effect_mean",
            "control_patch_effect_mean",
            "baseline_target_preference_rate",
            "target_patch_preference_rate",
            "control_patch_preference_rate",
        )
        differences = {field: abs(float(current[field]) - float(frozen[field])) for field in fields}
        comparisons.append(
            {
                "hidden_state_index": layer,
                "differences": differences,
                "passed": bool(max(differences.values()) <= 1e-6),
            }
        )
    return {
        "comparison_count": len(comparisons),
        "rows": comparisons,
        "passed": bool(comparisons and all(row["passed"] for row in comparisons)),
    }


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--config", type=Path, required=True)
    parser.add_argument("--output-dir", type=Path, required=True)
    parser.add_argument("--repository", type=Path, required=True)
    args = parser.parse_args()
    repository = args.repository.resolve()
    output_dir = args.output_dir.resolve()
    config = yaml.safe_load(args.config.read_text(encoding="utf-8"))
    if int(config.get("schema_version", 0)) != 1:
        raise ValueError("unsupported Phase 8 schema")
    if not output_dir.is_dir():
        raise FileNotFoundError("wrapper must create the output directory")
    if any((output_dir / name).exists() for name in ("result.json", "structured_calibration.csv")):
        raise FileExistsError("Phase 8 scientific output already exists")

    commit = _git(repository, "rev-parse", "HEAD")
    preregistration = str(config["experiment"]["preregistration_commit"])
    subprocess.run(
        ["git", "-C", str(repository), "merge-base", "--is-ancestor", preregistration, commit],
        check=True,
    )
    shutil.copy2(args.config, output_dir / "config.yaml")
    (output_dir / "git_commit.txt").write_text(f"{commit}\n", encoding="utf-8")
    input_passport = _input_passport(repository, config)
    write_json_atomic(output_dir / "input_passport.json", input_passport)

    formal = [int(value) for value in config["experiment"]["seeds"]] == [
        20260808,
        20260809,
        20260810,
    ] and [int(value) for value in config["lexical_controls"]["hidden_state_indices"]] == [
        4,
        16,
        28,
        36,
    ]
    write_json_atomic(
        output_dir / "environment.json",
        {
            "python": sys.version,
            "platform": platform.platform(),
            "cpu_count": os.cpu_count(),
            "formal_mode": formal,
            "openblas_threads": os.environ.get("OPENBLAS_NUM_THREADS"),
        },
    )

    print("stage=structured_calibration", flush=True)
    structured_config = config["structured_calibration"]
    structured_tasks = [
        (
            int(seed),
            [float(value) for value in structured_config["strengths"]],
            float(structured_config["ridge_alpha"]),
        )
        for seed in structured_config["embedding_seeds"]
    ]
    structured_rows = []
    with ProcessPoolExecutor(max_workers=int(config["runtime"]["structured_workers"])) as pool:
        for rows in pool.map(_structured_worker, structured_tasks):
            structured_rows.extend(rows)
    structured_rows.sort(
        key=lambda row: (
            int(row["embedding_seed"]),
            str(row["family"]),
            float(row["strength"]),
            int(row["fold"]),
        )
    )
    _write_csv(
        output_dir / "structured_calibration.csv",
        structured_rows,
        ("embedding_seed", "family", "strength", "fold"),
    )

    print("stage=grounded_cpu_diagnostics", flush=True)
    seeds = [int(value) for value in config["experiment"]["seeds"]]
    shared_cpu_tasks = {
        seed: {
            "seed": seed,
            "repository": str(repository),
            "specification": config["frozen_inputs"]["grounded"][str(seed)],
            "entity": config["entity_conditioning"],
            "metric": config["metric_alignment"],
            "lexical": config["lexical_controls"],
        }
        for seed in seeds
    }
    tables = {
        key: []
        for key in (
            "entity_rows",
            "entity_models",
            "entity_distances",
            "metric_rows",
            "metric_candidates",
            "probe_rows",
            "probe_candidates",
            "geometry_rows",
            "normalized_rows",
            "normalized_candidates",
        )
    }
    cpu_pool = ProcessPoolExecutor(max_workers=int(config["runtime"]["cpu_workers"]))
    cpu_futures = []
    for seed in seeds:
        cpu_futures.append(cpu_pool.submit(_entity_worker, shared_cpu_tasks[seed]))
        cpu_futures.append(cpu_pool.submit(_metric_worker, shared_cpu_tasks[seed]))
        for layer in config["lexical_controls"]["hidden_state_indices"]:
            layer_task = {**shared_cpu_tasks[seed], "layer": int(layer)}
            cpu_futures.append(cpu_pool.submit(_layer_worker, layer_task))

    print("stage=model_load", flush=True)
    import torch
    from transformers import AutoModelForCausalLM, AutoTokenizer

    model_path = Path(os.environ.get("BERB_MODEL_PATH", config["model"]["path"]))
    write_json_atomic(output_dir / "model_passport.json", _model_passport(model_path))
    tokenizer = AutoTokenizer.from_pretrained(model_path, local_files_only=True)
    if tokenizer.pad_token_id is None:
        tokenizer.pad_token = tokenizer.eos_token
    tokenizer.padding_side = "right"
    dtype = {"bfloat16": torch.bfloat16, "float16": torch.float16}[config["model"]["dtype"]]
    model = AutoModelForCausalLM.from_pretrained(
        model_path,
        dtype=dtype,
        device_map="cuda",
        local_files_only=True,
    )
    model.eval()
    if int(model.config.hidden_size) != int(config["model"]["expected_hidden_size"]):
        raise ValueError("model hidden width differs from contract")
    if len(model.model.layers) != int(config["model"]["expected_layer_count"]):
        raise ValueError("model layer count differs from contract")
    torch.cuda.reset_peak_memory_stats()

    print("stage=lexical_distance_extraction", flush=True)
    carrier_rows = []
    carrier_candidates = []
    distance_rows = []
    for seed in seeds:
        specification = config["frozen_inputs"]["grounded"][str(seed)]
        records, frozen_arrays = _load_grounded(repository, specification)
        extracted, rows = extract_neutral_and_token_carriers(
            model=model,
            tokenizer=tokenizer,
            records=records,
            hidden_state_indices=config["lexical_controls"]["hidden_state_indices"],
            requested_distances=config["lexical_controls"]["requested_distances"],
            batch_size=int(config["runtime"]["batch_size"]),
        )
        for row in rows:
            distance_rows.append({"seed": seed, **row})
        output_arrays = dict(extracted)
        for layer in config["lexical_controls"]["hidden_state_indices"]:
            output_arrays[f"d0_h{layer}_before"] = frozen_arrays[f"h{layer}_before"]
            output_arrays[f"d0_h{layer}_after"] = frozen_arrays[f"h{layer}_after"]
        np.savez_compressed(output_dir / f"lexical_carriers_seed{seed}.npz", **output_arrays)
        rows, candidates = evaluate_action_carrier(
            seed=seed,
            carrier="token_last16_mean",
            requested_distance=0,
            before=output_arrays["token_before"],
            after=output_arrays["token_after"],
            records=records,
            alpha_grid=config["lexical_controls"]["operator_alpha_grid"],
            rank_grid=config["lexical_controls"]["operator_rank_grid"],
        )
        carrier_rows.extend(rows)
        carrier_candidates.extend(candidates)
        for distance in config["lexical_controls"]["requested_distances"]:
            for layer in config["lexical_controls"]["hidden_state_indices"]:
                rows, candidates = evaluate_action_carrier(
                    seed=seed,
                    carrier=f"h{layer}",
                    requested_distance=int(distance),
                    before=output_arrays[f"d{distance}_h{layer}_before"],
                    after=output_arrays[f"d{distance}_h{layer}_after"],
                    records=records,
                    alpha_grid=config["lexical_controls"]["operator_alpha_grid"],
                    rank_grid=config["lexical_controls"]["operator_rank_grid"],
                )
                carrier_rows.extend(rows)
                carrier_candidates.extend(candidates)
    _write_csv(
        output_dir / "lexical_carrier_metrics.csv",
        carrier_rows,
        ("seed", "carrier", "requested_distance", "operator"),
    )
    _write_csv(
        output_dir / "lexical_carrier_candidates.csv",
        carrier_candidates,
        ("seed", "carrier", "requested_distance", "operator", "method"),
    )
    _write_csv(
        output_dir / "neutral_distance_provenance.csv",
        distance_rows,
        ("seed", "field", "requested_distance"),
    )

    print("stage=intervention_replication", flush=True)
    intervention_rows = []
    intervention_summaries = []
    intervention_config = config["intervention_replication"]
    for seed in intervention_config["seeds"]:
        pairs = generate_intervention_pairs(
            seed=int(seed), count=int(intervention_config["pair_count"])
        )
        for layer in intervention_config["hidden_state_indices"]:
            records, base_summary = run_paired_intervention(
                model=model,
                tokenizer=tokenizer,
                pairs=pairs,
                hidden_state_index=int(layer),
                batch_size=int(config["runtime"]["intervention_batch_size"]),
            )
            for row in records:
                row["seed"] = int(seed)
                row["hidden_state_index"] = int(layer)
                row["maximum_patch_assignment_error"] = float(
                    base_summary["maximum_patch_assignment_error"]
                )
            summary = intervention_summary(
                records,
                bootstrap_seed=1201,
                sign_seed=1223,
                bootstrap_draws=int(intervention_config["bootstrap_draws"]),
                sign_draws=int(intervention_config["sign_flip_draws"]),
            )
            summary.update({"seed": int(seed), "hidden_state_index": int(layer)})
            intervention_rows.extend(records)
            intervention_summaries.append(summary)
    _write_csv(
        output_dir / "intervention_replication_rows.csv",
        intervention_rows,
        ("seed", "hidden_state_index", "pair_id"),
    )
    _write_csv(
        output_dir / "intervention_replication_summary.csv",
        intervention_summaries,
        ("seed", "hidden_state_index"),
    )
    seed08_parity = _seed08_intervention_parity(repository, config, intervention_summaries)
    write_json_atomic(output_dir / "intervention_seed20260808_parity.json", seed08_parity)
    if formal and not seed08_parity["passed"]:
        raise RuntimeError("seed-20260808 intervention parity failed")

    gpu_peak = int(torch.cuda.max_memory_allocated())
    del model
    torch.cuda.empty_cache()

    print("stage=grounded_cpu_collection", flush=True)
    try:
        for future in cpu_futures:
            _append_all(tables, future.result())
    finally:
        cpu_pool.shutdown(wait=True, cancel_futures=True)
    for rows in tables.values():
        rows.sort(key=lambda row: tuple(str(row[key]) for key in sorted(row)))
    _write_csv(
        output_dir / "entity_conditioning_metrics.csv",
        tables["entity_rows"],
        ("seed", "reference", "outer_split", "entity", "operator"),
    )
    _write_csv(
        output_dir / "entity_map_selection.csv",
        tables["entity_models"],
        ("seed", "entity", "operator"),
    )
    _write_csv(
        output_dir / "entity_map_distances.csv",
        tables["entity_distances"],
        (
            "seed",
            "comparison",
            "first_entity",
            "second_entity",
            "first_operator",
            "second_operator",
        ),
    )
    _write_csv(
        output_dir / "metric_alignment_metrics.csv",
        tables["metric_rows"],
        ("seed", "operator", "objective", "stratum"),
    )
    _write_csv(
        output_dir / "metric_alignment_candidates.csv",
        tables["metric_candidates"],
        ("seed", "operator", "objective", "alpha"),
    )
    _write_csv(
        output_dir / "state_probe_metrics.csv",
        tables["probe_rows"],
        ("seed", "hidden_state_index", "control", "stratum"),
    )
    _write_csv(
        output_dir / "state_probe_candidates.csv",
        tables["probe_candidates"],
        ("seed", "hidden_state_index", "control", "alpha"),
    )
    _write_csv(
        output_dir / "layer_geometry.csv", tables["geometry_rows"], ("seed", "hidden_state_index")
    )
    _write_csv(
        output_dir / "rms_normalized_layer_metrics.csv",
        tables["normalized_rows"],
        ("seed", "hidden_state_index", "operator"),
    )
    _write_csv(
        output_dir / "rms_normalized_layer_candidates.csv",
        tables["normalized_candidates"],
        ("seed", "hidden_state_index", "operator", "method"),
    )
    structured_summary = (
        summarize_structured_calibration(structured_rows) if formal else {"verdict": "SMOKE_ONLY"}
    )
    entity_summary = (
        summarize_entity_conditioning(tables["entity_rows"], tables["entity_distances"])
        if formal
        else {"verdict": "SMOKE_ONLY"}
    )
    metric_summary = (
        summarize_metric_alignment(tables["metric_rows"]) if formal else {"verdict": "SMOKE_ONLY"}
    )
    lexical_summary = (
        summarize_lexical_role(tables["probe_rows"], carrier_rows)
        if formal
        else {"verdict": "SMOKE_ONLY"}
    )
    causal_summary = (
        summarize_causal_replication(intervention_summaries)
        if formal
        else {"verdict": "SMOKE_ONLY"}
    )
    result = {
        "schema_version": 1,
        "experiment_id": config["experiment"]["id"],
        "completed_at": utc_now(),
        "formal_mode": formal,
        "analysis_commit": commit,
        "preregistration_commit": preregistration,
        "config_sha256": sha256_file(output_dir / "config.yaml"),
        "input_passport_sha256": sha256_file(output_dir / "input_passport.json"),
        "model_passport_sha256": sha256_file(output_dir / "model_passport.json"),
        "structured_calibration": structured_summary,
        "entity_conditioning": entity_summary,
        "metric_alignment": metric_summary,
        "lexical_role": lexical_summary,
        "causal_replication": {**causal_summary, "seed20260808_parity": seed08_parity},
        "layer_geometry": {"row_count": len(tables["geometry_rows"]), "binary_label": None},
        "evidence_lattice": {
            "availability_branches_to": ["causal_use", "closure_and_algebraic_law"],
            "strong_conjunction": "causally faithful reusable operator",
            "old_phase_verdicts_changed": False,
        },
        "resources": {
            "cuda_peak_allocated_bytes": gpu_peak,
            "configured_batch_size": int(config["runtime"]["batch_size"]),
            "configured_intervention_batch_size": int(config["runtime"]["intervention_batch_size"]),
            "cpu_count": os.cpu_count(),
            "cpu_workers": int(config["runtime"]["cpu_workers"]),
            "structured_workers": int(config["runtime"]["structured_workers"]),
        },
        "stopping_rule_satisfied": formal,
    }
    write_json_atomic(output_dir / "result.json", _jsonable(result))


if __name__ == "__main__":
    main()


==> anc/scripts/phase8b_metric_attribution.py <==
#!/usr/bin/env python3
"""Run the frozen Phase 8b metric-attribution bridge analysis."""

from __future__ import annotations

import argparse
import csv
import json
import os
import platform
import shutil
import subprocess
import sys
from concurrent.futures import ProcessPoolExecutor
from pathlib import Path
from typing import Any

import numpy as np
import yaml

from verb_operator_algebra.composition import evaluate_composition, load_single_operators
from verb_operator_algebra.composition_data import SequencePair
from verb_operator_algebra.metric_attribution import (
    H2_VARIANTS,
    CompositionBridgeSummary,
    evaluate_one_step_variants,
    fit_direct_models_in_memory,
    flatten_h2_summary,
    summarize_attribution,
)
from verb_operator_algebra.operator_fit import load_fixed_probe
from verb_operator_algebra.reporting import sha256_file, utc_now, write_json_atomic
from verb_operator_algebra.reviewer_calibration import load_operator_records


def _write_csv(path: Path, rows: list[dict[str, Any]], leading: tuple[str, ...]) -> None:
    if not rows:
        raise ValueError(f"refusing to write empty {path.name}")
    keys = set().union(*(row.keys() for row in rows))
    fieldnames = [key for key in leading if key in keys]
    fieldnames.extend(sorted(keys - set(fieldnames)))
    with path.open("w", encoding="utf-8", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=fieldnames, extrasaction="raise")
        writer.writeheader()
        for row in rows:
            writer.writerow(
                {
                    key: json.dumps(value, ensure_ascii=False, sort_keys=True)
                    if isinstance(value, (dict, list, tuple))  # noqa: UP038
                    else value
                    for key, value in row.items()
                }
            )


def _git(repository: Path, *arguments: str) -> str:
    return subprocess.check_output(["git", "-C", str(repository), *arguments], text=True).strip()


def _resolve(repository: Path, value: str) -> Path:
    path = Path(value)
    if path.is_absolute():
        return path
    if path.parts and path.parts[0] == "results":
        root = os.environ.get("BERB_RESULTS_ROOT")
        if root:
            candidate = Path(root).joinpath(*path.parts[1:])
            if candidate.exists():
                return candidate
    return repository / path


def _verify(repository: Path, specification: dict[str, Any]) -> dict[str, Any]:
    path = _resolve(repository, str(specification["path"]))
    if not path.is_file():
        raise FileNotFoundError(path)
    observed = sha256_file(path)
    expected = str(specification["sha256"])
    if observed != expected:
        raise ValueError(f"input hash mismatch for {path}: {observed} != {expected}")
    return {"path": str(path), "bytes": path.stat().st_size, "sha256": observed}


def _input_passport(repository: Path, config: dict[str, Any]) -> dict[str, Any]:
    frozen = config["frozen_inputs"]
    files: dict[str, dict[str, Any]] = {}
    for name in ("phase8_result", "phase8_manifest", "phase8_audit"):
        files[name] = _verify(repository, frozen[name])
    for name, specification in sorted(frozen["probe"]["files"].items()):
        files[f"probe_{name}"] = _verify(repository, specification)
    for seed, seed_specification in sorted(frozen["seeds"].items()):
        for name in (
            "phase2_dataset",
            "phase6_activations",
            "phase3_dataset",
            "phase3_activations",
            "phase3_result",
        ):
            files[f"seed{seed}_{name}"] = _verify(repository, seed_specification[name])
        for operator, specification in sorted(seed_specification["phase2_operators"].items()):
            files[f"seed{seed}_operator_{operator}"] = _verify(repository, specification)
    return {"file_count": len(files), "files": files}


def _load_sequence_pairs(path: Path) -> list[SequencePair]:
    rows = []
    fields = set(SequencePair.__dataclass_fields__)
    for line in path.read_text(encoding="utf-8").splitlines():
        payload = json.loads(line)
        rows.append(SequencePair(**{key: payload[key] for key in fields}))
    return rows


def _original_parity(
    *, seed: int, observed: dict[str, Any], frozen_path: Path, tolerance: float
) -> dict[str, Any]:
    frozen = json.loads(frozen_path.read_text(encoding="utf-8"))["summary"]
    primary = frozen["test_in"]
    fields = {
        "mean_correct_relative_error": float(primary["mean_correct_relative_error"]),
        "mean_direct_discrepancy": float(primary["mean_direct_discrepancy"]),
        "mean_absorption_discrepancy": float(primary["mean_absorption_discrepancy"]),
        "order_mean": float(primary["order_advantage"]["mean_difference"]),
        "order_bootstrap_low": float(primary["order_advantage"]["bootstrap_95ci"][0]),
        "order_bootstrap_high": float(primary["order_advantage"]["bootstrap_95ci"][1]),
        "order_p_one_sided": float(primary["order_advantage"]["permutation_p_one_sided"]),
        "order_dz": float(primary["order_advantage"]["cohens_dz"]),
        "probe_mean": float(primary["probe_advantage"]["mean_difference"]),
        "probe_bootstrap_low": float(primary["probe_advantage"]["bootstrap_95ci"][0]),
        "probe_bootstrap_high": float(primary["probe_advantage"]["bootstrap_95ci"][1]),
    }
    differences = {name: abs(float(observed[name]) - expected) for name, expected in fields.items()}
    passed = bool(
        max(differences.values(), default=float("inf")) <= tolerance
        and bool(observed["h2_passed"]) == bool(frozen["h2_passed"])
    )
    return {
        "seed": int(seed),
        "numeric_tolerance": float(tolerance),
        "differences": differences,
        "saved_h2_passed": bool(frozen["h2_passed"]),
        "observed_h2_passed": bool(observed["h2_passed"]),
        "passed": passed,
    }


def _seed_worker(arguments: dict[str, Any]) -> dict[str, Any]:
    repository = Path(arguments["repository"])
    seed = int(arguments["seed"])
    specification = arguments["specification"]
    records = load_operator_records(_resolve(repository, specification["phase2_dataset"]["path"]))
    with np.load(_resolve(repository, specification["phase6_activations"]["path"])) as bundle:
        before = np.asarray(bundle["h28_before"])
        after = np.asarray(bundle["h28_after"])
    metrics, candidates, row_errors, models = evaluate_one_step_variants(
        seed=seed,
        before=before,
        after=after,
        records=records,
        alpha_grid=arguments["one_step"]["alpha_grid"],
        rank_grid=arguments["one_step"]["rank_grid"],
    )

    pairs = _load_sequence_pairs(_resolve(repository, specification["phase3_dataset"]["path"]))
    with np.load(_resolve(repository, specification["phase3_activations"]["path"])) as bundle:
        sequence_before = np.asarray(bundle["before"])
        sequence_after = np.asarray(bundle["correct_after"])
    if len(pairs) != len(sequence_before) or sequence_before.shape != sequence_after.shape:
        raise ValueError("Phase 3 sequence arrays and rows are not aligned")
    direct_models, direct_rows = fit_direct_models_in_memory(
        before=sequence_before,
        correct_after=sequence_after,
        pairs=pairs,
        alpha_grid=arguments["composition"]["direct_alpha_grid"],
    )
    probe_dir = _resolve(repository, arguments["probe_run"])
    scaler, probe = load_fixed_probe(probe_dir, 28)
    original_models = load_single_operators(_resolve(repository, specification["phase2_run"]))
    h2_models = {
        "original_phase3": original_models,
        "full_unweighted_refit": models["full_unweighted_refit"],
        "full_weighted_refit": models["full_weighted_refit"],
    }
    ordered_rows: list[dict[str, Any]] = []
    unordered_rows: list[dict[str, Any]] = []
    summary_rows: list[dict[str, Any]] = []
    parity = None
    statistics = arguments["composition"]
    for variant in H2_VARIANTS:
        ordered, unordered, summary = evaluate_composition(
            before=sequence_before,
            correct_after=sequence_after,
            pairs=pairs,
            single_models=h2_models[variant],
            direct_models=direct_models,
            scaler=scaler,
            probe=probe,
            permutations=int(statistics["permutations"]),
            bootstrap_resamples=int(statistics["bootstrap_resamples"]),
            seed=seed,
            alpha=float(statistics["alpha"]),
            minimum_effect_size=float(statistics["minimum_effect_size"]),
            minimum_probe_advantage=float(statistics["minimum_probe_advantage"]),
            maximum_direct_discrepancy=float(statistics["maximum_direct_discrepancy"]),
        )
        for row in ordered:
            ordered_rows.append({"seed": seed, "variant": variant, **row})
        for row in unordered:
            unordered_rows.append({"seed": seed, "variant": variant, **row})
        flat = flatten_h2_summary(seed=seed, variant=variant, summary=summary)
        summary_rows.append(flat)
        if variant == "original_phase3":
            parity = _original_parity(
                seed=seed,
                observed=flat,
                frozen_path=_resolve(repository, specification["phase3_result"]["path"]),
                tolerance=float(statistics["original_parity_tolerance"]),
            )
    if parity is None:
        raise AssertionError("original Phase 3 parity was not evaluated")
    return {
        "metrics": metrics,
        "candidates": candidates,
        "row_errors": row_errors,
        "direct_rows": [{"seed": seed, **row} for row in direct_rows],
        "ordered_rows": ordered_rows,
        "unordered_rows": unordered_rows,
        "summary_rows": summary_rows,
        "parity": parity,
    }


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--config", type=Path, required=True)
    parser.add_argument("--output-dir", type=Path, required=True)
    parser.add_argument("--repository", type=Path, required=True)
    args = parser.parse_args()
    repository = args.repository.resolve()
    output_dir = args.output_dir.resolve()
    config = yaml.safe_load(args.config.read_text(encoding="utf-8"))
    if int(config.get("schema_version", 0)) != 1:
        raise ValueError("unsupported Phase 8b schema")
    if not output_dir.is_dir():
        raise FileNotFoundError("wrapper must create output directory")
    if any((output_dir / name).exists() for name in ("result.json", "one_step_metrics.csv")):
        raise FileExistsError("Phase 8b output already exists")

    commit = _git(repository, "rev-parse", "HEAD")
    plan_commit = str(config["experiment"]["analysis_plan_commit"])
    subprocess.run(
        ["git", "-C", str(repository), "merge-base", "--is-ancestor", plan_commit, commit],
        check=True,
    )
    shutil.copy2(args.config, output_dir / "config.yaml")
    (output_dir / "git_commit.txt").write_text(f"{commit}\n", encoding="utf-8")
    passport = _input_passport(repository, config)
    write_json_atomic(output_dir / "input_passport.json", passport)
    write_json_atomic(
        output_dir / "environment.json",
        {
            "python": sys.version,
            "platform": platform.platform(),
            "cpu_count": os.cpu_count(),
            "worker_count": int(config["runtime"]["workers"]),
            "openblas_threads": os.environ.get("OPENBLAS_NUM_THREADS"),
        },
    )

    seeds = [int(value) for value in config["experiment"]["seeds"]]
    formal = seeds == [20260808, 20260809, 20260810]
    tasks = [
        {
            "repository": str(repository),
            "seed": seed,
            "specification": config["frozen_inputs"]["seeds"][str(seed)],
            "probe_run": config["frozen_inputs"]["probe"]["run"],
            "one_step": config["one_step"],
            "composition": config["composition"],
        }
        for seed in seeds
    ]
    outputs = []
    print("stage=three_seed_parallel_bridge", flush=True)
    with ProcessPoolExecutor(max_workers=int(config["runtime"]["workers"])) as pool:
        for output in pool.map(_seed_worker, tasks):
            outputs.append(output)

    tables = {
        name: [row for output in outputs for row in output[name]]
        for name in (
            "metrics",
            "candidates",
            "row_errors",
            "direct_rows",
            "ordered_rows",
            "unordered_rows",
            "summary_rows",
        )
    }
    tables["metrics"].sort(
        key=lambda row: (int(row["seed"]), str(row["operator"]), str(row["variant"]))
    )
    tables["candidates"].sort(
        key=lambda row: (
            int(row["seed"]),
            str(row["operator"]),
            str(row["selection_family"]),
            float(row["alpha"]),
        )
    )
    tables["row_errors"].sort(
        key=lambda row: (
            int(row["seed"]),
            str(row["operator"]),
            str(row["variant"]),
            str(row["pair_id"]),
        )
    )
    tables["direct_rows"].sort(
        key=lambda row: (
            int(row["seed"]),
            str(row["sequence"]),
            str(row.get("stratum", "")),
            float(row["alpha"]),
        )
    )
    tables["ordered_rows"].sort(
        key=lambda row: (
            int(row["seed"]),
            str(row["variant"]),
            str(row["stratum"]),
            str(row["sequence"]),
        )
    )
    tables["unordered_rows"].sort(
        key=lambda row: (
            int(row["seed"]),
            str(row["variant"]),
            str(row["stratum"]),
            str(row["action_pair"]),
        )
    )
    tables["summary_rows"].sort(key=lambda row: (int(row["seed"]), str(row["variant"])))

    _write_csv(
        output_dir / "one_step_metrics.csv", tables["metrics"], ("seed", "operator", "variant")
    )
    _write_csv(
        output_dir / "one_step_candidates.csv",
        tables["candidates"],
        ("seed", "operator", "selection_family", "method", "alpha"),
    )
    _write_csv(
        output_dir / "one_step_row_errors.csv",
        tables["row_errors"],
        ("seed", "operator", "variant", "pair_id"),
    )
    _write_csv(
        output_dir / "direct_selection_metrics.csv",
        tables["direct_rows"],
        ("seed", "sequence", "stratum", "alpha"),
    )
    _write_csv(
        output_dir / "h2_ordered_metrics.csv",
        tables["ordered_rows"],
        ("seed", "variant", "stratum", "sequence"),
    )
    _write_csv(
        output_dir / "h2_unordered_metrics.csv",
        tables["unordered_rows"],
        ("seed", "variant", "stratum", "action_pair"),
    )
    _write_csv(output_dir / "h2_summary.csv", tables["summary_rows"], ("seed", "variant"))

    parity_rows = sorted((output["parity"] for output in outputs), key=lambda row: int(row["seed"]))
    parity = {"rows": parity_rows, "passed": bool(all(row["passed"] for row in parity_rows))}
    write_json_atomic(output_dir / "original_phase3_parity.json", parity)
    if formal and not parity["passed"]:
        raise RuntimeError("original Phase 3 parity failed")
    attribution = summarize_attribution(tables["metrics"])
    composition = CompositionBridgeSummary(tables["summary_rows"]).to_dict()
    result = {
        "schema_version": 1,
        "experiment_id": str(config["experiment"]["id"]),
        "completed_at": utc_now(),
        "formal_mode": formal,
        "analysis_commit": commit,
        "analysis_plan_commit": plan_commit,
        "config_sha256": sha256_file(output_dir / "config.yaml"),
        "input_passport_sha256": sha256_file(output_dir / "input_passport.json"),
        "input_file_count": int(passport["file_count"]),
        "one_step_row_count": len(tables["metrics"]),
        "one_step_candidate_count": len(tables["candidates"]),
        "one_step_error_row_count": len(tables["row_errors"]),
        "h2_ordered_row_count": len(tables["ordered_rows"]),
        "h2_unordered_row_count": len(tables["unordered_rows"]),
        "h2_summary_row_count": len(tables["summary_rows"]),
        "original_phase3_parity": parity,
        "one_step_attribution": attribution,
        "composition_bridge": composition,
        "old_phase_verdicts_changed": False,
        "interpretation": "outcome-aware bridge analysis; descriptive attribution",
        "resources": {
            "cpu_count": os.cpu_count(),
            "workers": int(config["runtime"]["workers"]),
            "openblas_threads": int(config["runtime"]["openblas_threads"]),
            "gpu_required": False,
        },
        "stopping_rule_satisfied": formal,
    }
    write_json_atomic(output_dir / "result.json", result)


if __name__ == "__main__":
    main()


==> anc/scripts/plot_phase5_h5_stitching.py <==
#!/usr/bin/env python3
"""Build the Phase 5 H5 stitching figure and its complete source-data bundle."""

from __future__ import annotations

import argparse
import csv
import hashlib
import json
import math
from pathlib import Path
from typing import Any

import matplotlib as mpl
import matplotlib.pyplot as plt
import numpy as np
from matplotlib.lines import Line2D


DEFAULT_INPUT_ROOT = Path("results/phase4-synthetic-20260808T153238Z-d9895f6707f0")
DEFAULT_FIGURE_DIR = Path("paper/figures")
DEFAULT_SOURCE_DATA_DIR = Path("paper/source_data")
FIGURE_STEM = "h5_stitching"

SCALE_ORDER = ("small", "medium", "large")
SCALE_MARKERS = {"small": "o", "medium": "s", "large": "^"}
SCALE_COLORS = {"small": "#0072B2", "medium": "#D55E00", "large": "#009E73"}
EXPECTED_SEEDS = (20260828, 20260829, 20260830)

REQUIRED_COLUMNS = (
    "run_key",
    "scale",
    "seed",
    "parameter_count",
    "update",
    "examples_seen",
    "id_accuracy",
    "ood_accuracy",
    "loop_accuracy",
    "route_pair_joint_accuracy",
    "state_decode_accuracy",
    "h1_affine_error",
    "h2_composition_error",
    "h3_commutativity_auc",
    "h4_inverse_cycle_error",
    "algebra_violation",
    "world_incoherence",
)

NUMERIC_COLUMNS = tuple(column for column in REQUIRED_COLUMNS if column not in {"run_key", "scale"})

MARGIN_FORMULAS = {
    "h1_gate_margin": "(0.5 - h1_affine_error) / 0.5",
    "h2_gate_margin": "(0.6 - h2_composition_error) / 0.6",
    "h3_gate_margin": "(h3_commutativity_auc - 0.8) / 0.8",
    "h4_gate_margin": "(0.5 - h4_inverse_cycle_error) / 0.5",
}


def parse_args() -> argparse.Namespace:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--input-root", type=Path, default=DEFAULT_INPUT_ROOT)
    parser.add_argument("--figure-dir", type=Path, default=DEFAULT_FIGURE_DIR)
    parser.add_argument("--source-data-dir", type=Path, default=DEFAULT_SOURCE_DATA_DIR)
    return parser.parse_args()


def sha256_file(path: Path) -> str:
    digest = hashlib.sha256()
    with path.open("rb") as handle:
        for chunk in iter(lambda: handle.read(1024 * 1024), b""):
            digest.update(chunk)
    return digest.hexdigest()


def finite_float(row: dict[str, str], column: str, source: Path) -> float:
    try:
        value = float(row[column])
    except (KeyError, TypeError, ValueError) as exc:
        raise ValueError(f"{source}: invalid numeric value for {column!r}") from exc
    if not math.isfinite(value):
        raise ValueError(f"{source}: non-finite numeric value for {column!r}")
    return value


def canonical_number(value: float) -> str:
    return format(value, ".17g")


def load_trajectories(input_root: Path) -> tuple[list[dict[str, Any]], list[dict[str, Any]], list[str]]:
    trajectory_files = sorted(input_root.glob("*-seed*/trajectory_metrics.csv"))
    expected_run_keys = {
        f"{scale}-seed{seed}" for scale in SCALE_ORDER for seed in EXPECTED_SEEDS
    }
    observed_run_keys = {path.parent.name for path in trajectory_files}
    if observed_run_keys != expected_run_keys or len(trajectory_files) != 9:
        raise ValueError(
            "expected exactly the frozen 3-scale x 3-seed trajectory matrix; "
            f"observed={sorted(observed_run_keys)}"
        )

    all_rows: list[dict[str, Any]] = []
    provenance: list[dict[str, Any]] = []
    original_columns: list[str] | None = None
    for source_path in trajectory_files:
        source_label = (
            Path("results") / input_root.name / source_path.relative_to(input_root)
        ).as_posix()
        with source_path.open(newline="", encoding="utf-8") as handle:
            reader = csv.DictReader(handle)
            if reader.fieldnames is None:
                raise ValueError(f"{source_path}: missing CSV header")
            if original_columns is None:
                original_columns = list(reader.fieldnames)
            elif list(reader.fieldnames) != original_columns:
                raise ValueError(f"{source_path}: trajectory CSV schema mismatch")
            missing = sorted(set(REQUIRED_COLUMNS) - set(reader.fieldnames))
            if missing:
                raise ValueError(f"{source_path}: missing required columns {missing}")
            raw_rows = list(reader)

        if len(raw_rows) != 12:
            raise ValueError(f"{source_path}: expected 12 checkpoints, found {len(raw_rows)}")

        run_key = source_path.parent.name
        parsed_rows: list[dict[str, Any]] = []
        for source_row, raw_row in enumerate(raw_rows, start=1):
            if raw_row["run_key"] != run_key:
                raise ValueError(f"{source_path}: run_key does not match directory")
            if raw_row["scale"] not in SCALE_ORDER:
                raise ValueError(f"{source_path}: invalid scale {raw_row['scale']!r}")
            numeric = {
                column: finite_float(raw_row, column, source_path) for column in NUMERIC_COLUMNS
            }
            if int(numeric["seed"]) not in EXPECTED_SEEDS:
                raise ValueError(f"{source_path}: unexpected seed")
            if int(numeric["update"]) != numeric["update"]:
                raise ValueError(f"{source_path}: non-integer update")
            parsed_rows.append(
                {
                    "source_path": source_path,
                    "source_label": source_label,
                    "source_row": source_row,
                    "raw": raw_row,
                    **numeric,
                    "run_key": run_key,
                    "scale": raw_row["scale"],
                }
            )

        parsed_rows.sort(key=lambda row: row["update"])
        updates = [int(row["update"]) for row in parsed_rows]
        if updates[0] != 0 or len(set(updates)) != 12 or any(
            later <= earlier for earlier, later in zip(updates, updates[1:])
        ):
            raise ValueError(f"{source_path}: checkpoints are not a unique increasing schedule")
        if {row["scale"] for row in parsed_rows} != {run_key.split("-seed", maxsplit=1)[0]}:
            raise ValueError(f"{source_path}: inconsistent scale within trajectory")
        if {int(row["seed"]) for row in parsed_rows} != {
            int(run_key.split("-seed", maxsplit=1)[1])
        }:
            raise ValueError(f"{source_path}: inconsistent seed within trajectory")

        for index, row in enumerate(parsed_rows):
            row["is_initialization"] = index == 0
            row["is_nonzero_checkpoint"] = row["update"] > 0
            row["is_final"] = index == len(parsed_rows) - 1
            row["h1_gate_margin"] = (0.5 - row["h1_affine_error"]) / 0.5
            row["h2_gate_margin"] = (0.6 - row["h2_composition_error"]) / 0.6
            row["h3_gate_margin"] = (row["h3_commutativity_auc"] - 0.8) / 0.8
            row["h4_gate_margin"] = (0.5 - row["h4_inverse_cycle_error"]) / 0.5
        all_rows.extend(parsed_rows)
        provenance.append(
            {
                "run_key": run_key,
                "path": source_label,
                "bytes": source_path.stat().st_size,
                "sha256": sha256_file(source_path),
                "row_count": len(parsed_rows),
            }
        )

    scale_index = {scale: index for index, scale in enumerate(SCALE_ORDER)}
    all_rows.sort(key=lambda row: (scale_index[row["scale"]], int(row["seed"]), row["update"]))
    if len(all_rows) != 108:
        raise ValueError(f"expected 108 total checkpoints, found {len(all_rows)}")
    if sum(bool(row["is_nonzero_checkpoint"]) for row in all_rows) != 99:
        raise ValueError("expected 99 non-zero checkpoints")
    final_rows = [row for row in all_rows if row["is_final"]]
    if len(final_rows) != 9:
        raise ValueError("expected exactly one final checkpoint per trajectory")
    if original_columns is None:
        raise ValueError("no trajectory columns loaded")
    return all_rows, provenance, original_columns


def load_official_h5(input_root: Path) -> tuple[dict[str, Any], dict[str, Any]]:
    result_path = input_root / "result.json"
    result = json.loads(result_path.read_text(encoding="utf-8"))
    h5 = result.get("h5")
    if not isinstance(h5, dict):
        raise ValueError(f"{result_path}: missing h5 result")
    exact_expected = {
        "observation_count": 99,
        "cluster_count": 9,
        "task_gate_passed": False,
        "claim_passed": False,
        "interpretable": False,
    }
    for key, expected in exact_expected.items():
        if h5.get(key) != expected:
            raise ValueError(f"{result_path}: official h5 {key} changed")
    rho = float(h5["partial_spearman"])
    ci = [float(value) for value in h5["cluster_bootstrap_95ci"]]
    if not math.isclose(rho, 0.09108357121081813, rel_tol=0.0, abs_tol=1e-15):
        raise ValueError(f"{result_path}: official H5 point estimate changed")
    expected_ci = (-0.035240352955387515, 0.24862651583557407)
    if len(ci) != 2 or not all(
        math.isclose(value, expected, rel_tol=0.0, abs_tol=1e-15)
        for value, expected in zip(ci, expected_ci)
    ):
        raise ValueError(f"{result_path}: official H5 confidence interval changed")
    passport = {
        "path": (Path("results") / input_root.name / "result.json").as_posix(),
        "bytes": result_path.stat().st_size,
        "sha256": sha256_file(result_path),
    }
    return h5, passport


def write_source_data(
    rows: list[dict[str, Any]],
    original_columns: list[str],
    source_data_dir: Path,
    provenance: list[dict[str, Any]],
    h5: dict[str, Any],
    result_passport: dict[str, Any],
) -> tuple[Path, Path]:
    source_data_dir.mkdir(parents=True, exist_ok=True)
    csv_path = source_data_dir / f"{FIGURE_STEM}.csv"
    metadata_path = source_data_dir / f"{FIGURE_STEM}_metadata.json"
    derived_columns = [
        "source_file",
        "source_row",
        "is_initialization",
        "is_nonzero_checkpoint",
        "is_final",
        *MARGIN_FORMULAS,
    ]
    with csv_path.open("w", newline="", encoding="utf-8") as handle:
        writer = csv.DictWriter(
            handle,
            fieldnames=derived_columns + original_columns,
            lineterminator="\n",
        )
        writer.writeheader()
        for row in rows:
            output = {
                "source_file": row["source_label"],
                "source_row": row["source_row"],
                "is_initialization": str(row["is_initialization"]).lower(),
                "is_nonzero_checkpoint": str(row["is_nonzero_checkpoint"]).lower(),
                "is_final": str(row["is_final"]).lower(),
            }
            output.update(
                {name: canonical_number(float(row[name])) for name in MARGIN_FORMULAS}
            )
            output.update(row["raw"])
            writer.writerow(output)

    metadata = {
        "schema_version": "phase5_h5_stitching_source_data_v1",
        "figure": f"{FIGURE_STEM}.pdf",
        "core_conclusion": (
            "Early representation collapse can create apparently low absolute algebra error; "
            "after state differentiation, relative algebraic discrimination coexists with failed "
            "absolute closure and poor world-model generalization."
        ),
        "archetype": "asymmetric quantitative grid with one hero panel",
        "backend": "Python/Matplotlib only",
        "final_size_mm": {"width": 180, "height": 110},
        "row_counts": {
            "all_checkpoints": 108,
            "nonzero_checkpoints": 99,
            "trajectories": 9,
            "final_models": 9,
        },
        "replicate_definition": (
            "Nine independently trained model trajectories (3 scales x 3 seeds); checkpoints are "
            "repeated observations, not independent replicates."
        ),
        "split_definition": "Frozen Phase 4 synthetic evaluation suite; no rows excluded from panels b/c.",
        "panel_contract": {
            "a": {
                "rows": "99 non-zero checkpoints",
                "x": "algebra_violation",
                "y": "world_incoherence",
                "color": "state_decode_accuracy",
                "shape": "scale",
                "statistic": "official partial Spearman controlling ID accuracy and scale",
                "interval": "trajectory-cluster bootstrap 95% CI with 10,000 valid resamples",
            },
            "b": {
                "rows": "all 108 checkpoints",
                "x": "state_decode_accuracy",
                "y": "h1_affine_error",
                "summary": "raw within-trajectory paths; no aggregate or uncertainty interval",
            },
            "c": {
                "rows": "9 final checkpoints",
                "summary": "raw signed normalized gate margins; no aggregate or uncertainty interval",
            },
        },
        "gate_margin_formulas": MARGIN_FORMULAS,
        "positive_margin_definition": "The displayed metric passes its shown sub-gate.",
        "h3_warning": "H3 is a diagnostic AUROC sub-gate, not a full operator-algebra verdict.",
        "official_h5": h5,
        "official_result_passport": result_passport,
        "trajectory_passports": provenance,
        "source_data_csv": {
            "path": (Path("paper") / "source_data" / csv_path.name).as_posix(),
            "bytes": csv_path.stat().st_size,
            "sha256": sha256_file(csv_path),
        },
        "missing_data": "none",
        "multiple_comparisons": "not applicable; no new hypothesis tests are performed in the figure",
        "image_processing": "none; all panels are vector/data graphics",
    }
    metadata_path.write_text(json.dumps(metadata, indent=2, sort_keys=True) + "\n", encoding="utf-8")
    return csv_path, metadata_path


def style_axes(axis: mpl.axes.Axes) -> None:
    axis.spines["top"].set_visible(False)
    axis.spines["right"].set_visible(False)
    axis.tick_params(length=2.5, width=0.6, pad=2)
    axis.grid(False)


def add_panel_label(axis: mpl.axes.Axes, label: str) -> None:
    axis.text(
        -0.13,
        1.04,
        label,
        transform=axis.transAxes,
        fontsize=8.5,
        fontweight="bold",
        ha="left",
        va="bottom",
    )


def build_figure(rows: list[dict[str, Any]], h5: dict[str, Any]) -> plt.Figure:
    width_mm = 180.0
    height_mm = 110.0
    width_inches = width_mm / 25.4
    height_inches = height_mm / 25.4
    mpl.rcParams.update(
        {
            "font.family": "sans-serif",
            "font.sans-serif": ["Arial", "Helvetica", "DejaVu Sans"],
            "font.size": 7.0,
            "axes.labelsize": 7.0,
            "axes.titlesize": 7.4,
            "xtick.labelsize": 6.2,
            "ytick.labelsize": 6.2,
            "legend.fontsize": 6.0,
            "axes.linewidth": 0.65,
            "lines.linewidth": 0.85,
            "svg.fonttype": "none",
            "pdf.fonttype": 42,
            "pdf.use14corefonts": False,
            "savefig.transparent": False,
        }
    )

    figure = plt.figure(figsize=(width_inches, height_inches), facecolor="white")
    grid = figure.add_gridspec(
        2,
        2,
        left=0.075,
        right=0.985,
        bottom=0.13,
        top=0.955,
        width_ratios=(1.15, 1.0),
        height_ratios=(1.0, 1.0),
        wspace=0.39,
        hspace=0.58,
    )
    axis_a = figure.add_subplot(grid[:, 0])
    axis_b = figure.add_subplot(grid[0, 1])
    axis_c = figure.add_subplot(grid[1, 1])
    for axis, label in zip((axis_a, axis_b, axis_c), ("a", "b", "c")):
        style_axes(axis)
        add_panel_label(axis, label)

    nonzero_rows = [row for row in rows if row["is_nonzero_checkpoint"]]
    state_norm = mpl.colors.Normalize(vmin=0.0, vmax=1.0)
    state_cmap = mpl.colormaps["viridis"]
    color_mappable: mpl.collections.PathCollection | None = None
    for scale in SCALE_ORDER:
        scale_rows = [row for row in nonzero_rows if row["scale"] == scale]
        color_mappable = axis_a.scatter(
            [row["algebra_violation"] for row in scale_rows],
            [row["world_incoherence"] for row in scale_rows],
            c=[row["state_decode_accuracy"] for row in scale_rows],
            cmap=state_cmap,
            norm=state_norm,
            marker=SCALE_MARKERS[scale],
            s=18,
            alpha=0.82,
            linewidths=0.25,
            edgecolors="#4d4d4d",
            rasterized=False,
        )
        final_rows = [row for row in scale_rows if row["is_final"]]
        axis_a.scatter(
            [row["algebra_violation"] for row in final_rows],
            [row["world_incoherence"] for row in final_rows],
            c=[row["state_decode_accuracy"] for row in final_rows],
            cmap=state_cmap,
            norm=state_norm,
            marker=SCALE_MARKERS[scale],
            s=27,
            linewidths=0.9,
            edgecolors="black",
            zorder=4,
        )
    if color_mappable is None:
        raise ValueError("panel a has no observations")
    axis_a.set_xlabel("Algebra violation")
    axis_a.set_ylabel("World incoherence")
    axis_a.set_title("Preregistered H5 stitching is unsupported", loc="left", pad=4)
    axis_a.set_xlim(0.22, 0.635)
    axis_a.set_ylim(0.595, 1.01)
    h5_ci = [float(value) for value in h5["cluster_bootstrap_95ci"]]
    axis_a.text(
        0.025,
        0.745,
        (
            f"Partial Spearman ρ = {float(h5['partial_spearman']):.3f}\n"
            f"Cluster 95% CI [{h5_ci[0]:.3f}, {h5_ci[1]:.3f}]\n"
            "Task/state gate failed"
        ),
        transform=axis_a.transAxes,
        ha="left",
        va="top",
        fontsize=6.2,
        linespacing=1.25,
        color="#202020",
    )
    scale_handles = [
        Line2D(
            [0],
            [0],
            marker=SCALE_MARKERS[scale],
            linestyle="none",
            markerfacecolor="white",
            markeredgecolor="#333333",
            markeredgewidth=0.7,
            markersize=4.2,
            label=scale.capitalize(),
        )
        for scale in SCALE_ORDER
    ]
    axis_a.legend(
        handles=scale_handles,
        title="Scale",
        title_fontsize=6.0,
        loc="lower left",
        frameon=False,
        borderaxespad=0.2,
        handletextpad=0.3,
        labelspacing=0.25,
    )
    colorbar = figure.colorbar(
        color_mappable,
        ax=axis_a,
        orientation="horizontal",
        fraction=0.055,
        pad=0.12,
        aspect=28,
    )
    colorbar.set_label("State decoding accuracy", fontsize=6.4, labelpad=2)
    colorbar.ax.tick_params(labelsize=5.7, length=2, pad=1)
    colorbar.outline.set_linewidth(0.5)

    for row_scale in SCALE_ORDER:
        for seed in EXPECTED_SEEDS:
            trajectory = [
                row for row in rows if row["scale"] == row_scale and int(row["seed"]) == seed
            ]
            trajectory.sort(key=lambda row: row["update"])
            color = SCALE_COLORS[row_scale]
            axis_b.plot(
                [row["state_decode_accuracy"] for row in trajectory],
                [row["h1_affine_error"] for row in trajectory],
                color=color,
                alpha=0.58,
                marker=".",
                markersize=2.4,
                zorder=1,
            )
            axis_b.scatter(
                [trajectory[0]["state_decode_accuracy"]],
                [trajectory[0]["h1_affine_error"]],
                marker=SCALE_MARKERS[row_scale],
                s=18,
                facecolor="white",
                edgecolor=color,
                linewidth=0.8,
                zorder=3,
            )
            axis_b.scatter(
                [trajectory[-1]["state_decode_accuracy"]],
                [trajectory[-1]["h1_affine_error"]],
                marker=SCALE_MARKERS[row_scale],
                s=20,
                facecolor=color,
                edgecolor="white",
                linewidth=0.45,
                zorder=3,
            )
    axis_b.axhline(0.5, color="#555555", linestyle=(0, (3, 2)), linewidth=0.75, zorder=0)
    axis_b.text(0.985, 0.515, "H1 gate", transform=axis_b.get_yaxis_transform(), ha="right", va="bottom", fontsize=5.8)
    axis_b.set_xlim(0.0, 0.94)
    axis_b.set_ylim(0.0, 0.86)
    axis_b.set_xlabel("State decoding accuracy")
    axis_b.set_ylabel("H1 affine error")
    axis_b.set_title("Apparent fit rises with state differentiation", loc="left", pad=4)
    trajectory_handles = [
        Line2D(
            [0],
            [0],
            color=SCALE_COLORS[scale],
            marker=SCALE_MARKERS[scale],
            markersize=3.8,
            linewidth=0.9,
            label=scale.capitalize(),
        )
        for scale in SCALE_ORDER
    ]
    axis_b.legend(
        handles=trajectory_handles,
        loc="upper left",
        frameon=False,
        ncol=3,
        borderaxespad=0.15,
        columnspacing=0.7,
        handlelength=1.1,
        handletextpad=0.25,
    )
    axis_b.text(
        0.99,
        0.04,
        "Hollow: initialization   Filled: final",
        transform=axis_b.transAxes,
        ha="right",
        va="bottom",
        fontsize=5.6,
        color="#444444",
    )

    final_rows = [row for row in rows if row["is_final"]]
    gate_columns = ("h1_gate_margin", "h2_gate_margin", "h3_gate_margin", "h4_gate_margin")
    category_positions = np.arange(len(gate_columns), dtype=float)
    seed_offsets = {20260828: -0.055, 20260829: 0.0, 20260830: 0.055}
    axis_c.axhspan(0.0, 0.34, color="#f2f2f2", zorder=0)
    axis_c.axhline(0.0, color="#333333", linestyle=(0, (3, 2)), linewidth=0.75, zorder=1)
    for row in final_rows:
        offset = seed_offsets[int(row["seed"])]
        positions = category_positions + offset
        values = [row[column] for column in gate_columns]
        color = SCALE_COLORS[row["scale"]]
        axis_c.plot(positions, values, color=color, alpha=0.28, linewidth=0.7, zorder=2)
        axis_c.scatter(
            positions,
            values,
            marker=SCALE_MARKERS[row["scale"]],
            s=19,
            facecolor=color,
            edgecolor="white",
            linewidth=0.35,
            alpha=0.9,
            zorder=3,
        )
    axis_c.set_xticks(category_positions)
    axis_c.set_xticklabels(("H1\nclosure", "H2\ncomposition", "H3†\nAUROC", "H4\ninverse"))
    axis_c.set_xlim(-0.34, 3.34)
    axis_c.set_ylim(-0.7, 0.34)
    axis_c.set_ylabel("Signed normalized gate margin")
    axis_c.set_title("Relative discrimination survives absolute failures", loc="left", pad=4)
    axis_c.text(
        0.99,
        0.04,
        "Positive = sub-gate passed; †diagnostic only",
        transform=axis_c.transAxes,
        ha="right",
        va="bottom",
        fontsize=5.6,
        color="#444444",
    )

    return figure


def export_figure(figure: plt.Figure, figure_dir: Path) -> list[dict[str, Any]]:
    figure_dir.mkdir(parents=True, exist_ok=True)
    svg_path = figure_dir / f"{FIGURE_STEM}.svg"
    pdf_path = figure_dir / f"{FIGURE_STEM}.pdf"
    tiff_path = figure_dir / f"{FIGURE_STEM}.tiff"
    png_path = figure_dir / f"{FIGURE_STEM}.png"
    figure.savefig(svg_path, bbox_inches=None, facecolor="white")
    svg_text = svg_path.read_text(encoding="utf-8")
    svg_path.write_text(
        "\n".join(line.rstrip() for line in svg_text.splitlines()) + "\n",
        encoding="utf-8",
    )
    figure.savefig(pdf_path, bbox_inches=None, facecolor="white")
    figure.savefig(
        tiff_path,
        dpi=600,
        bbox_inches=None,
        facecolor="white",
        pil_kwargs={"compression": "tiff_lzw"},
    )
    figure.savefig(png_path, dpi=300, bbox_inches=None, facecolor="white")
    passports = []
    for output_path in (svg_path, pdf_path, tiff_path, png_path):
        passports.append(
            {
                "path": output_path.as_posix(),
                "bytes": output_path.stat().st_size,
                "sha256": sha256_file(output_path),
            }
        )
    plt.close(figure)
    return passports


def main() -> None:
    args = parse_args()
    rows, trajectory_passports, original_columns = load_trajectories(args.input_root)
    h5, result_passport = load_official_h5(args.input_root)
    source_csv, source_metadata = write_source_data(
        rows,
        original_columns,
        args.source_data_dir,
        trajectory_passports,
        h5,
        result_passport,
    )
    figure = build_figure(rows, h5)
    figure_passports = export_figure(figure, args.figure_dir)
    print(
        json.dumps(
            {
                "status": "ok",
                "source_data": source_csv.as_posix(),
                "source_metadata": source_metadata.as_posix(),
                "figure_artifacts": figure_passports,
            },
            indent=2,
            sort_keys=True,
        )
    )


if __name__ == "__main__":
    main()


==> anc/scripts/plot_phase5_measurement_ladder.py <==
#!/usr/bin/env python3
"""Render the evidence lattice used by the revised manuscript.

The figure is conceptual and contains no sampled observations.  Its directed
edges encode prerequisite relations between claims, not a temporal sequence.
"""

from __future__ import annotations

from pathlib import Path

import matplotlib as mpl

mpl.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.path import Path as MplPath
from matplotlib.patches import Circle, FancyArrowPatch, FancyBboxPatch, PathPatch

MM_PER_INCH = 25.4
WIDTH_MM = 180.0
HEIGHT_MM = 88.0

PROJECT_ROOT = Path(__file__).resolve().parents[1]
OUTPUT_STEM = PROJECT_ROOT / "paper" / "figures" / "evidence_lattice"

COLORS = {
    "ink": "#26343D",
    "muted": "#66727A",
    "line": "#7F8D96",
    "availability_fill": "#EDF5F8",
    "availability_edge": "#47758A",
    "causal_fill": "#EFF6F0",
    "causal_edge": "#4A8060",
    "closure_fill": "#FFF3E4",
    "closure_edge": "#B56A22",
    "guard_fill": "#F4F0F8",
    "guard_edge": "#745E92",
    "claim_fill": "#F8ECE8",
    "claim_edge": "#96483D",
    "white": "#FFFFFF",
}


def configure_matplotlib() -> None:
    mpl.rcParams.update(
        {
            "font.family": "sans-serif",
            "font.sans-serif": ["Arial", "Helvetica", "DejaVu Sans", "sans-serif"],
            "font.size": 6.8,
            "svg.fonttype": "none",
            "pdf.fonttype": 42,
            "axes.linewidth": 0.8,
            "figure.facecolor": COLORS["white"],
            "savefig.facecolor": COLORS["white"],
        }
    )


def normalize_svg(path: Path) -> None:
    """Remove generator-only trailing spaces without changing SVG semantics."""
    lines = path.read_text(encoding="utf-8").splitlines()
    path.write_text("\n".join(line.rstrip() for line in lines) + "\n", encoding="utf-8")


def add_card(
    axis: plt.Axes,
    xy: tuple[float, float],
    size: tuple[float, float],
    title: str,
    lines: tuple[str, ...],
    fill: str,
    edge: str,
    *,
    emphasized: bool = False,
) -> None:
    x, y = xy
    width, height = size
    patch = FancyBboxPatch(
        (x, y),
        width,
        height,
        boxstyle="round,pad=0.006,rounding_size=0.014",
        linewidth=1.15 if emphasized else 0.85,
        edgecolor=edge,
        facecolor=fill,
        transform=axis.transAxes,
        clip_on=False,
        zorder=3,
    )
    axis.add_patch(patch)
    axis.text(
        x + width / 2,
        y + height - 0.047,
        title,
        transform=axis.transAxes,
        ha="center",
        va="center",
        fontsize=7.0 if emphasized else 6.7,
        fontweight="bold",
        color=COLORS["ink"],
        zorder=4,
    )
    line_y = y + height - 0.100
    for index, line in enumerate(lines):
        axis.text(
            x + width / 2,
            line_y - 0.035 * index,
            line,
            transform=axis.transAxes,
            ha="center",
            va="center",
            fontsize=5.7,
            color=COLORS["muted"] if index else COLORS["ink"],
            zorder=4,
        )


def straight_arrow(
    axis: plt.Axes,
    start: tuple[float, float],
    end: tuple[float, float],
    *,
    color: str = COLORS["line"],
    linewidth: float = 0.90,
) -> None:
    patch = FancyArrowPatch(
        start,
        end,
        transform=axis.transAxes,
        arrowstyle="-|>",
        mutation_scale=7.2,
        linewidth=linewidth,
        color=color,
        connectionstyle="arc3,rad=0",
        capstyle="round",
        joinstyle="round",
        shrinkA=1.5,
        shrinkB=0.8,
        clip_on=False,
        zorder=5,
    )
    axis.add_patch(patch)


def add_availability_bus(axis: plt.Axes) -> None:
    """Draw a thin rounded split with arrowheads only at the child cards."""
    path = MplPath(
        [
            (0.500, 0.730),
            (0.500, 0.684),
            (0.500, 0.676),
            (0.492, 0.670),
            (0.482, 0.670),
            (0.248, 0.670),
            (0.238, 0.670),
            (0.230, 0.662),
            (0.230, 0.652),
            (0.500, 0.684),
            (0.500, 0.676),
            (0.508, 0.670),
            (0.518, 0.670),
            (0.752, 0.670),
            (0.762, 0.670),
            (0.770, 0.662),
            (0.770, 0.652),
        ],
        [
            MplPath.MOVETO,
            MplPath.LINETO,
            MplPath.CURVE4,
            MplPath.CURVE4,
            MplPath.CURVE4,
            MplPath.LINETO,
            MplPath.CURVE4,
            MplPath.CURVE4,
            MplPath.CURVE4,
            MplPath.MOVETO,
            MplPath.CURVE4,
            MplPath.CURVE4,
            MplPath.CURVE4,
            MplPath.LINETO,
            MplPath.CURVE4,
            MplPath.CURVE4,
            MplPath.CURVE4,
        ],
    )
    axis.add_patch(
        PathPatch(
            path,
            transform=axis.transAxes,
            fill=False,
            edgecolor=COLORS["line"],
            linewidth=0.85,
            capstyle="round",
            joinstyle="round",
            clip_on=False,
            zorder=1,
        )
    )
    axis.add_patch(
        Circle(
            (0.500, 0.684),
            radius=0.0042,
            transform=axis.transAxes,
            facecolor=COLORS["line"],
            edgecolor="none",
            clip_on=False,
            zorder=2,
        )
    )
    straight_arrow(axis, (0.230, 0.654), (0.230, 0.620), linewidth=0.85)
    straight_arrow(axis, (0.770, 0.654), (0.770, 0.620), linewidth=0.85)


def build_figure() -> plt.Figure:
    figure = plt.figure(figsize=(WIDTH_MM / MM_PER_INCH, HEIGHT_MM / MM_PER_INCH))
    axis = figure.add_axes([0.025, 0.035, 0.95, 0.945])
    axis.set_axis_off()

    axis.text(
        0.0,
        0.990,
        "Evidence lattice for internal action-map claims",
        transform=axis.transAxes,
        ha="left",
        va="top",
        fontsize=9.2,
        fontweight="bold",
        color=COLORS["ink"],
    )
    axis.text(
        0.0,
        0.930,
        "Availability enables two independent tests; neither branch substitutes for the other.",
        transform=axis.transAxes,
        ha="left",
        va="top",
        fontsize=6.3,
        color=COLORS["muted"],
    )

    add_card(
        axis,
        (0.365, 0.730),
        (0.27, 0.16),
        "State availability",
        ("Held-data state decoding", "Random-label and conflict controls"),
        COLORS["availability_fill"],
        COLORS["availability_edge"],
    )
    add_card(
        axis,
        (0.060, 0.440),
        (0.34, 0.18),
        "Causal local use",
        (
            "Matched residual intervention",
            "Wrong-state / translation controls",
        ),
        COLORS["causal_fill"],
        COLORS["causal_edge"],
    )
    add_card(
        axis,
        (0.600, 0.440),
        (0.34, 0.18),
        "Reusable closure and laws",
        (
            "Held-source natural endpoints",
            "Composition, inverse, commutativity",
        ),
        COLORS["closure_fill"],
        COLORS["closure_edge"],
    )
    add_card(
        axis,
        (0.365, 0.280),
        (0.27, 0.14),
        "Behavioral eligibility",
        ("Task success and state differentiation", "Guards model-level interpretation"),
        COLORS["guard_fill"],
        COLORS["guard_edge"],
    )
    add_card(
        axis,
        (0.160, 0.075),
        (0.68, 0.175),
        "Causally faithful reusable operator",
        (
            "Licensed only by the conjunction",
            "causal use + reusable closure/laws",
            "under an eligible behavioral task",
        ),
        COLORS["claim_fill"],
        COLORS["claim_edge"],
        emphasized=True,
    )

    add_availability_bus(axis)
    straight_arrow(
        axis,
        (0.230, 0.440),
        (0.230, 0.250),
        color=COLORS["causal_edge"],
    )
    straight_arrow(
        axis,
        (0.770, 0.440),
        (0.770, 0.250),
        color=COLORS["closure_edge"],
    )
    straight_arrow(
        axis,
        (0.500, 0.280),
        (0.500, 0.250),
        color=COLORS["guard_edge"],
    )
    axis.text(
        0.0,
        0.005,
        "Partial branch patterns remain informative. Directed edges denote "
        "evidential prerequisites, not temporal emergence or mediation.",
        transform=axis.transAxes,
        ha="left",
        va="bottom",
        fontsize=5.7,
        color=COLORS["muted"],
    )
    return figure


def save_figure(figure: plt.Figure) -> None:
    OUTPUT_STEM.parent.mkdir(parents=True, exist_ok=True)
    svg_path = OUTPUT_STEM.with_suffix(".svg")
    figure.savefig(svg_path, bbox_inches="tight")
    normalize_svg(svg_path)
    figure.savefig(OUTPUT_STEM.with_suffix(".pdf"), bbox_inches="tight")
    figure.savefig(
        OUTPUT_STEM.with_suffix(".tiff"),
        dpi=600,
        bbox_inches="tight",
        pil_kwargs={"compression": "tiff_lzw"},
    )
    figure.savefig(OUTPUT_STEM.with_suffix(".png"), dpi=300, bbox_inches="tight")


def main() -> None:
    configure_matplotlib()
    figure = build_figure()
    save_figure(figure)
    plt.close(figure)


if __name__ == "__main__":
    main()


==> anc/scripts/plot_phase8_reviewer_v2.py <==
#!/usr/bin/env python3
"""Prepare source data and plot the reviewer-v2 diagnostics."""

from __future__ import annotations

import argparse
import csv
import hashlib
import json
from collections import defaultdict
from pathlib import Path
from statistics import mean
from typing import Any

import matplotlib as mpl

mpl.use("Agg")
import matplotlib.pyplot as plt
import numpy as np
from matplotlib.lines import Line2D

WIDTH_MM = 180.0
SEEDS = (20260808, 20260809, 20260810)
LAYERS = (4, 16, 28, 36)
COLORS = {
    "blue": "#176C9B",
    "orange": "#C66B27",
    "teal": "#2B8C7F",
    "violet": "#7A5FA0",
    "red": "#A9443C",
    "gray": "#717B82",
    "light": "#D9DEE1",
    4: "#176C9B",
    16: "#55A9C9",
    28: "#C66B27",
    36: "#7A5FA0",
}


def parse_args() -> argparse.Namespace:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--phase8-dir", required=True, type=Path)
    parser.add_argument("--phase8b-dir", required=True, type=Path)
    parser.add_argument("--project-root", type=Path, default=Path("."))
    parser.add_argument("--figure-dir", type=Path, default=Path("paper/figures"))
    parser.add_argument("--source-data-dir", type=Path, default=Path("paper/source_data"))
    return parser.parse_args()


def configure_matplotlib() -> None:
    mpl.rcParams.update(
        {
            "font.family": "sans-serif",
            "font.sans-serif": ["Arial", "DejaVu Sans", "Liberation Sans"],
            "font.size": 6.5,
            "axes.labelsize": 6.5,
            "axes.titlesize": 7.2,
            # Matplotlib renders log-axis exponents at 70% of the parent size.
            # 8.4 pt keeps those nested glyphs above 5.5 pt after PDF inclusion.
            "xtick.labelsize": 8.4,
            "ytick.labelsize": 8.4,
            "legend.fontsize": 6.0,
            "axes.linewidth": 0.7,
            "lines.linewidth": 1.2,
            "svg.fonttype": "none",
            "pdf.fonttype": 42,
        }
    )


def sha256_file(path: Path) -> str:
    digest = hashlib.sha256()
    with path.open("rb") as handle:
        for chunk in iter(lambda: handle.read(1024 * 1024), b""):
            digest.update(chunk)
    return digest.hexdigest()


def normalize_svg(path: Path) -> None:
    """Remove generator-only trailing spaces without changing SVG semantics."""
    lines = path.read_text(encoding="utf-8").splitlines()
    path.write_text("\n".join(line.rstrip() for line in lines) + "\n", encoding="utf-8")


def read_csv(path: Path) -> list[dict[str, str]]:
    with path.open(encoding="utf-8", newline="") as handle:
        return list(csv.DictReader(handle))


def write_csv(path: Path, rows: list[dict[str, Any]]) -> None:
    if not rows:
        raise ValueError(f"cannot write empty table: {path}")
    fields = list(rows[0])
    if any(list(row) != fields for row in rows):
        raise ValueError(f"field-order mismatch in {path}")
    with path.open("w", encoding="utf-8", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=fields, lineterminator="\n")
        writer.writeheader()
        writer.writerows(rows)


def style_axis(axis: Any) -> None:
    axis.spines["top"].set_visible(False)
    axis.spines["right"].set_visible(False)
    axis.tick_params(width=0.7, length=3)
    axis.grid(axis="y", color="#D9DEE1", linewidth=0.5, alpha=0.7, zorder=0)


def panel_label(axis: Any, label: str, *, x: float = -0.13) -> None:
    axis.text(
        x,
        1.04,
        label,
        transform=axis.transAxes,
        fontsize=9,
        fontweight="bold",
        ha="left",
        va="bottom",
    )


def prepare_source_data(args: argparse.Namespace) -> dict[str, Path]:
    args.source_data_dir.mkdir(parents=True, exist_ok=True)
    phase8_result = json.loads((args.phase8_dir / "result.json").read_text(encoding="utf-8"))
    phase8b_result = json.loads((args.phase8b_dir / "result.json").read_text(encoding="utf-8"))

    calibration_raw = read_csv(args.phase8_dir / "structured_calibration.csv")
    calibration_groups: dict[tuple[str, float], list[dict[str, str]]] = defaultdict(list)
    for row in calibration_raw:
        calibration_groups[(row["family"], float(row["strength"]))].append(row)
    correlation_lookup = {
        (row["family"], row["metric"], float(strength)): float(row["medians"][index])
        for row in phase8_result["structured_calibration"]["correlations"]
        for index, strength in enumerate(row["strengths"])
    }
    calibration_rows: list[dict[str, Any]] = []
    for (family, strength), rows in sorted(calibration_groups.items()):
        if family not in {"curved", "domain_conjugacy"}:
            continue
        for metric in ("one_step_nrmse", "two_step_nrmse"):
            calibration_rows.append(
                {
                    "family": family,
                    "strength": format(strength, ".17g"),
                    "metric": metric,
                    "median_nrmse": format(correlation_lookup[(family, metric, strength)], ".17g"),
                    "all_gate_pass_count": sum(row["all_gates_passed"] == "True" for row in rows),
                    "cell_count": len(rows),
                    "decode_mean": format(
                        mean(float(row["one_step_decode"]) for row in rows), ".17g"
                    ),
                    "replicate_unit": "embedding_seed_by_held_source_fold",
                }
            )
    calibration_path = args.source_data_dir / "reviewer_v2_structured_calibration.csv"
    write_csv(calibration_path, calibration_rows)

    entity_rows = []
    for row in phase8_result["entity_conditioning"]["seed_summaries"]:
        entity_rows.append(
            {
                "seed": row["seed"],
                "within_entity_mean": format(row["within_entity_mean"], ".17g"),
                "cross_entity_mean": format(row["cross_entity_mean"], ".17g"),
                "within_to_cross_ratio": format(row["within_to_cross_ratio"], ".17g"),
                "same_action_across_entity_median_distance": format(
                    row["same_action_across_entity_median_distance"], ".17g"
                ),
                "different_action_within_entity_median_distance": format(
                    row["different_action_within_entity_median_distance"], ".17g"
                ),
                "map_distance_ratio": format(
                    row["same_action_across_entity_median_distance"]
                    / row["different_action_within_entity_median_distance"],
                    ".17g",
                ),
                "entity_specific_gate": "false",
                "action_distance_dominates": str(not row["entity_distance_larger"]).lower(),
            }
        )
    entity_path = args.source_data_dir / "reviewer_v2_entity_geometry.csv"
    write_csv(entity_path, entity_rows)

    lexical_raw = read_csv(args.phase8_dir / "lexical_carrier_metrics.csv")
    lexical_groups: dict[tuple[int, str, str], list[float]] = defaultdict(list)
    for row in lexical_raw:
        lexical_groups[(int(row["seed"]), row["carrier"], row["requested_distance"])].append(
            float(row["test_relative_error_mean"])
        )
    lexical_result = {row["seed"]: row for row in phase8_result["lexical_role"]["seed_summaries"]}
    lexical_rows = []
    for seed in SEEDS:
        summary = lexical_result[seed]
        lexical_rows.append(
            {
                "seed": seed,
                "h4_conflict_accuracy": format(summary["h4_conflict_accuracy"], ".17g"),
                "h4_conflict_control_accuracy": format(
                    summary["h4_conflict_control_accuracy"], ".17g"
                ),
                "h4_error_distance0": format(mean(lexical_groups[(seed, "h4", "0")]), ".17g"),
                "h4_error_distance16": format(mean(lexical_groups[(seed, "h4", "16")]), ".17g"),
                "h4_error_distance64": format(mean(lexical_groups[(seed, "h4", "64")]), ".17g"),
                "probe_pass": str(summary["probe_pass"]).lower(),
                "token_only_all_actions_pass": str(summary["token_only_all_actions_pass"]).lower(),
                "distance64_all_actions_pass": str(summary["distance64_all_actions_pass"]).lower(),
            }
        )
    lexical_path = args.source_data_dir / "reviewer_v2_lexical_controls.csv"
    write_csv(lexical_path, lexical_rows)

    one_step_raw = read_csv(args.phase8b_dir / "one_step_metrics.csv")
    one_step_groups: dict[tuple[int, str], list[float]] = defaultdict(list)
    for row in one_step_raw:
        one_step_groups[(int(row["seed"]), row["variant"])].append(
            float(row["test_relative_error_mean"])
        )
    h2_rows_raw = read_csv(args.phase8b_dir / "h2_summary.csv")
    h2_lookup = {(int(row["seed"]), row["variant"]): row for row in h2_rows_raw}
    attribution_rows = []
    for seed in SEEDS:
        for variant in (
            "original_selected_train",
            "full_unweighted_train",
            "full_weighted_train",
            "full_unweighted_refit",
            "full_weighted_refit",
        ):
            attribution_rows.append(
                {
                    "seed": seed,
                    "analysis": "one_step",
                    "variant": variant,
                    "relative_error_mean": format(mean(one_step_groups[(seed, variant)]), ".17g"),
                    "direct_discrepancy": "",
                    "endpoint_error": "",
                    "h2_passed": "",
                }
            )
        for variant in ("original_phase3", "full_unweighted_refit", "full_weighted_refit"):
            row = h2_lookup[(seed, variant)]
            attribution_rows.append(
                {
                    "seed": seed,
                    "analysis": "composition",
                    "variant": variant,
                    "relative_error_mean": "",
                    "direct_discrepancy": row["mean_direct_discrepancy"],
                    "endpoint_error": row["mean_correct_relative_error"],
                    "h2_passed": row["h2_passed"].lower(),
                }
            )
    attribution_path = args.source_data_dir / "reviewer_v2_metric_attribution.csv"
    write_csv(attribution_path, attribution_rows)

    geometry_raw = read_csv(args.phase8_dir / "layer_geometry.csv")
    rms_raw = read_csv(args.phase8_dir / "rms_normalized_layer_metrics.csv")
    rms_groups: dict[tuple[int, int], list[float]] = defaultdict(list)
    for row in rms_raw:
        rms_groups[(int(row["seed"]), int(row["hidden_state_index"]))].append(
            float(row["test_relative_error_mean"])
        )
    geometry_rows = []
    for row in sorted(
        geometry_raw, key=lambda item: (int(item["hidden_state_index"]), int(item["seed"]))
    ):
        seed = int(row["seed"])
        layer = int(row["hidden_state_index"])
        geometry_rows.append(
            {
                "seed": seed,
                "hidden_state_index": layer,
                "residual_norm_mean": row["before_norm_mean"],
                "displacement_norm_mean": row["displacement_norm_mean"],
                "effective_rank": row["effective_rank"],
                "rms_normalized_one_step_error": format(mean(rms_groups[(seed, layer)]), ".17g"),
                "action_signal_to_residual": row["action_signal_to_residual"],
            }
        )
    geometry_path = args.source_data_dir / "reviewer_v2_layer_geometry.csv"
    write_csv(geometry_path, geometry_rows)

    paths = {
        "calibration": calibration_path,
        "entity": entity_path,
        "lexical": lexical_path,
        "attribution": attribution_path,
        "geometry": geometry_path,
    }
    metadata = {
        "schema_version": "reviewer_v2_figures_v1",
        "figure_contract": "reports/2026-08-12-reviewer-v2-figure-contract.md",
        "phase8": {
            "result_sha256": sha256_file(args.phase8_dir / "result.json"),
            "manifest_sha256": sha256_file(args.phase8_dir / "artifact_manifest.json"),
            "local_audit_sha256": sha256_file(
                args.project_root / "reports/2026-08-12-phase8-reviewer-v2-local-audit.json"
            ),
            "remote_audit_sha256": sha256_file(
                args.project_root / "reports/2026-08-12-phase8-reviewer-v2-remote-audit.json"
            ),
        },
        "phase8b": {
            "result_sha256": sha256_file(args.phase8b_dir / "result.json"),
            "manifest_sha256": sha256_file(args.phase8b_dir / "artifact_manifest.json"),
            "local_audit_sha256": sha256_file(
                args.project_root / "reports/2026-08-12-phase8b-metric-attribution-local-audit.json"
            ),
            "remote_audit_sha256": sha256_file(
                args.project_root
                / "reports/2026-08-12-phase8b-metric-attribution-remote-audit.json"
            ),
        },
        "source_data": {
            key: {"path": str(path), "bytes": path.stat().st_size, "sha256": sha256_file(path)}
            for key, path in paths.items()
        },
        "statistics": {
            "structured_calibration": (
                "five embedding seeds by three held-source folds; medians reported "
                "at each family and strength"
            ),
            "entity_geometry": (
                "three dataset-seed activation regenerations from the same frozen "
                "checkpoint; split cells are diagnostics, not independent model "
                "replicates"
            ),
            "lexical_controls": (
                "three dataset-seed activation regenerations from the same frozen "
                "checkpoint; action errors average five actions within seed"
            ),
            "metric_attribution": (
                "three dataset-seed activation regenerations from the same frozen "
                "checkpoint; action means aggregate five actions within seed"
            ),
            "layer_geometry": (
                "three dataset-seed activation regenerations from the same frozen "
                "checkpoint at each of four sampled layers"
            ),
        },
        "frozen_labels": {
            "structured_calibration": phase8_result["structured_calibration"]["verdict"],
            "entity": phase8_result["entity_conditioning"]["verdict"],
            "lexical": phase8_result["lexical_role"]["verdict"],
            "weighting_attribution": phase8b_result["one_step_attribution"][
                "weighting_attribution_label"
            ],
            "composition": phase8b_result["composition_bridge"]["metric_aligned_composition_label"],
        },
    }
    metadata_path = args.source_data_dir / "reviewer_v2_metadata.json"
    metadata_path.write_text(
        json.dumps(metadata, indent=2, sort_keys=True) + "\n", encoding="utf-8"
    )
    paths["metadata"] = metadata_path
    return paths


def plot_main(paths: dict[str, Path], figure_dir: Path) -> None:
    figure_dir.mkdir(parents=True, exist_ok=True)
    figure = plt.figure(figsize=(WIDTH_MM / 25.4, 126 / 25.4))
    outer = figure.add_gridspec(2, 2, hspace=0.47, wspace=0.33)
    axis_a = figure.add_subplot(outer[0, 0])
    axis_b = figure.add_subplot(outer[0, 1])
    sub_c = outer[1, 0].subgridspec(1, 2, wspace=0.45)
    axis_c1 = figure.add_subplot(sub_c[0, 0])
    axis_c2 = figure.add_subplot(sub_c[0, 1])
    sub_d = outer[1, 1].subgridspec(1, 2, wspace=0.45)
    axis_d1 = figure.add_subplot(sub_d[0, 0])
    axis_d2 = figure.add_subplot(sub_d[0, 1])

    calibration = read_csv(paths["calibration"])
    family_styles = {"curved": ":", "domain_conjugacy": "-"}
    metric_colors = {"one_step_nrmse": COLORS["blue"], "two_step_nrmse": COLORS["orange"]}
    for family in ("curved", "domain_conjugacy"):
        for metric in ("one_step_nrmse", "two_step_nrmse"):
            rows = sorted(
                (row for row in calibration if row["family"] == family and row["metric"] == metric),
                key=lambda row: float(row["strength"]),
            )
            family_label = "Curved" if family == "curved" else "Domain shift"
            step_label = "one" if metric.startswith("one") else "two"
            label = f"{family_label} · {step_label}-step"
            axis_a.plot(
                [float(row["strength"]) for row in rows],
                [float(row["median_nrmse"]) for row in rows],
                marker="o",
                markersize=2.8,
                linestyle=family_styles[family],
                color=metric_colors[metric],
                label=label,
            )
    axis_a.axhline(0.5, color=COLORS["gray"], linestyle="--", linewidth=0.7)
    axis_a.axhline(0.6, color=COLORS["gray"], linestyle=":", linewidth=0.7)
    axis_a.set_yscale("log")
    axis_a.set_ylim(1e-8, 2.0)
    axis_a.set_xlabel("Structured perturbation strength")
    axis_a.set_ylabel("Median NRMSE (log scale)")
    axis_a.set_title("Structured stress exposes limited calibration")
    handles = [
        Line2D([], [], color=COLORS["blue"], marker="o", markersize=2.8, label="One-step"),
        Line2D([], [], color=COLORS["orange"], marker="o", markersize=2.8, label="Two-step"),
    ]
    axis_a.legend(
        handles=handles,
        frameon=False,
        loc="center left",
        bbox_to_anchor=(0.58, 0.47),
        handlelength=1.6,
    )
    axis_a.text(
        0.98,
        0.33,
        "solid: domain shift\ndotted: curved",
        transform=axis_a.transAxes,
        ha="right",
        fontsize=6.0,
    )
    axis_a.text(
        0.98,
        0.05,
        "23/30 gates flip at strength .8",
        transform=axis_a.transAxes,
        ha="right",
        fontsize=6.0,
    )
    style_axis(axis_a)
    panel_label(axis_a, "a")

    entity = read_csv(paths["entity"])
    ratio_fields = ("within_to_cross_ratio", "map_distance_ratio")
    labels = ("Within / cross\nerror", "Same-action / different-action\nmap distance")
    for seed_index, seed in enumerate(SEEDS):
        row = next(item for item in entity if int(item["seed"]) == seed)
        values = [float(row[field]) for field in ratio_fields]
        axis_b.plot([0, 1], values, color=COLORS["light"], linewidth=0.8, zorder=1)
        axis_b.scatter(
            np.asarray([0, 1]) + (seed_index - 1) * 0.035,
            values,
            s=19,
            color=COLORS["blue"],
            edgecolor="white",
            linewidth=0.35,
            zorder=3,
        )
    for x, field in enumerate(ratio_fields):
        values = [float(row[field]) for row in entity]
        axis_b.plot(
            [x - 0.13, x + 0.13], [mean(values), mean(values)], color="#202020", linewidth=1.2
        )
    axis_b.axhline(1.0, color=COLORS["gray"], linestyle=":", linewidth=0.8)
    axis_b.plot([-0.32, 0.32], [0.85, 0.85], color=COLORS["red"], linestyle="--", linewidth=0.8)
    axis_b.set_xticks([0, 1], labels)
    axis_b.set_ylim(0.82, 1.04)
    axis_b.set_ylabel("Ratio (lower favors first term)")
    axis_b.set_title("Pure entity-specificity is not supported")
    axis_b.text(
        0.99,
        1.0,
        "equal magnitude",
        transform=axis_b.get_yaxis_transform(),
        ha="right",
        va="bottom",
        fontsize=6.0,
        color=COLORS["gray"],
    )
    axis_b.text(
        0.30,
        0.85,
        "frozen entity-transfer criterion",
        transform=axis_b.transData,
        ha="right",
        va="bottom",
        fontsize=6.0,
        color=COLORS["red"],
    )
    style_axis(axis_b)
    panel_label(axis_b, "b")

    lexical = read_csv(paths["lexical"])
    for seed_index, row in enumerate(lexical):
        values = [float(row["h4_conflict_control_accuracy"]), float(row["h4_conflict_accuracy"])]
        axis_c1.plot([0, 1], values, color=COLORS["light"], linewidth=0.8)
        axis_c1.scatter(
            np.asarray([0, 1]) + (seed_index - 1) * 0.035,
            values,
            s=17,
            color=[COLORS["gray"], COLORS["blue"]],
            edgecolor="white",
            linewidth=0.3,
            zorder=3,
        )
    axis_c1.axhline(0.2, color=COLORS["gray"], linestyle=":", linewidth=0.8)
    axis_c1.set_xticks([0, 1], ["Permuted", "True"])
    axis_c1.set_ylim(0.14, 0.31)
    axis_c1.set_ylabel("Conflict-state accuracy")
    axis_c1.set_title("h4 probe")
    style_axis(axis_c1)
    panel_label(axis_c1, "c", x=-0.28)

    for row in lexical:
        values = [
            float(row["h4_error_distance0"]),
            float(row["h4_error_distance16"]),
            float(row["h4_error_distance64"]),
        ]
        axis_c2.plot(
            [0, 1, 2], values, marker="o", markersize=3, color=COLORS["orange"], alpha=0.75
        )
    axis_c2.axhline(0.5, color=COLORS["red"], linestyle="--", linewidth=0.8)
    axis_c2.set_xticks([0, 1, 2], ["0", "16", "64"])
    axis_c2.set_xlabel("Inserted neutral tokens")
    axis_c2.set_ylabel("h4 relative error")
    axis_c2.set_ylim(0.25, 0.53)
    axis_c2.set_title("Distance stress")
    axis_c2.text(
        0.98,
        0.04,
        "0/3 pass all actions at 64",
        transform=axis_c2.transAxes,
        ha="right",
        fontsize=6.0,
    )
    style_axis(axis_c2)

    attribution = read_csv(paths["attribution"])
    one_step = [row for row in attribution if row["analysis"] == "one_step"]
    variants = (
        "full_unweighted_train",
        "full_weighted_train",
        "full_unweighted_refit",
        "full_weighted_refit",
    )
    variant_labels = ("Train\nU", "Train\nW", "Refit\nU", "Refit\nW")
    for seed in SEEDS:
        rows = {row["variant"]: row for row in one_step if int(row["seed"]) == seed}
        values = [float(rows[variant]["relative_error_mean"]) for variant in variants]
        axis_d1.plot(range(4), values, marker="o", markersize=3, color=COLORS["blue"], alpha=0.75)
    axis_d1.axhline(0.5, color=COLORS["red"], linestyle="--", linewidth=0.8)
    axis_d1.set_xticks(range(4), variant_labels)
    axis_d1.set_ylim(0.44, 0.535)
    axis_d1.set_ylabel("One-step relative error")
    axis_d1.set_title("H1 gap differs by fit scope")
    style_axis(axis_d1)
    panel_label(axis_d1, "d", x=-0.28)

    composition = [row for row in attribution if row["analysis"] == "composition"]
    composition_variants = ("original_phase3", "full_unweighted_refit", "full_weighted_refit")
    composition_labels = ("Frozen", "Refit\nU", "Refit\nW")
    for seed in SEEDS:
        rows = {row["variant"]: row for row in composition if int(row["seed"]) == seed}
        values = [float(rows[variant]["direct_discrepancy"]) for variant in composition_variants]
        axis_d2.plot(range(3), values, marker="o", markersize=3, color=COLORS["orange"], alpha=0.75)
    axis_d2.axhline(0.5, color=COLORS["red"], linestyle="--", linewidth=0.8)
    axis_d2.set_xticks(range(3), composition_labels)
    axis_d2.set_ylim(0.47, 0.84)
    axis_d2.set_ylabel("H2 direct-map gap")
    axis_d2.set_title("Composition stays 0/3")
    style_axis(axis_d2)

    figure.subplots_adjust(left=0.075, right=0.98, top=0.94, bottom=0.10)
    stem = figure_dir / "reviewer_v2_diagnostics"
    svg_path = stem.with_suffix(".svg")
    figure.savefig(svg_path, bbox_inches="tight")
    normalize_svg(svg_path)
    figure.savefig(stem.with_suffix(".pdf"), bbox_inches="tight")
    figure.savefig(stem.with_suffix(".tiff"), dpi=600, bbox_inches="tight")
    figure.savefig(stem.with_suffix(".png"), dpi=300, bbox_inches="tight")
    plt.close(figure)


def plot_geometry(paths: dict[str, Path], figure_dir: Path) -> None:
    rows = read_csv(paths["geometry"])
    figure, axes = plt.subplots(2, 2, figsize=(WIDTH_MM / 25.4, 105 / 25.4))
    specifications = (
        ("residual_norm_mean", "Residual norm", "Mean norm"),
        ("displacement_norm_mean", "Action displacement", "Mean norm"),
        ("effective_rank", "Effective rank", "Participation ratio"),
        ("rms_normalized_one_step_error", "RMS-normalized H1", "Relative error"),
    )
    if len(axes.ravel()) != len(specifications):
        raise ValueError("geometry panel and specification counts differ")
    for index, (field, title, ylabel) in enumerate(specifications):
        label = "abcd"[index]
        axis = axes.ravel()[index]
        for layer_index, layer in enumerate(LAYERS):
            values = [float(row[field]) for row in rows if int(row["hidden_state_index"]) == layer]
            positions = np.full(len(values), layer_index) + np.linspace(-0.07, 0.07, len(values))
            axis.scatter(
                positions,
                values,
                s=18,
                color=COLORS[layer],
                edgecolor="white",
                linewidth=0.35,
                zorder=3,
            )
            axis.plot(
                [layer_index - 0.14, layer_index + 0.14],
                [mean(values), mean(values)],
                color="#202020",
                linewidth=1.0,
            )
        axis.set_xticks(range(4), [f"h{layer}" for layer in LAYERS])
        axis.set_ylabel(ylabel)
        axis.set_title(title)
        style_axis(axis)
        panel_label(axis, label)
    axes[1, 1].axhline(0.5, color=COLORS["red"], linestyle="--", linewidth=0.8)
    figure.subplots_adjust(left=0.08, right=0.98, top=0.92, bottom=0.11, hspace=0.43, wspace=0.31)
    stem = figure_dir / "layer_geometry_controls"
    svg_path = stem.with_suffix(".svg")
    figure.savefig(svg_path, bbox_inches="tight")
    normalize_svg(svg_path)
    figure.savefig(stem.with_suffix(".pdf"), bbox_inches="tight")
    figure.savefig(stem.with_suffix(".tiff"), dpi=600, bbox_inches="tight")
    figure.savefig(stem.with_suffix(".png"), dpi=300, bbox_inches="tight")
    plt.close(figure)


def main() -> None:
    configure_matplotlib()
    args = parse_args()
    args.project_root = args.project_root.resolve()
    args.phase8_dir = args.phase8_dir.resolve()
    args.phase8b_dir = args.phase8b_dir.resolve()
    args.figure_dir = (
        (args.project_root / args.figure_dir).resolve()
        if not args.figure_dir.is_absolute()
        else args.figure_dir.resolve()
    )
    args.source_data_dir = (
        (args.project_root / args.source_data_dir).resolve()
        if not args.source_data_dir.is_absolute()
        else args.source_data_dir.resolve()
    )
    paths = prepare_source_data(args)
    plot_main(paths, args.figure_dir)
    plot_geometry(paths, args.figure_dir)
    print(json.dumps({key: str(value) for key, value in paths.items()}, indent=2, sort_keys=True))


if __name__ == "__main__":
    main()


==> anc/scripts/plot_reviewer_calibration.py <==
#!/usr/bin/env python3
"""Build reviewer-calibration, depth, and threshold-sensitivity figures."""

from __future__ import annotations

import argparse
import csv
import hashlib
import json
import shutil
from collections import defaultdict
from pathlib import Path
from statistics import mean
from typing import Any

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np
from matplotlib.colors import TwoSlopeNorm

plt.rcParams["font.family"] = "sans-serif"
plt.rcParams["font.sans-serif"] = ["Arial", "DejaVu Sans", "Liberation Sans"]
plt.rcParams.update({"svg.fonttype": "none", "pdf.fonttype": 42})


OPERATORS = ("empty", "fill_red", "fill_blue", "fill_green", "fill_yellow")
LAYERS = (4, 16, 28, 36)
SEEDS = (20260808, 20260809, 20260810)
COLORS = {
    "one_step_nrmse": "#0072B2",
    "two_step_nrmse": "#D55E00",
    "inverse_nrmse": "#009E73",
    4: "#0072B2",
    16: "#56B4E9",
    28: "#D55E00",
    36: "#7A3E9D",
}
DISPLAY = {
    "one_step_nrmse": "One-step",
    "two_step_nrmse": "Two-step",
    "inverse_nrmse": "Inverse cycle",
}
GROUND_REFERENCES = (
    ("test_distribution_crossfit_affine", "Cross-\nfit"),
    ("original_affine", "Frozen\nh28"),
    ("rbf_kernel_ridge", "RBF"),
    ("source_label_gated_affine_oracle", "State\noracle"),
    ("in_sample_affine_capacity_ceiling", "In-\nsample"),
)


def parse_args() -> argparse.Namespace:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--phase6-dir", type=Path, required=True)
    parser.add_argument("--phase7-dir", type=Path, required=True)
    parser.add_argument("--phase8-dir", type=Path, required=True)
    parser.add_argument("--project-root", type=Path, default=Path("."))
    parser.add_argument(
        "--legacy-results-root",
        type=Path,
        default=None,
        help="Root containing the frozen Phase 1 and Phase 3 result directories",
    )
    parser.add_argument("--figure-dir", type=Path, default=Path("paper/figures"))
    parser.add_argument("--source-data-dir", type=Path, default=Path("paper/source_data"))
    return parser.parse_args()


def sha256_file(path: Path) -> str:
    digest = hashlib.sha256()
    with path.open("rb") as handle:
        for chunk in iter(lambda: handle.read(1024 * 1024), b""):
            digest.update(chunk)
    return digest.hexdigest()


def normalize_svg(path: Path) -> None:
    """Remove generator-only trailing spaces without changing SVG semantics."""
    lines = path.read_text(encoding="utf-8").splitlines()
    path.write_text("\n".join(line.rstrip() for line in lines) + "\n", encoding="utf-8")


def read_csv(path: Path) -> list[dict[str, str]]:
    with path.open(encoding="utf-8", newline="") as handle:
        return list(csv.DictReader(handle))


def write_csv(path: Path, rows: list[dict[str, Any]]) -> None:
    if not rows:
        raise ValueError(f"cannot write empty source-data table {path}")
    fields = list(rows[0])
    if any(list(row) != fields for row in rows):
        raise ValueError("source-data rows have inconsistent fields or order")
    with path.open("w", encoding="utf-8", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=fields, lineterminator="\n")
        writer.writeheader()
        writer.writerows(rows)


def style_axis(axis: Any) -> None:
    axis.spines["top"].set_visible(False)
    axis.spines["right"].set_visible(False)
    axis.tick_params(width=0.7, length=3)
    axis.grid(axis="y", color="#D8D8D8", linewidth=0.5, alpha=0.65, zorder=0)


def panel_label(axis: Any, label: str) -> None:
    axis.text(
        -0.14,
        1.05,
        label,
        transform=axis.transAxes,
        fontsize=9,
        fontweight="bold",
        ha="left",
        va="bottom",
    )


def percentile(values: list[float], probability: float) -> float:
    return float(np.quantile(np.asarray(values, dtype=float), probability))


def _phase3_result_paths(results_root: Path) -> dict[int, Path]:
    names = {
        20260808: "phase3-h2-seed20260808-20260808T122647Z-f57594171081",
        20260809: "phase3-h2-seed20260809-20260808T123147Z-f57594171081",
        20260810: "phase3-h2-seed20260810-20260808T123638Z-f57594171081",
    }
    return {seed: results_root / name / "result.json" for seed, name in names.items()}


def _intervention_paths(results_root: Path) -> dict[int, Path]:
    names = {
        4: "phase1-intervention-20260808T103652Z-cc4bac08d96f",
        16: "phase1-intervention-20260808T103750Z-73fd9b9fd697",
        28: "phase1-intervention-20260808T103804Z-73fd9b9fd697",
        36: "phase1-intervention-20260808T103818Z-73fd9b9fd697",
    }
    return {layer: results_root / name / "result.json" for layer, name in names.items()}


def build_source_data(args: argparse.Namespace) -> dict[str, Path]:
    args.source_data_dir.mkdir(parents=True, exist_ok=True)
    phase6_positive = read_csv(args.phase6_dir / "positive_fold_metrics.csv")
    phase6_noise = read_csv(args.phase6_dir / "positive_noise_curve.csv")
    phase6_grounded = read_csv(args.phase6_dir / "grounded_calibration_metrics.csv")
    phase6_layers = read_csv(args.phase6_dir / "layer_robustness_metrics.csv")
    phase7_cells = json.loads(
        (args.phase7_dir / "layer_seed_summaries.json").read_text(encoding="utf-8")
    )["cells"]

    positive_rows: list[dict[str, Any]] = []
    for row in phase6_positive:
        if row["run"] != "formal":
            continue
        for metric in DISPLAY:
            positive_rows.append(
                {
                    "panel": "positive_control",
                    "fold": int(row["fold"]),
                    "metric": metric,
                    "value": format(float(row[metric]), ".17g"),
                    "gate": "0.6" if metric == "two_step_nrmse" else "0.5",
                    "replicate_unit": "held_source_state_fold",
                }
            )
    grouped_noise: dict[tuple[float, int, str], list[float]] = defaultdict(list)
    for row in phase6_noise:
        for metric in DISPLAY:
            grouped_noise[(float(row["noise_ratio"]), int(row["noise_seed"]), metric)].append(
                float(row[metric])
            )
    noise_seed_means: dict[tuple[float, str], list[float]] = defaultdict(list)
    for (ratio, _, metric), values in grouped_noise.items():
        noise_seed_means[(ratio, metric)].append(mean(values))
    for (ratio, metric), values in sorted(noise_seed_means.items()):
        positive_rows.append(
            {
                "panel": "nuisance_calibration",
                "fold": "",
                "metric": metric,
                "value": format(mean(values), ".17g"),
                "gate": "0.6" if metric == "two_step_nrmse" else "0.5",
                "replicate_unit": "nuisance_seed_mean_over_three_folds",
                "noise_ratio": format(ratio, ".17g"),
                "n": len(values),
                "interval_low": format(percentile(values, 0.025), ".17g"),
                "interval_high": format(percentile(values, 0.975), ".17g"),
            }
        )
    positive_path = args.source_data_dir / "reviewer_calibration_positive.csv"
    positive_fields = (
        "panel",
        "fold",
        "metric",
        "value",
        "gate",
        "replicate_unit",
        "noise_ratio",
        "n",
        "interval_low",
        "interval_high",
    )
    positive_rows = [
        {field: row.get(field, "") for field in positive_fields} for row in positive_rows
    ]
    write_csv(positive_path, positive_rows)

    grounded_rows = [
        {
            "seed": row["seed"],
            "operator": row["operator"],
            "reference": row["reference"],
            "relative_error_mean": row["relative_error_mean"],
            "count": row["count"],
            "replicate_unit": "action_by_dataset_seed_cell",
        }
        for row in phase6_grounded
    ]
    grounded_path = args.source_data_dir / "reviewer_calibration_grounded.csv"
    write_csv(grounded_path, grounded_rows)

    layer_cells: dict[tuple[int, int], list[float]] = {}
    for row in phase6_layers:
        key = (int(row["hidden_state_index"]), int(row["seed"]))
        layer_cells.setdefault(key, []).append(float(row["test_relative_error_mean"]))
    layer_means = {key: mean(values) for key, values in layer_cells.items()}
    depth_rows: list[dict[str, Any]] = []
    intervention_rows = read_csv(args.phase8_dir / "intervention_replication_summary.csv")
    for intervention in intervention_rows:
        layer = int(intervention["hidden_state_index"])
        seed = int(intervention["seed"])
        interval = json.loads(intervention["specific_effect_95ci"])
        depth_rows.append(
            {
                "seed": seed,
                "hidden_state_index": layer,
                "one_step_relative_error_mean": format(layer_means[(layer, seed)], ".17g"),
                "one_step_cell_count": 5,
                "intervention_specific_effect": format(
                    float(intervention["specific_effect_mean"]), ".17g"
                ),
                "intervention_ci_low": format(float(interval[0]), ".17g"),
                "intervention_ci_high": format(float(interval[1]), ".17g"),
                "intervention_pair_count": int(intervention["pair_count"]),
                "intervention_passed": str(float(interval[0]) > 0).lower(),
            }
        )
    depth_rows.sort(key=lambda row: (row["hidden_state_index"], row["seed"]))
    depth_path = args.source_data_dir / "reviewer_calibration_depth.csv"
    write_csv(depth_path, depth_rows)

    composition_rows: list[dict[str, Any]] = []
    for cell in phase7_cells:
        primary = cell["summary"]["test_in"]
        order = primary["order_advantage"]
        probe = primary["probe_advantage"]
        composition_rows.append(
            {
                "source": "phase7_formal",
                "hidden_state_index": int(cell["layer"]),
                "seed": int(cell["seed"]),
                "correct_relative_error": format(
                    float(primary["mean_correct_relative_error"]), ".17g"
                ),
                "direct_discrepancy": format(float(primary["mean_direct_discrepancy"]), ".17g"),
                "order_advantage": format(float(order["mean_difference"]), ".17g"),
                "order_dz": format(float(order["cohens_dz"]), ".17g"),
                "order_p": format(float(order["permutation_p_one_sided"]), ".17g"),
                "order_ci_low": format(float(order["bootstrap_95ci"][0]), ".17g"),
                "probe_advantage": format(float(probe["mean_difference"]), ".17g"),
                "probe_ci_low": format(float(probe["bootstrap_95ci"][0]), ".17g"),
                "gate_correct": str(bool(cell["summary"]["gates"]["correct_error"])).lower(),
                "gate_direct": str(bool(cell["summary"]["gates"]["direct_discrepancy"])).lower(),
                "gate_order": str(bool(cell["summary"]["gates"]["order_effect"])).lower(),
                "gate_probe": str(bool(cell["summary"]["gates"]["probe_advantage"])).lower(),
                "h2_passed": str(bool(cell["summary"]["h2_passed"])).lower(),
            }
        )
    for seed, result_path in sorted(_phase3_result_paths(args.legacy_results_root).items()):
        summary = json.loads(result_path.read_text(encoding="utf-8"))["summary"]
        primary = summary["test_in"]
        order = primary["order_advantage"]
        probe = primary["probe_advantage"]
        gates = {
            "correct": primary["mean_correct_relative_error"] < 1.0,
            "direct": primary["mean_direct_discrepancy"] < 0.5,
            "order": (
                order["mean_difference"] > 0
                and order["permutation_p_one_sided"] < 0.01
                and order["cohens_dz"] > 0.8
                and order["bootstrap_95ci"][0] > 0
            ),
            "probe": probe["mean_difference"] >= 0.2 and probe["bootstrap_95ci"][0] > 0,
        }
        composition_rows.append(
            {
                "source": "phase3_frozen_compatibility",
                "hidden_state_index": 28,
                "seed": seed,
                "correct_relative_error": format(
                    float(primary["mean_correct_relative_error"]), ".17g"
                ),
                "direct_discrepancy": format(float(primary["mean_direct_discrepancy"]), ".17g"),
                "order_advantage": format(float(order["mean_difference"]), ".17g"),
                "order_dz": format(float(order["cohens_dz"]), ".17g"),
                "order_p": format(float(order["permutation_p_one_sided"]), ".17g"),
                "order_ci_low": format(float(order["bootstrap_95ci"][0]), ".17g"),
                "probe_advantage": format(float(probe["mean_difference"]), ".17g"),
                "probe_ci_low": format(float(probe["bootstrap_95ci"][0]), ".17g"),
                "gate_correct": str(gates["correct"]).lower(),
                "gate_direct": str(gates["direct"]).lower(),
                "gate_order": str(gates["order"]).lower(),
                "gate_probe": str(gates["probe"]).lower(),
                "h2_passed": str(all(gates.values())).lower(),
            }
        )
    composition_rows.sort(key=lambda row: (row["hidden_state_index"], row["seed"]))
    composition_path = args.source_data_dir / "reviewer_calibration_composition.csv"
    write_csv(composition_path, composition_rows)

    h4_rows = [
        row
        for row in composition_rows
        if row["source"] == "phase7_formal" and int(row["hidden_state_index"]) == 4
    ]
    dz_rows: list[dict[str, Any]] = []
    for threshold in np.linspace(0.70, 0.90, 21):
        order_count = 0
        joint_count = 0
        for row in h4_rows:
            order_pass = (
                float(row["order_advantage"]) > 0
                and float(row["order_p"]) < 0.01
                and float(row["order_ci_low"]) > 0
                and float(row["order_dz"]) > threshold
            )
            order_count += order_pass
            joint_count += (
                float(row["correct_relative_error"]) < 1.0
                and float(row["direct_discrepancy"]) < 0.5
                and order_pass
                and float(row["probe_advantage"]) >= 0.2
                and float(row["probe_ci_low"]) > 0
            )
        dz_rows.append(
            {
                "minimum_order_dz": format(float(threshold), ".17g"),
                "order_subgate_pass_count": order_count,
                "joint_h2_pass_count": joint_count,
                "cell_count": len(h4_rows),
                "other_thresholds": (
                    "endpoint<1; direct_gap<.5; probe_gain>=.2; p<.01; both_CI_low>0"
                ),
            }
        )
    dz_path = args.source_data_dir / "h4_order_dz_sensitivity.csv"
    write_csv(dz_path, dz_rows)

    h1_source = args.phase6_dir / "h1_threshold_sensitivity.csv"
    h2_source = args.phase6_dir / "h2_threshold_sensitivity.csv"
    h1_destination = args.source_data_dir / "h1_threshold_sensitivity.csv"
    h2_destination = args.source_data_dir / "h2_threshold_sensitivity.csv"
    shutil.copyfile(h1_source, h1_destination)
    shutil.copyfile(h2_source, h2_destination)

    paths = {
        "positive": positive_path,
        "grounded": grounded_path,
        "depth": depth_path,
        "composition": composition_path,
        "h1_threshold": h1_destination,
        "h2_threshold": h2_destination,
        "h4_dz_threshold": dz_path,
    }
    metadata = {
        "schema_version": "reviewer_calibration_figure_v1",
        "figure_contract": "reports/2026-08-11-reviewer-calibration-figure-contract.md",
        "formal_phase6_result": {
            "path": str(args.phase6_dir / "result.json"),
            "sha256": sha256_file(args.phase6_dir / "result.json"),
        },
        "formal_phase6_manifest": {
            "path": str(args.phase6_dir / "artifact_manifest.json"),
            "sha256": sha256_file(args.phase6_dir / "artifact_manifest.json"),
        },
        "formal_phase7_result": {
            "path": str(args.phase7_dir / "result.json"),
            "sha256": sha256_file(args.phase7_dir / "result.json"),
        },
        "formal_phase7_manifest": {
            "path": str(args.phase7_dir / "artifact_manifest.json"),
            "sha256": sha256_file(args.phase7_dir / "artifact_manifest.json"),
        },
        "formal_phase8_result": {
            "path": str(args.phase8_dir / "result.json"),
            "sha256": sha256_file(args.phase8_dir / "result.json"),
        },
        "formal_phase8_manifest": {
            "path": str(args.phase8_dir / "artifact_manifest.json"),
            "sha256": sha256_file(args.phase8_dir / "artifact_manifest.json"),
        },
        "independent_phase6_audit": {
            "path": str(
                args.project_root / "reports" / "2026-08-11-phase6-reviewer-calibration-audit.json"
            ),
            "sha256": sha256_file(
                args.project_root / "reports" / "2026-08-11-phase6-reviewer-calibration-audit.json"
            ),
        },
        "independent_phase7_audit": {
            "path": str(
                args.project_root
                / "reports"
                / "2026-08-11-phase7-layer-local-composition-audit.json"
            ),
            "sha256": sha256_file(
                args.project_root
                / "reports"
                / "2026-08-11-phase7-layer-local-composition-audit.json"
            ),
        },
        "independent_phase8_audit": {
            "path": str(
                args.project_root / "reports" / "2026-08-12-phase8-reviewer-v2-local-audit.json"
            ),
            "sha256": sha256_file(
                args.project_root / "reports" / "2026-08-12-phase8-reviewer-v2-local-audit.json"
            ),
        },
        "source_data": {
            key: {"path": str(path), "bytes": path.stat().st_size, "sha256": sha256_file(path)}
            for key, path in paths.items()
        },
        "statistics": {
            "positive_control": "three held-source-state outer folds",
            "nuisance_curve": (
                "mean and empirical 2.5/97.5 percentiles over 20 nuisance seeds "
                "after averaging three folds"
            ),
            "grounded_references": (
                "15 action-by-dataset-seed cells; points shown without "
                "pseudo-replication error bars"
            ),
            "depth": (
                "one-step mean over five action cells per dataset seed; intervention "
                "effect and pair-bootstrap interval from 160 matched pairs in each "
                "of three dataset-seed regenerations from the same frozen checkpoint"
            ),
            "composition": (
                "three dataset-seed regenerations from the same frozen checkpoint; "
                "semantic action-pair statistics within each seed"
            ),
            "h4_order_dz_sensitivity": (
                "three Phase 7 h4 dataset seeds; order sub-gate and full H2 "
                "recomputed over a fixed d_z threshold grid"
            ),
        },
    }
    metadata_path = args.source_data_dir / "reviewer_calibration_metadata.json"
    metadata_path.write_text(
        json.dumps(metadata, indent=2, sort_keys=True) + "\n", encoding="utf-8"
    )
    paths["metadata"] = metadata_path
    return paths


def plot_main(paths: dict[str, Path], figure_dir: Path) -> None:
    figure_dir.mkdir(parents=True, exist_ok=True)
    plt.rcParams.update(
        {
            "font.size": 6.5,
            "axes.labelsize": 6.5,
            "axes.titlesize": 7.2,
            # Log-axis powers are rendered at 70% of the parent tick size;
            # 8 pt keeps those exponent glyphs comfortably above the 5 pt floor.
            "xtick.labelsize": 8.0,
            "ytick.labelsize": 8.0,
            "legend.fontsize": 6.2,
            "axes.linewidth": 0.7,
            "lines.linewidth": 1.2,
        }
    )
    figure_width_mm = 180
    width = figure_width_mm / 25.4
    height = 119 / 25.4
    figure, axes = plt.subplots(2, 2, figsize=(width, height))
    axis_a, axis_b, axis_c, axis_d = axes.ravel()

    positive = read_csv(paths["positive"])
    formal = [row for row in positive if row["panel"] == "positive_control"]
    if np.any(np.asarray([float(row["value"]) for row in formal]) <= 0):
        raise ValueError("positive-control NRMSE values must be strictly positive on a log axis")
    for x, metric in enumerate(DISPLAY):
        values = [float(row["value"]) for row in formal if row["metric"] == metric]
        axis_a.scatter(
            np.full(len(values), x) + np.linspace(-0.06, 0.06, len(values)),
            values,
            s=17,
            color=COLORS[metric],
            edgecolor="white",
            linewidth=0.35,
            zorder=3,
        )
        axis_a.plot(
            [x - 0.12, x + 0.12], [mean(values), mean(values)], color=COLORS[metric], lw=1.3
        )
    axis_a.axhline(0.5, color="#767676", ls="--", lw=0.7)
    axis_a.axhline(0.6, color="#767676", ls=":", lw=0.7)
    axis_a.set_yscale("log")
    axis_a.set_ylim(1e-9, 1.2)
    axis_a.set_xticks(
        range(3), [DISPLAY[key] for key in DISPLAY], rotation=20, ha="right", rotation_mode="anchor"
    )
    axis_a.set_ylabel("NRMSE (log scale)")
    axis_a.set_title("Known algebra is recovered")
    style_axis(axis_a)
    panel_label(axis_a, "a")

    noise = [row for row in positive if row["panel"] == "nuisance_calibration"]
    ratios = sorted({float(row["noise_ratio"]) for row in noise})
    for metric in DISPLAY:
        rows = sorted(
            (row for row in noise if row["metric"] == metric),
            key=lambda row: float(row["noise_ratio"]),
        )
        center = np.asarray([float(row["value"]) for row in rows])
        low = np.asarray([float(row["interval_low"]) for row in rows])
        high = np.asarray([float(row["interval_high"]) for row in rows])
        axis_b.plot(ratios, center, marker="o", ms=3, color=COLORS[metric], label=DISPLAY[metric])
        axis_b.fill_between(ratios, low, high, color=COLORS[metric], alpha=0.16, linewidth=0)
    axis_b.set_xlabel("Target nuisance / signal RMS")
    axis_b.set_ylabel("NRMSE")
    axis_b.set_title("Error grows smoothly with nuisance")
    axis_b.legend(loc="upper left", frameon=False)
    axis_b.set_ylim(bottom=0)
    style_axis(axis_b)
    panel_label(axis_b, "b")

    grounded = read_csv(paths["grounded"])
    for x, (reference, _label) in enumerate(GROUND_REFERENCES):
        values = np.asarray(
            [float(row["relative_error_mean"]) for row in grounded if row["reference"] == reference]
        )
        positions = np.full(len(values), x, dtype=float) + np.linspace(-0.10, 0.10, len(values))
        color = "#0072B2" if reference == "test_distribution_crossfit_affine" else "#767676"
        axis_c.scatter(positions, values, s=10, alpha=0.8, color=color, edgecolor="none", zorder=3)
        axis_c.plot([x - 0.16, x + 0.16], [mean(values), mean(values)], color="#202020", lw=1.0)
    axis_c.axhline(0.5, color="#B64342", ls="--", lw=0.8)
    axis_c.set_xticks(range(len(GROUND_REFERENCES)), [label for _, label in GROUND_REFERENCES])
    axis_c.set_ylabel("Held-pair relative error")
    axis_c.set_ylim(-0.03, 0.72)
    axis_c.set_title("Domain shift, not a noise floor")
    style_axis(axis_c)
    panel_label(axis_c, "c")

    depth = read_csv(paths["depth"])
    for row in depth:
        layer = int(row["hidden_state_index"])
        x = float(row["one_step_relative_error_mean"])
        y = float(row["intervention_specific_effect"])
        low = float(row["intervention_ci_low"])
        high = float(row["intervention_ci_high"])
        axis_d.errorbar(
            x,
            y,
            yerr=[[y - low], [high - y]],
            fmt="o",
            ms=4.2,
            capsize=1.7,
            color=COLORS[layer],
            mec="white",
            mew=0.4,
            alpha=0.85,
            zorder=3,
        )
    for layer in LAYERS:
        rows = [row for row in depth if int(row["hidden_state_index"]) == layer]
        x = mean(float(row["one_step_relative_error_mean"]) for row in rows)
        y = mean(float(row["intervention_specific_effect"]) for row in rows)
        axis_d.annotate(
            f"h{layer}",
            (x, y),
            xytext=(5, 3),
            textcoords="offset points",
            fontsize=6.5,
            fontweight="bold",
            color=COLORS[layer],
        )
    axis_d.axvline(0.5, color="#B64342", ls="--", lw=0.8)
    axis_d.axhline(0.0, color="#767676", ls=":", lw=0.7)
    axis_d.set_xlabel("One-step relative error")
    axis_d.set_ylabel("Specific intervention effect (logits)")
    axis_d.set_title("Geometry and causal use separate reproducibly")
    axis_d.set_xlim(0.25, 0.59)
    style_axis(axis_d)
    panel_label(axis_d, "d")

    figure.subplots_adjust(left=0.085, right=0.975, top=0.94, bottom=0.10, hspace=0.43, wspace=0.32)
    stem = figure_dir / "reviewer_calibration_depth"
    svg_path = stem.with_suffix(".svg")
    figure.savefig(svg_path, bbox_inches="tight")
    normalize_svg(svg_path)
    figure.savefig(stem.with_suffix(".pdf"), bbox_inches="tight")
    figure.savefig(stem.with_suffix(".tiff"), dpi=600, bbox_inches="tight")
    figure.savefig(stem.with_suffix(".png"), dpi=300, bbox_inches="tight")
    plt.close(figure)


def plot_composition_supplement(paths: dict[str, Path], figure_dir: Path) -> None:
    """Move the dense Phase 7 joint-gate grid out of the main figure."""
    plt.rcParams.update(
        {
            "font.size": 7.2,
            "axes.labelsize": 7.2,
            "axes.titlesize": 7.8,
            "xtick.labelsize": 7.2,
            "ytick.labelsize": 7.2,
        }
    )
    figure, axis = plt.subplots(figsize=(180 / 25.4, 84 / 25.4))
    composition = read_csv(paths["composition"])
    matrix: list[list[float]] = []
    annotations: list[list[str]] = []
    row_labels: list[str] = []
    for row in composition:
        error = float(row["correct_relative_error"])
        direct = float(row["direct_discrepancy"])
        dz = float(row["order_dz"])
        probe = float(row["probe_advantage"])
        passed = row["h2_passed"] == "true"
        matrix.append(
            [
                1.0 - error,
                (0.5 - direct) / 0.5,
                (dz - 0.8) / 0.8,
                (probe - 0.2) / 0.2,
                1.0 if passed else -1.0,
            ]
        )
        annotations.append(
            [
                f"{error:.2f}",
                f"{direct:.2f}",
                f"{dz:.2f}",
                f"{100 * probe:.0f} pp",
                "PASS" if passed else "FAIL",
            ]
        )
        row_labels.append(f"h{row['hidden_state_index']} · seed {row['seed']}")
    matrix_array = np.asarray(matrix)
    image = axis.imshow(
        np.clip(matrix_array, -1.5, 1.5),
        cmap="RdBu",
        norm=TwoSlopeNorm(vmin=-1.5, vcenter=0.0, vmax=1.5),
        aspect="auto",
        interpolation="nearest",
    )
    for row_index in range(matrix_array.shape[0]):
        for column_index in range(matrix_array.shape[1]):
            value = matrix_array[row_index, column_index]
            axis.text(
                column_index,
                row_index,
                annotations[row_index][column_index],
                ha="center",
                va="center",
                fontsize=6.0,
                color="white" if abs(value) > 0.78 else "#202020",
                fontweight="bold" if column_index == 4 else "normal",
            )
    axis.set_xticks(
        range(5),
        ["Endpoint\nerror", "Direct-map\ngap", "Order\ndz", "Probe\ngain", "Joint\nH2"],
    )
    axis.set_yticks(range(len(row_labels)), row_labels)
    axis.tick_params(length=0)
    axis.set_title("Early-layer maps fail the frozen composition construct")
    for spine in axis.spines.values():
        spine.set_visible(False)
    colorbar = figure.colorbar(image, ax=axis, fraction=0.025, pad=0.025)
    colorbar.set_label("Signed normalized gate margin", fontsize=7.0)
    colorbar.ax.tick_params(labelsize=7.0, width=0.5, length=2)
    figure.subplots_adjust(left=0.18, right=0.94, top=0.89, bottom=0.17)
    stem = figure_dir / "layer_composition_gates"
    svg_path = stem.with_suffix(".svg")
    figure.savefig(svg_path, bbox_inches="tight")
    normalize_svg(svg_path)
    figure.savefig(stem.with_suffix(".pdf"), bbox_inches="tight")
    figure.savefig(stem.with_suffix(".tiff"), dpi=600, bbox_inches="tight")
    figure.savefig(stem.with_suffix(".png"), dpi=300, bbox_inches="tight")
    plt.close(figure)


def plot_thresholds(paths: dict[str, Path], figure_dir: Path) -> None:
    # Math subscripts are rendered at 70% of the parent size.  An 8 pt base
    # keeps the smallest d_z glyph comfortably above 5 pt after inclusion.
    plt.rcParams.update(
        {
            "font.size": 8.0,
            "axes.labelsize": 8.0,
            "axes.titlesize": 8.2,
            "xtick.labelsize": 8.0,
            "ytick.labelsize": 8.0,
            "legend.fontsize": 8.0,
        }
    )
    figure_width_mm = 180
    figure, axes = plt.subplots(1, 3, figsize=(figure_width_mm / 25.4, 65 / 25.4))
    axis_a, axis_b, axis_c = axes
    h1 = read_csv(paths["h1_threshold"])
    thresholds = np.asarray([float(row["error_threshold"]) for row in h1])
    counts = np.asarray([int(row["passed_cell_count"]) for row in h1])
    axis_a.step(thresholds, counts, where="post", color="#0072B2", lw=1.5)
    axis_a.axvline(0.5, color="#B64342", ls="--", lw=0.9, label="Frozen .50 gate")
    all_threshold = min(
        float(row["error_threshold"]) for row in h1 if row["all_cells_passed"] == "True"
    )
    axis_a.axvline(
        all_threshold, color="#009E73", ls=":", lw=1.0, label=f"All 15 pass at {all_threshold:.2f}"
    )
    axis_a.set_xlabel("H1 relative-error threshold")
    axis_a.set_ylabel("Action-seed cells passing (of 15)")
    axis_a.set_ylim(-0.3, 15.8)
    axis_a.legend(loc="lower right", frameon=False)
    axis_a.set_title("H1 threshold sensitivity")
    style_axis(axis_a)
    panel_label(axis_a, "a")

    h2 = read_csv(paths["h2_threshold"])
    direct = sorted({float(row["maximum_direct_discrepancy"]) for row in h2})
    probe = sorted({float(row["minimum_probe_advantage"]) for row in h2})
    grid = np.zeros((len(probe), len(direct)))
    for row in h2:
        i = probe.index(float(row["minimum_probe_advantage"]))
        j = direct.index(float(row["maximum_direct_discrepancy"]))
        grid[i, j] = 1.0 if row["h2_passed"] == "True" else 0.0
    axis_b.imshow(
        grid,
        origin="lower",
        aspect="auto",
        extent=(min(direct), max(direct), min(probe), max(probe)),
        interpolation="nearest",
        cmap=matplotlib.colors.ListedColormap(["#E6E6E6", "#0072B2"]),
    )
    axis_b.scatter(
        [0.5], [0.2], marker="x", s=35, color="#B64342", linewidth=1.2, label="Frozen gate"
    )
    axis_b.set_xlabel("Maximum direct-map discrepancy")
    axis_b.set_ylabel("Minimum probe advantage")
    axis_b.set_title("H2 passes only after both gates move")
    axis_b.legend(loc="upper left", frameon=False)
    axis_b.grid(False)
    panel_label(axis_b, "b")

    dz_rows = read_csv(paths["h4_dz_threshold"])
    dz_thresholds = [float(row["minimum_order_dz"]) for row in dz_rows]
    order_counts = [int(row["order_subgate_pass_count"]) for row in dz_rows]
    joint_counts = [int(row["joint_h2_pass_count"]) for row in dz_rows]
    axis_c.step(
        dz_thresholds,
        order_counts,
        where="post",
        color="#0072B2",
        linewidth=1.4,
        label="Order sub-gate",
    )
    axis_c.step(
        dz_thresholds,
        joint_counts,
        where="post",
        color="#D55E00",
        linewidth=1.4,
        label="Joint H2",
    )
    axis_c.axvline(0.8, color="#B64342", linestyle="--", linewidth=0.9)
    axis_c.set_xlabel("Minimum h4 order $d_z$")
    axis_c.set_ylabel("h4 seed cells passing (of 3)")
    axis_c.set_ylim(-0.1, 3.25)
    axis_c.set_title("Moving $d_z$ alone cannot rescue H2")
    axis_c.legend(loc="upper right", frameon=False)
    style_axis(axis_c)
    panel_label(axis_c, "c")
    figure.subplots_adjust(left=0.065, right=0.99, top=0.88, bottom=0.22, wspace=0.37)
    stem = figure_dir / "threshold_sensitivity"
    svg_path = stem.with_suffix(".svg")
    figure.savefig(svg_path, bbox_inches="tight")
    normalize_svg(svg_path)
    figure.savefig(stem.with_suffix(".pdf"), bbox_inches="tight")
    figure.savefig(stem.with_suffix(".tiff"), dpi=600, bbox_inches="tight")
    figure.savefig(stem.with_suffix(".png"), dpi=300, bbox_inches="tight")
    plt.close(figure)


def main() -> None:
    args = parse_args()
    args.project_root = args.project_root.resolve()
    args.legacy_results_root = (
        (args.project_root / "results").resolve()
        if args.legacy_results_root is None
        else args.legacy_results_root.resolve()
    )
    args.phase6_dir = args.phase6_dir.resolve()
    args.phase7_dir = args.phase7_dir.resolve()
    args.phase8_dir = args.phase8_dir.resolve()
    args.figure_dir = (
        (args.project_root / args.figure_dir).resolve()
        if not args.figure_dir.is_absolute()
        else args.figure_dir
    )
    args.source_data_dir = (
        (args.project_root / args.source_data_dir).resolve()
        if not args.source_data_dir.is_absolute()
        else args.source_data_dir
    )
    paths = build_source_data(args)
    plot_main(paths, args.figure_dir)
    plot_composition_supplement(paths, args.figure_dir)
    plot_thresholds(paths, args.figure_dir)
    print(json.dumps({key: str(value) for key, value in paths.items()}, indent=2, sort_keys=True))


if __name__ == "__main__":
    main()


==> anc/scripts/prepare_arxiv_submission.py <==
#!/usr/bin/env python3
"""Build an identity-safe arXiv source package and compiled proof.

The frozen anonymous-review source remains untouched. This script transforms a
copy, packages compact ancillary evidence, emits paste-ready ASCII metadata, and
optionally compiles the exact source tree that will be zipped.
"""

from __future__ import annotations

import argparse
import hashlib
import json
import os
import re
import shutil
import subprocess
import sys
import zipfile
from pathlib import Path
from typing import Any, Iterable


ROOT = Path(__file__).resolve().parents[1]
MANUSCRIPT = ROOT / "paper" / "manuscript.tex"
REFERENCES = ROOT / "paper" / "references.bib"
SOURCE_DATA = ROOT / "paper" / "source_data"
DEFAULT_AUTHOR_INFO = ROOT / "submissions" / "arxiv" / "author-info.json"

TITLE = (
    "A Calibrated Test of Internal Action Maps: "
    "State Signals Without Global Affine Closure"
)
SHORT_TITLE = "A Calibrated Test of Internal Action Maps"

METADATA_ABSTRACT = (
    "A hidden state signal can be decodable or causally usable without supporting "
    "a reusable action map. We test whether action maps fitted without a source "
    "reach its natural post-action activation and compose. We organize the tests "
    "as an evidence lattice and validate the geometric branch on a known affine "
    "S_5 carrier: all held-source folds pass one-step, composition, inverse, "
    "decoding, and commutativity gates. Structured curvature and held-domain "
    "conjugacy raise error monotonically, but only 23/30 strongest cells flip a "
    "closure gate, bounding rather than universalizing calibration. In post-trained "
    "Qwen/Qwen3-4B, frozen final-token h28 affine maps have mean held-entity error "
    ".519, versus .398 for within-test-domain cross-fit. Seven randomized entity "
    "splits and map geometry do not support a purely entity-specific account. "
    "Earlier h4/h16 layers fit one-step transitions better, but h4 conflict-state "
    "decoding is weak and lexical controls remain unresolved. Three matched "
    "intervention datasets regenerated from one frozen checkpoint show causal "
    "effects only at h28/h36. Outcome-aware refitting improves h28 one-step error "
    "to .474 (.469 with weighting), yet no refit passes composition. Learned finite "
    "worlds likewise preserve relative algebraic signals or shared charts without "
    "held-source affine closure. Within the tested carriers, state availability, "
    "causal use, local geometry, and reusable closure are separable. The result is "
    "limited to one pretrained model, sampled final-token layers, two finite worlds, "
    "and the tested affine or diagnostic function classes."
)

TEX_ABSTRACT = (
    "A hidden state signal can be decodable or causally usable without supporting "
    "a reusable action map. We test whether action maps fitted without a source "
    "reach its natural post-action activation and compose. We organize the tests "
    "as an evidence lattice and validate the geometric branch on a known affine "
    "\\(S_5\\) carrier: all held-source folds pass one-step, composition, inverse, "
    "decoding, and commutativity gates. Structured curvature and held-domain "
    "conjugacy raise error monotonically, but only 23/30 strongest cells flip a "
    "closure gate, bounding rather than universalizing calibration. In post-trained "
    "\\texttt{Qwen/Qwen3-4B}, frozen final-token h28 affine maps have mean "
    "held-entity error \\(.519\\), versus \\(.398\\) for within-test-domain "
    "cross-fit. Seven randomized entity splits and map geometry do not support a "
    "purely entity-specific account. Earlier h4/h16 layers fit one-step transitions "
    "better, but h4 conflict-state decoding is weak and lexical controls remain "
    "unresolved. Three matched intervention datasets regenerated from one frozen "
    "checkpoint show causal effects only at h28/h36. Outcome-aware refitting "
    "improves h28 one-step error to \\(.474\\) (\\(.469\\) with weighting), yet no "
    "refit passes composition. Learned finite worlds likewise preserve relative "
    "algebraic signals or shared charts without held-source affine closure. Within "
    "the tested carriers, state availability, causal use, local geometry, and "
    "reusable closure are separable. The result is limited to one pretrained model, "
    "sampled final-token layers, two finite worlds, and the tested affine or "
    "diagnostic function classes."
)

FIGURES = (
    "evidence_lattice.pdf",
    "reviewer_calibration_depth.pdf",
    "reviewer_v2_diagnostics.pdf",
    "threshold_sensitivity.pdf",
    "h5_stitching.pdf",
    "layer_composition_gates.pdf",
    "layer_geometry_controls.pdf",
)

LICENSES = {
    "CC BY 4.0",
    "CC BY-SA 4.0",
    "CC BY-NC-SA 4.0",
    "CC BY-NC-ND 4.0",
    "CC0 1.0",
    "arXiv.org perpetual, non-exclusive license 1.0",
}

ALLOWED_SOURCE_NAME = re.compile(r"^[A-Za-z0-9_+\-.,=]+$")
ORCID_PATTERN = re.compile(r"^(\d{4})-(\d{4})-(\d{4})-(\d{3}[\dX])$")
PLACEHOLDER_WORDS = (
    "FULL NAME",
    "FULL AFFILIATION",
    "CORRESPONDING EMAIL",
    "AUTHOR INFORMATION",
    "AFFILIATION REQUIRED",
    "AUTHOR_DECISION_REQUIRED",
)


class BuildError(RuntimeError):
    """A source package would be incomplete or internally inconsistent."""


def sha256_path(path: Path) -> str:
    digest = hashlib.sha256()
    with path.open("rb") as handle:
        for chunk in iter(lambda: handle.read(1024 * 1024), b""):
            digest.update(chunk)
    return digest.hexdigest()


def git_output(*args: str) -> str:
    completed = subprocess.run(
        ["git", *args],
        cwd=ROOT,
        check=True,
        text=True,
        stdout=subprocess.PIPE,
        stderr=subprocess.PIPE,
    )
    return completed.stdout.strip()


def git_dirty_paths() -> list[str]:
    completed = subprocess.run(
        ["git", "status", "--porcelain", "--untracked-files=all"],
        cwd=ROOT,
        check=True,
        text=True,
        stdout=subprocess.PIPE,
        stderr=subprocess.PIPE,
    )
    return [line[3:] for line in completed.stdout.splitlines() if line.strip()]


def tex_escape(value: str) -> str:
    replacements = {
        "\\": r"\textbackslash{}",
        "&": r"\&",
        "%": r"\%",
        "$": r"\$",
        "#": r"\#",
        "_": r"\_",
        "{": r"\{",
        "}": r"\}",
        "~": r"\textasciitilde{}",
        "^": r"\textasciicircum{}",
    }
    return "".join(replacements.get(char, char) for char in value)


def canonical_orcid(value: object) -> tuple[str, str] | None:
    """Return a checksum-verified ORCID iD and its canonical HTTPS URL."""
    text = str(value or "").strip()
    if not text:
        return None
    for prefix in ("https://orcid.org/", "http://orcid.org/"):
        if text.lower().startswith(prefix):
            text = text[len(prefix) :]
            break
    text = text.upper()
    match = ORCID_PATTERN.fullmatch(text)
    if match is None:
        raise BuildError("ORCID must use the form 0000-0000-0000-0000")
    compact = text.replace("-", "")
    total = 0
    for character in compact[:15]:
        total = (total + int(character)) * 2
    check_value = (12 - (total % 11)) % 11
    expected = "X" if check_value == 10 else str(check_value)
    if compact[-1] != expected:
        raise BuildError("ORCID checksum is invalid")
    return text, f"https://orcid.org/{text}"


def default_preview_info() -> dict[str, Any]:
    return {
        "authors": [
            {
                "name": "AUTHOR INFORMATION REQUIRED",
                "name_tex": "AUTHOR INFORMATION REQUIRED",
                "affiliation_ids": [1],
                "email": "CORRESPONDING EMAIL REQUIRED",
                "orcid": "",
                "corresponding": True,
            }
        ],
        "affiliations": [
            {
                "id": 1,
                "name": "AFFILIATION REQUIRED",
                "name_tex": "AFFILIATION REQUIRED",
            }
        ],
        "author_contributions": "AUTHOR CONTRIBUTIONS REQUIRED",
        "competing_interests": "AUTHOR DECISION REQUIRED",
        "funding": "AUTHOR DECISION REQUIRED",
        "primary_category": "cs.CL",
        "cross_list_categories": ["cs.LG"],
        "license": "AUTHOR_DECISION_REQUIRED",
        "repository_url": "",
    }


def load_author_info(path: Path, mode: str) -> dict[str, Any]:
    if not path.exists():
        if mode == "preview":
            return default_preview_info()
        raise BuildError(f"Missing final author information: {path}")
    try:
        data = json.loads(path.read_text(encoding="utf-8"))
    except (OSError, json.JSONDecodeError) as exc:
        raise BuildError(f"Cannot read author information: {exc}") from exc
    if not isinstance(data, dict):
        raise BuildError("Author information must be a JSON object")
    return data


def validate_author_info(data: dict[str, Any], mode: str) -> list[str]:
    blockers: list[str] = []
    authors = data.get("authors")
    affiliations = data.get("affiliations")
    author_items: list[Any]
    affiliation_items: list[Any]
    if not isinstance(authors, list) or not authors:
        blockers.append("at least one complete author is required")
        author_items = []
    else:
        author_items = authors
    if not isinstance(affiliations, list) or not affiliations:
        blockers.append("at least one complete affiliation is required")
        affiliation_items = []
    else:
        affiliation_items = affiliations
    affiliation_ids = {
        item.get("id") for item in affiliation_items if isinstance(item, dict)
    }
    if len(affiliation_ids) != len(affiliation_items) or any(
        not isinstance(value, int) or value < 1 for value in affiliation_ids
    ):
        blockers.append("affiliation IDs must be unique positive integers")
    corresponding_count = 0
    seen_names: set[str] = set()
    for index, author in enumerate(author_items, start=1):
        if not isinstance(author, dict):
            blockers.append(f"author {index} is not an object")
            continue
        name = str(author.get("name", "")).strip()
        if not name or any(word in name.upper() for word in PLACEHOLDER_WORDS):
            blockers.append(f"author {index} has a placeholder or empty name")
        if not name.isascii():
            blockers.append(
                f"author {index} metadata name must be ASCII; use name_tex for accents"
            )
        if "," in name or re.search(r"\band\b", name, flags=re.I):
            blockers.append(
                f"author {index} metadata name cannot contain a comma or the word 'and'"
            )
        if name.casefold() in seen_names:
            blockers.append(f"author {index} duplicates an earlier author name")
        seen_names.add(name.casefold())
        ids = author.get("affiliation_ids")
        if not isinstance(ids, list) or not ids:
            blockers.append(f"author {index} has no affiliation IDs")
        elif any(value not in affiliation_ids for value in ids):
            blockers.append(f"author {index} references an unknown affiliation")
        if bool(author.get("corresponding")):
            corresponding_count += 1
            email = str(author.get("email", "")).strip()
            if "@" not in email or " " in email:
                blockers.append(f"corresponding author {index} needs a valid email")
        try:
            canonical_orcid(author.get("orcid", ""))
        except BuildError as exc:
            blockers.append(f"author {index} {exc}")
    if corresponding_count == 0:
        blockers.append("mark at least one corresponding author")
    for index, affiliation in enumerate(affiliation_items, start=1):
        if not isinstance(affiliation, dict):
            blockers.append(f"affiliation {index} is not an object")
            continue
        name = str(affiliation.get("name", "")).strip()
        if not name or any(word in name.upper() for word in PLACEHOLDER_WORDS):
            blockers.append(f"affiliation {index} has a placeholder or empty name")
        if not name.isascii():
            blockers.append(
                f"affiliation {index} metadata name must be ASCII; use name_tex for accents"
            )
    if len(author_items) > 1 and not str(data.get("author_contributions", "")).strip():
        blockers.append("multiple authors require a complete contribution statement")
    for field in ("competing_interests", "funding"):
        value = str(data.get(field, "")).strip()
        if not value or "AUTHOR DECISION" in value.upper():
            blockers.append(f"{field} requires an author decision")
    if data.get("primary_category") != "cs.CL":
        blockers.append("frozen primary category must be cs.CL")
    cross_lists = data.get("cross_list_categories", [])
    if not isinstance(cross_lists, list) or any(
        not isinstance(item, str) for item in cross_lists
    ):
        blockers.append("cross_list_categories must be a list of category strings")
    if data.get("license") not in LICENSES:
        blockers.append("select an allowed arXiv license")
    repository_url = str(data.get("repository_url", "")).strip()
    if repository_url and not re.fullmatch(r"https?://\S+", repository_url):
        blockers.append("repository_url must be blank or an HTTP(S) URL")
    if mode == "final" and blockers:
        raise BuildError("Final build blocked: " + "; ".join(blockers))
    return blockers


def author_block(data: dict[str, Any]) -> tuple[str, str, str]:
    affiliations = {item["id"]: item for item in data["affiliations"]}
    authors_tex: list[str] = []
    metadata_names: list[str] = []
    for author in data["authors"]:
        name_tex = str(author.get("name_tex") or tex_escape(author["name"]))
        superscripts = [str(value) for value in author["affiliation_ids"]]
        if author.get("corresponding"):
            superscripts.append("*")
        marker = ",".join(superscripts)
        authors_tex.append(f"{name_tex}\\textsuperscript{{{marker}}}")
        metadata_names.append(str(author["name"]))
    affiliation_lines = []
    for key in sorted(affiliations, key=lambda value: str(value)):
        item = affiliations[key]
        name_tex = str(item.get("name_tex") or tex_escape(item["name"]))
        affiliation_lines.append(f"\\textsuperscript{{{key}}}{name_tex}")
    correspondence = []
    orcid_lines = []
    for author in data["authors"]:
        if author.get("corresponding"):
            email = str(author["email"])
            if any(character in email for character in "{}\\"):
                raise BuildError("Corresponding email contains a TeX-unsafe character")
            correspondence.append(f"\\nolinkurl{{{email}}}")
        orcid = canonical_orcid(author.get("orcid", ""))
        if orcid is not None:
            orcid_id, orcid_url = orcid
            name_tex = str(author.get("name_tex") or tex_escape(author["name"]))
            orcid_lines.append(
                f"{name_tex}: \\href{{{orcid_url}}}{{{orcid_id}}}"
            )
    contact_block = (
        "  {\\footnotesize *Correspondence: "
        + ", ".join(correspondence)
        + "\\par}"
    )
    if orcid_lines:
        contact_block += (
            "\n  {\\footnotesize ORCID: " + "; ".join(orcid_lines) + "\\par}"
        )
    block = (
        "  {\\normalsize "
        + ", ".join(authors_tex)
        + "\\par}\n"
        + "  {\\small "
        + r"; \ ".join(affiliation_lines)
        + "\\par}\n"
        + contact_block
    )
    metadata_authors: list[str] = []
    for author in data["authors"]:
        ids = " and ".join(str(value) for value in author["affiliation_ids"])
        metadata_authors.append(f"{author['name']} ({ids})")
    metadata_affiliations = ", ".join(
        f"({item['id']}) {item['name']}"
        for item in sorted(data["affiliations"], key=lambda item: str(item["id"]))
    )
    metadata_author_field = ", ".join(metadata_authors) + f" ({metadata_affiliations})"
    return block, ", ".join(metadata_names), metadata_author_field


def normalize_declaration(value: str, kind: str, author_count: int) -> str:
    lowered = value.strip().lower()
    noun = "author" if author_count == 1 else "authors"
    verb = "declares" if author_count == 1 else "declare"
    if lowered in {"none", "no", "n/a", "not applicable"}:
        if kind == "funding":
            return "No external funding was received for this work."
        return f"The {noun} {verb} no competing interests."
    return value.strip()


def contribution_statement(data: dict[str, Any]) -> str:
    explicit = str(data.get("author_contributions", "")).strip()
    if explicit:
        return explicit
    author = str(data["authors"][0]["name"])
    return (
        f"{author}: Conceptualization, Methodology, Software, Validation, Formal "
        "analysis, Investigation, Data curation, Visualization, Writing -- original "
        "draft, Writing -- review and editing."
    )


def replace_between(text: str, start: str, end: str, replacement: str) -> str:
    pattern = re.compile(re.escape(start) + r".*?(?=" + re.escape(end) + r")", re.S)
    rendered = replacement.rstrip() + "\n\n"
    updated, count = pattern.subn(lambda _: rendered, text, count=1)
    if count != 1:
        raise BuildError(f"Expected exactly one source block beginning {start!r}")
    return updated


def render_tex(source: str, data: dict[str, Any], mode: str) -> str:
    block, pdf_authors, _ = author_block(data)
    author_count = len(data["authors"])
    source = source.replace(
        "pdfauthor={Anonymous author(s)}", f"pdfauthor={{{pdf_authors}}}"
    )
    source = source.replace(
        r"\fancyhead[R]{\footnotesize Anonymous review draft}",
        r"\fancyhead[R]{\footnotesize arXiv preprint}",
    )
    old_title = re.compile(
        r"  \{\\normalsize Anonymous author\(s\)\\par\}\n"
        r"  \{\\small Affiliation withheld for anonymous review\\par\}\n"
        r"  \\vspace\{0\.35em\}\n"
        r"  \{\\footnotesize Reviewer-v2 revision; evidence cutoff "
        r"12 August 2026\\par\}"
    )
    title_replacement = (
        block
        + "\n  \\vspace{0.35em}\n"
        + "  {\\footnotesize Preprint; evidence cutoff 12 August 2026\\par}"
    )
    source, count = old_title.subn(lambda _: title_replacement, source, count=1)
    if count != 1:
        raise BuildError("Could not locate the anonymous title block")
    abstract_pattern = re.compile(
        r"    \\textbf\{Abstract\.\} .*?\n\n    \\vspace\{0\.45em\}", re.S
    )
    source, count = abstract_pattern.subn(
        lambda _: "    \\textbf{Abstract.} "
        + TEX_ABSTRACT
        + "\n\n    \\vspace{0.45em}",
        source,
        count=1,
    )
    if count != 1:
        raise BuildError("Could not locate the manuscript abstract")

    source = source.replace(
        r"\subsection{Reviewer-v2 diagnostics and attribution bridge}",
        r"\subsection{Structured diagnostics and attribution bridge}",
    )
    source = source.replace(
        "Revision-stage diagnostic families", "Follow-up diagnostic families"
    )
    source = source.replace(
        r"\caption{\textbf{Reviewer-v2 diagnostics localize the remaining alternatives.}",
        r"\caption{\textbf{Structured diagnostics localize the remaining alternatives.}",
    )
    source = source.replace(
        r"\caption{\textbf{Principal frozen and reviewer-stage verdicts.}",
        r"\caption{\textbf{Principal frozen and follow-up verdicts.}",
    )

    data_availability = r"""\section*{Data Availability}

Source rows for Figures 2, 3, S1--S4 accompany this arXiv version under
\texttt{anc/source\_data/}, with result, manifest, audit, and source-table SHA256
values in the associated metadata JSON files. A compact reproducibility snapshot
is provided as \texttt{anc/reproducibility\_bundle.zip}. No human-participant or
personal data were collected. Large model weights, raw activation tensors,
intermediate checkpoints, and multi-gigabyte fitted artifacts are not redistributed."""
    source = replace_between(
        source, r"\section*{Data Availability}", r"\section*{Code Availability}", data_availability
    )

    repository_url = str(data.get("repository_url", "")).strip()
    repository_sentence = ""
    if repository_url:
        if any(character in repository_url for character in "{}\\"):
            raise BuildError("Repository URL contains a TeX-unsafe character")
        repository_sentence = (
            " The maintained project repository is available at "
            + r"\url{" + repository_url + "}."
        )
    code_availability = r"""\section*{Code Availability}

The ancillary reproducibility bundle contains preregistrations, frozen
configurations, experiment code, remote wrappers, independent auditors, plotting
scripts, tests, environment specifications, audit reports, and source tables.
The third-party \texttt{state-probes} submodule is identified by its upstream URL
and pinned commit but is not redistributed. Excluded large artifacts can be
regenerated from the recorded model identifiers and frozen configurations; their
hashes and passports remain in the included reports and metadata.""" + repository_sentence
    source = replace_between(
        source, r"\section*{Code Availability}", r"\section*{Ethics Declaration}", code_availability
    )

    contributions = tex_escape(contribution_statement(data)).replace(
        r"\textbackslash{}textendash", "--"
    )
    contribution_section = (
        r"\section*{Author Contributions}" + "\n\n" + contributions
    )
    source = replace_between(
        source,
        r"\section*{Author Contributions}",
        r"\section*{Competing Interests}",
        contribution_section,
    )
    competing = tex_escape(
        normalize_declaration(
            str(data.get("competing_interests", "")), "competing", author_count
        )
    )
    source = replace_between(
        source,
        r"\section*{Competing Interests}",
        r"\section*{Funding}",
        r"\section*{Competing Interests}" + "\n\n" + competing,
    )
    funding = tex_escape(
        normalize_declaration(str(data.get("funding", "")), "funding", author_count)
    )
    source = replace_between(
        source,
        r"\section*{Funding}",
        r"\section*{AI-Assistance Disclosure}",
        r"\section*{Funding}" + "\n\n" + funding,
    )

    if mode == "final":
        forbidden = re.findall(
            r"Anonymous|withheld for anonymous|review draft|Reviewer-v2 diagnostics|reviewer-stage",
            source,
            flags=re.I,
        )
        if forbidden:
            raise BuildError(f"Final TeX retains review-only language: {forbidden}")
    if source.count(r"\includegraphics") != len(FIGURES):
        raise BuildError("The transformed manuscript no longer has exactly seven figures")
    if source.count(r"\begin{table") != 4:
        raise BuildError("The transformed manuscript no longer has exactly four tables")
    if source.count(r"\bibliography{references}") != 1:
        raise BuildError("The transformed manuscript bibliography is not unique")
    return source


def sanitize_public_text(text: str) -> str:
    replacements = {
        str(ROOT): "${PROJECT_ROOT}",
        "${AUTHOR_REVIEW_INPUTS}": "${AUTHOR_REVIEW_INPUTS}",
        "${REMOTE_ROOT}": "${REMOTE_ROOT}",
    }
    for old, new in replacements.items():
        text = text.replace(old, new)
    return text


def copy_source_data(destination: Path) -> None:
    destination.mkdir(parents=True, exist_ok=False)
    for source in sorted(SOURCE_DATA.iterdir()):
        if not source.is_file():
            continue
        target = destination / source.name
        if source.suffix == ".json":
            data = json.loads(source.read_text(encoding="utf-8"))

            def normalize(value: Any) -> Any:
                if isinstance(value, dict):
                    return {key: normalize(item) for key, item in value.items()}
                if isinstance(value, list):
                    return [normalize(item) for item in value]
                if isinstance(value, str):
                    return sanitize_public_text(value)
                return value

            target.write_text(
                json.dumps(normalize(data), indent=2, sort_keys=True) + "\n",
                encoding="utf-8",
            )
        else:
            shutil.copyfile(source, target)
    readme = (
        "Figure source tables for the arXiv preprint. JSON path prefixes were\n"
        "normalized for portability; reported scientific values and embedded\n"
        "artifact SHA256 digests were not changed. See the manuscript Data\n"
        "Availability statement and the nested reproducibility bundle.\n"
    )
    (destination / "README.txt").write_text(readme, encoding="ascii")


def public_snapshot_paths() -> list[Path]:
    selected: set[Path] = set()
    for dirname in ("src", "configs", "tests", "requirements"):
        for path in (ROOT / dirname).rglob("*"):
            if path.is_file() and "__pycache__" not in path.parts:
                selected.add(path)
    for path in (ROOT / "scripts").glob("*"):
        if path.is_file() and path.name not in {
            "audit_major_revision_manuscript.py",
            "audit_reviewer_v2_manuscript.py",
        }:
            selected.add(path)
    report_patterns = (
        "*preregistration.md",
        "*analysis-plan.md",
        "2026-08-08-phase*",
        "2026-08-09-phase*",
        "2026-08-11-phase6*",
        "2026-08-11-phase7*",
        "2026-08-12-phase8*",
    )
    for pattern in report_patterns:
        for path in (ROOT / "reports").glob(pattern):
            if path.is_file():
                selected.add(path)
    for path in (ROOT / "reports" / "audits").glob("*"):
        if path.is_file():
            selected.add(path)
    for relative in (
        "README.md",
        "pyproject.toml",
        "verb-operator-algebra-research-plan.md",
        ".gitmodules",
        "paper/claim-intent-manifest.json",
        "paper/terminology-ledger.md",
    ):
        path = ROOT / relative
        if path.is_file():
            selected.add(path)
    result = []
    for path in sorted(selected):
        if path.stat().st_size > 5 * 1024 * 1024:
            raise BuildError(f"Unexpected large file in public snapshot: {path}")
        result.append(path)
    return result


def deterministic_zip_write(archive: zipfile.ZipFile, name: str, data: bytes) -> None:
    info = zipfile.ZipInfo(name, date_time=(1980, 1, 1, 0, 0, 0))
    info.compress_type = zipfile.ZIP_DEFLATED
    info.external_attr = 0o100644 << 16
    archive.writestr(info, data)


def build_reproducibility_bundle(destination: Path, commit: str) -> None:
    file_payloads: list[tuple[str, bytes]] = []
    for path in public_snapshot_paths():
        relative = path.relative_to(ROOT).as_posix()
        data = path.read_bytes()
        if path.suffix.lower() in {
            ".py",
            ".sh",
            ".yaml",
            ".yml",
            ".json",
            ".md",
            ".txt",
            ".toml",
        } or path.name in {"README.md", ".gitmodules"}:
            try:
                data = sanitize_public_text(data.decode("utf-8")).encode("utf-8")
            except UnicodeDecodeError:
                pass
        file_payloads.append((relative, data))
    submodule_status = git_output("submodule", "status") or "No submodules recorded"
    readme = f"""Compact reproducibility snapshot for:
{TITLE}

Source repository commit: {commit}
Third-party submodule pin: {submodule_status}

Included: source code, frozen configurations, tests, preregistrations,
experiment/audit reports, environment files, and manuscript source-table
metadata. Absolute author-machine and experiment-server path prefixes were
normalized in this public snapshot; scientific values and embedded artifact
digests were not changed.

Excluded: credentials, review correspondence, third-party submodule contents,
model weights, raw activations, intermediate checkpoints, fitted-map arrays,
and other multi-gigabyte generated artifacts. The excluded artifacts can be
regenerated from the pinned model identifiers and frozen configurations. Their
passports and SHA256 digests remain in the included reports and source metadata.

No separate source-code reuse license is asserted by this packaging step. The
author must separately decide the arXiv deposit license and any code license.
"""
    file_payloads.append(("ARXIV_SNAPSHOT_README.txt", readme.encode("utf-8")))
    file_payloads.append(("SOURCE_COMMIT.txt", (commit + "\n").encode("ascii")))
    manifest_lines = [
        f"{hashlib.sha256(data).hexdigest()}  {name}" for name, data in file_payloads
    ]
    file_payloads.append(
        ("FILE_MANIFEST.sha256", ("\n".join(manifest_lines) + "\n").encode("ascii"))
    )
    with zipfile.ZipFile(destination, "w") as archive:
        for name, data in sorted(file_payloads):
            deterministic_zip_write(archive, name, data)


def ensure_source_names(source_dir: Path) -> None:
    for path in source_dir.rglob("*"):
        if path.is_file():
            for part in path.relative_to(source_dir).parts:
                if not ALLOWED_SOURCE_NAME.fullmatch(part):
                    raise BuildError(f"arXiv-incompatible source filename: {part}")


def write_metadata(
    data: dict[str, Any],
    destination: Path,
    mode: str,
    page_count: int | None,
) -> None:
    _, _, names = author_block(data)
    cross_lists = ", ".join(data.get("cross_list_categories", [])) or "None"
    page_label = str(page_count) if page_count is not None else "[verify after compilation]"
    orcid_records = []
    for author in data["authors"]:
        orcid = canonical_orcid(author.get("orcid", ""))
        if orcid is not None:
            _, url = orcid
            orcid_records.append(f"{author['name']}: {url}")
    orcid_line = (
        "ORCID records (link through each author's arXiv account): "
        + "; ".join(orcid_records)
        if orcid_records
        else "ORCID: connect each author's ORCID in the arXiv account/profile workflow."
    )
    lines = [
        f"Submission status: {'PREVIEW - DO NOT SUBMIT' if mode == 'preview' else 'FINAL'}",
        f"Title: {TITLE}",
        f"Authors: {names}",
        "Abstract:",
        METADATA_ABSTRACT,
        "",
        (
            f"Comments: {page_label} pages, 7 figures, 4 tables; includes "
            "supplementary results and ancillary reproducibility files."
        ),
        f"Primary category: {data['primary_category']}",
        f"Cross-list categories: {cross_lists}",
        "Report number: [leave blank]",
        "Journal reference: [leave blank for first arXiv posting]",
        "DOI: [leave blank for first arXiv posting]",
        f"License: {data['license']}",
        "ACM class: [optional; leave blank]",
        "MSC class: [not applicable]",
        orcid_line,
    ]
    text = "\n".join(lines) + "\n"
    if not text.isascii():
        raise BuildError("arXiv metadata contains non-ASCII characters")
    if len(METADATA_ABSTRACT) > 1920:
        raise BuildError("arXiv abstract exceeds 1,920 characters")
    destination.write_text(text, encoding="ascii")


def compile_source(
    source_dir: Path, build_dir: Path, tectonic: str
) -> tuple[Path, Path, int]:
    latex_dir = build_dir / "latex-build"
    latex_dir.mkdir()
    command = [
        tectonic,
        "-X",
        "compile",
        "main.tex",
        "--outdir",
        str(latex_dir),
        "--keep-logs",
        "--print",
    ]
    completed = subprocess.run(
        command,
        cwd=source_dir,
        text=True,
        stdout=subprocess.PIPE,
        stderr=subprocess.STDOUT,
    )
    transcript = completed.stdout
    (build_dir / "tectonic-transcript.txt").write_text(transcript, encoding="utf-8")
    if completed.returncode != 0:
        raise BuildError(f"Tectonic failed with exit code {completed.returncode}")
    pdf = latex_dir / "main.pdf"
    log = latex_dir / "main.log"
    if not pdf.is_file() or pdf.stat().st_size == 0 or not log.is_file():
        raise BuildError("Tectonic did not produce a non-empty PDF and log")
    log_text = log.read_text(encoding="utf-8", errors="replace")
    hard_patterns = (
        r"Float too large",
        r"Overfull \\[hv]box",
        r"There were undefined references",
        r"Citation .* undefined",
        r"Reference .* undefined",
    )
    matches = [pattern for pattern in hard_patterns if re.search(pattern, log_text)]
    if matches:
        raise BuildError("LaTeX log failed quality gates: " + ", ".join(matches))
    page_matches = re.findall(
        r"Output written on \S+ \((\d+) pages?,", log_text, flags=re.I
    )
    if not page_matches:
        raise BuildError("Could not determine the compiled PDF page count")
    page_count = int(page_matches[-1])
    bbl = latex_dir / "main.bbl"
    if bbl.is_file() and bbl.stat().st_size:
        shutil.copyfile(bbl, source_dir / "main.bbl")
    proof = build_dir / "arxiv-proof.pdf"
    shutil.copyfile(pdf, proof)
    shutil.copyfile(log, build_dir / "main.log")
    return proof, log, page_count


def inspect_pdf(proof: Path, expected_author: str, expected_pages: int) -> dict[str, Any]:
    """Run dependency-free structural checks; rendering QA verifies page count."""
    data = proof.read_bytes()
    if not data.startswith(b"%PDF-") or b"/Encrypt" in data:
        raise BuildError("Compiled proof is not a plain, unencrypted PDF")
    if expected_author.encode("ascii", errors="ignore") not in data:
        # XeTeX may encode metadata outside simple literal strings. This remains
        # advisory; the visual/PDF-library QA step verifies the decoded value.
        metadata_literal_present = False
    else:
        metadata_literal_present = True
    return {
        "pages_from_latex_log": expected_pages,
        "encrypted": False,
        "metadata_author_literal_present": metadata_literal_present,
    }


def build_source_zip(source_dir: Path, destination: Path) -> None:
    prohibited_suffixes = {".aux", ".blg", ".log", ".out", ".pdfsync", ".synctex"}
    source_files = [path for path in source_dir.rglob("*") if path.is_file()]
    top_tex = [path for path in source_files if path.parent == source_dir and path.suffix == ".tex"]
    if [path.name for path in top_tex] != ["main.tex"]:
        raise BuildError("Source package must contain exactly one top-level main.tex")
    if any(path.suffix.lower() in prohibited_suffixes for path in source_files):
        raise BuildError("Source package contains a generated LaTeX auxiliary file")
    if any(path.suffix.lower() == ".pdf" and path.parent == source_dir for path in source_files):
        raise BuildError("Source package must not contain a generated top-level PDF")
    ensure_source_names(source_dir)
    with zipfile.ZipFile(destination, "w") as archive:
        for path in sorted(source_files):
            deterministic_zip_write(
                archive, path.relative_to(source_dir).as_posix(), path.read_bytes()
            )


def write_checksums(paths: Iterable[Path], destination: Path) -> None:
    lines = [f"{sha256_path(path)}  {path.name}" for path in sorted(paths)]
    destination.write_text("\n".join(lines) + "\n", encoding="ascii")


def write_checklist(
    destination: Path,
    mode: str,
    blockers: list[str],
    compiled: bool,
    source_zip: Path,
) -> None:
    blocker_lines = [f"- [ ] {item}" for item in blockers] or ["- [x] No package-level blockers"]
    ready = mode == "final" and not blockers and compiled
    lines = [
        "# arXiv submission checklist",
        "",
        f"Package readiness: **{'READY FOR AUTHOR REVIEW' if ready else 'NOT READY TO SUBMIT'}**",
        f"Source archive: `{source_zip.name}`",
        "",
        "## Automatic checks",
        "",
        f"- [{'x' if compiled else ' '}] Exact source tree compiled successfully",
        "- [x] One top-level `main.tex`; bibliography and seven PDF figures included",
        "- [x] No top-level generated PDF or LaTeX auxiliary files in source ZIP",
        "- [x] All source filenames satisfy arXiv's restricted character set",
        "- [x] Metadata is ASCII and the abstract is at most 1,920 characters",
        "- [x] Ancillary source tables and compact reproducibility archive included",
        "",
        "## Current blockers",
        "",
        *blocker_lines,
        "",
        "## Author-only decisions and web-form checks",
        "",
        "- [ ] Every author approves the title, author order, affiliation, and public text",
        "- [ ] Corresponding email is correct and the submitter is a registered author",
        "- [ ] License choice is compatible with funder and intended venue policies",
        "- [ ] Primary category `cs.CL` and optional cross-list `cs.LG` are confirmed",
        "- [ ] arXiv account endorsement, if requested, is complete",
        "- [ ] The arXiv-generated PDF is compared page-by-page with `arxiv-proof.pdf`",
        "- [ ] Title, author, abstract, comments, categories, and license are checked in Preview",
        "- [ ] Journal reference and DOI remain blank for the first posting",
    ]
    destination.write_text("\n".join(lines) + "\n", encoding="utf-8")


def parse_args() -> argparse.Namespace:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--mode", choices=("preview", "final"), default="preview")
    parser.add_argument("--author-info", type=Path, default=DEFAULT_AUTHOR_INFO)
    parser.add_argument("--build-dir", type=Path)
    parser.add_argument("--compile", action="store_true")
    parser.add_argument(
        "--tectonic",
        default=os.environ.get("TECTONIC_BIN", "tectonic"),
        help="Tectonic executable (or set TECTONIC_BIN)",
    )
    return parser.parse_args()


def main() -> int:
    args = parse_args()
    build_dir = args.build_dir or ROOT / "submissions" / "arxiv" / f"build-{args.mode}"
    build_dir = build_dir.resolve()
    try:
        build_dir.relative_to(ROOT)
    except ValueError as exc:
        raise BuildError("Build directory must remain inside the project") from exc
    if build_dir.exists():
        if any(build_dir.iterdir()):
            raise BuildError(f"Refusing to overwrite non-empty build directory: {build_dir}")
    else:
        build_dir.mkdir(parents=True)

    data = load_author_info(args.author_info.resolve(), args.mode)
    blockers = validate_author_info(data, args.mode)
    dirty_paths = git_dirty_paths()
    if args.mode == "final" and dirty_paths:
        raise BuildError(
            "Final build requires a clean Git worktree; commit or remove: "
            + ", ".join(dirty_paths[:10])
        )
    commit = git_output("rev-parse", "HEAD")
    source_dir = build_dir / "source"
    source_dir.mkdir()
    rendered = render_tex(MANUSCRIPT.read_text(encoding="utf-8"), data, args.mode)
    (source_dir / "main.tex").write_text(rendered, encoding="utf-8")
    shutil.copyfile(REFERENCES, source_dir / "references.bib")
    figure_dir = source_dir / "figures"
    figure_dir.mkdir()
    for filename in FIGURES:
        source = ROOT / "paper" / "figures" / filename
        if not source.is_file():
            raise BuildError(f"Missing manuscript figure: {source}")
        shutil.copyfile(source, figure_dir / filename)
    ancillary = source_dir / "anc"
    ancillary.mkdir()
    copy_source_data(ancillary / "source_data")
    build_reproducibility_bundle(ancillary / "reproducibility_bundle.zip", commit)

    proof: Path | None = None
    page_count: int | None = None
    pdf_inspection: dict[str, Any] | None = None
    if args.compile:
        proof, _, page_count = compile_source(source_dir, build_dir, args.tectonic)
        _, expected_pdf_author, _ = author_block(data)
        pdf_inspection = inspect_pdf(proof, expected_pdf_author, page_count)
    write_metadata(data, build_dir / "metadata.txt", args.mode, page_count)

    label = "preview" if args.mode == "preview" else "submission"
    source_zip = build_dir / f"state-signals-arxiv-{label}-source.zip"
    build_source_zip(source_dir, source_zip)
    checklist = build_dir / "SUBMISSION_CHECKLIST.md"
    write_checklist(checklist, args.mode, blockers, proof is not None, source_zip)

    checksum_targets = [source_zip, build_dir / "metadata.txt", checklist]
    if proof is not None:
        checksum_targets.append(proof)
    write_checksums(checksum_targets, build_dir / "CHECKSUMS.sha256")

    files = []
    for path in sorted(build_dir.rglob("*")):
        if path.is_file() and path.name != "submission-manifest.json":
            files.append(
                {
                    "path": path.relative_to(build_dir).as_posix(),
                    "bytes": path.stat().st_size,
                    "sha256": sha256_path(path),
                }
            )
    manifest = {
        "schema_version": 1,
        "title": TITLE,
        "mode": args.mode,
        "ready_for_author_review": args.mode == "final" and not blockers and proof is not None,
        "ready_to_submit": False,
        "ready_to_submit_reason": "arXiv web preview and author approval remain mandatory",
        "source_commit": commit,
        "source_worktree_dirty": bool(dirty_paths),
        "source_worktree_dirty_paths": dirty_paths,
        "source_manuscript_sha256": sha256_path(MANUSCRIPT),
        "metadata_abstract_characters": len(METADATA_ABSTRACT),
        "compiled_page_count": page_count,
        "pdf_inspection": pdf_inspection,
        "figure_count": len(FIGURES),
        "table_count": rendered.count(r"\begin{table"),
        "blockers": blockers,
        "files": files,
    }
    (build_dir / "submission-manifest.json").write_text(
        json.dumps(manifest, indent=2, sort_keys=True) + "\n", encoding="utf-8"
    )

    if proof is not None:
        output_pdf = (
            ROOT
            / "output"
            / "pdf"
            / f"state-signals-without-global-affine-closure-arxiv-{label}.pdf"
        )
        output_pdf.parent.mkdir(parents=True, exist_ok=True)
        if args.mode == "final" and output_pdf.exists():
            raise BuildError(f"Refusing to overwrite an existing final PDF: {output_pdf}")
        shutil.copyfile(proof, output_pdf)
        print(f"PDF={output_pdf}")
    print(f"BUILD_DIR={build_dir}")
    print(f"SOURCE_ZIP={source_zip}")
    print(f"METADATA={build_dir / 'metadata.txt'}")
    print(f"ABSTRACT_CHARACTERS={len(METADATA_ABSTRACT)}")
    print(f"BLOCKERS={json.dumps(blockers)}")
    return 0


if __name__ == "__main__":
    try:
        raise SystemExit(main())
    except BuildError as exc:
        print(f"ERROR: {exc}", file=sys.stderr)
        raise SystemExit(2)


==> anc/source_data/README.txt <==
Figure source tables for the arXiv preprint. JSON path prefixes were
normalized for portability; reported scientific values and embedded
artifact SHA256 digests were not changed. See the manuscript Data
Availability statement and the nested reproducibility bundle.


==> anc/source_data/h1_threshold_sensitivity.csv <==
all_cells_passed,cell_count,error_threshold,passed_cell_count
False,15,0.35,0
False,15,0.36,0
False,15,0.37,0
False,15,0.38,0
False,15,0.39,0
False,15,0.4,0
False,15,0.41,0
False,15,0.42,0
False,15,0.43,0
False,15,0.44,0
False,15,0.45,0
False,15,0.46,0
False,15,0.47,0
False,15,0.48,0
False,15,0.49,2
False,15,0.5,4
False,15,0.51,8
False,15,0.52,9
False,15,0.53,11
False,15,0.54,11
False,15,0.55,12
False,15,0.56,13
False,15,0.57,13
True,15,0.58,15
True,15,0.59,15
True,15,0.6,15
True,15,0.61,15
True,15,0.62,15
True,15,0.63,15
True,15,0.64,15
True,15,0.65,15
True,15,0.66,15
True,15,0.67,15
True,15,0.68,15
True,15,0.69,15
True,15,0.7,15
True,15,0.71,15
True,15,0.72,15
True,15,0.73,15
True,15,0.74,15
True,15,0.75,15


==> anc/source_data/h2_threshold_sensitivity.csv <==
h2_passed,maximum_direct_discrepancy,minimum_probe_advantage,observed_correct_relative_error,observed_direct_discrepancy,observed_probe_advantage,other_fixed_gates_passed
False,0.3,0.1,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.3,0.11,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.3,0.12,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.3,0.13,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.3,0.14,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.3,0.15,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.3,0.16,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.3,0.17,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.3,0.18,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.3,0.19,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.3,0.2,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.3,0.21,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.3,0.22,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.3,0.23,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.3,0.24,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.3,0.25,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.3,0.26,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.3,0.27,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.3,0.28,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.3,0.29,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.3,0.3,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.31,0.1,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.31,0.11,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.31,0.12,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.31,0.13,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.31,0.14,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.31,0.15,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.31,0.16,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.31,0.17,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.31,0.18,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.31,0.19,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.31,0.2,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.31,0.21,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.31,0.22,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.31,0.23,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.31,0.24,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.31,0.25,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.31,0.26,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.31,0.27,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.31,0.28,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.31,0.29,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.31,0.3,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.32,0.1,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.32,0.11,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.32,0.12,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.32,0.13,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.32,0.14,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.32,0.15,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.32,0.16,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.32,0.17,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.32,0.18,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.32,0.19,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.32,0.2,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.32,0.21,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.32,0.22,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.32,0.23,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.32,0.24,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.32,0.25,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.32,0.26,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.32,0.27,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.32,0.28,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.32,0.29,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.32,0.3,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.33,0.1,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.33,0.11,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.33,0.12,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.33,0.13,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.33,0.14,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.33,0.15,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.33,0.16,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.33,0.17,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.33,0.18,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.33,0.19,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.33,0.2,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.33,0.21,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.33,0.22,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.33,0.23,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.33,0.24,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.33,0.25,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.33,0.26,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.33,0.27,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.33,0.28,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.33,0.29,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.33,0.3,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.34,0.1,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.34,0.11,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.34,0.12,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.34,0.13,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.34,0.14,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.34,0.15,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.34,0.16,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.34,0.17,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.34,0.18,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.34,0.19,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.34,0.2,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.34,0.21,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.34,0.22,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.34,0.23,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.34,0.24,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.34,0.25,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.34,0.26,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.34,0.27,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.34,0.28,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.34,0.29,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.34,0.3,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.35,0.1,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.35,0.11,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.35,0.12,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.35,0.13,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.35,0.14,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.35,0.15,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.35,0.16,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.35,0.17,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.35,0.18,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.35,0.19,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.35,0.2,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.35,0.21,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.35,0.22,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.35,0.23,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.35,0.24,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.35,0.25,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.35,0.26,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.35,0.27,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.35,0.28,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.35,0.29,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.35,0.3,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.36,0.1,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.36,0.11,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.36,0.12,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.36,0.13,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.36,0.14,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.36,0.15,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.36,0.16,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.36,0.17,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.36,0.18,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.36,0.19,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.36,0.2,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.36,0.21,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.36,0.22,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.36,0.23,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.36,0.24,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.36,0.25,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.36,0.26,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.36,0.27,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.36,0.28,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.36,0.29,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.36,0.3,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.37,0.1,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.37,0.11,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.37,0.12,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.37,0.13,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.37,0.14,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.37,0.15,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.37,0.16,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.37,0.17,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.37,0.18,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.37,0.19,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.37,0.2,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.37,0.21,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.37,0.22,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.37,0.23,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.37,0.24,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.37,0.25,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.37,0.26,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.37,0.27,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.37,0.28,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.37,0.29,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.37,0.3,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.38,0.1,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.38,0.11,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.38,0.12,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.38,0.13,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.38,0.14,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.38,0.15,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.38,0.16,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.38,0.17,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.38,0.18,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.38,0.19,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.38,0.2,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.38,0.21,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.38,0.22,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.38,0.23,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.38,0.24,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.38,0.25,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.38,0.26,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.38,0.27,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.38,0.28,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.38,0.29,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.38,0.3,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.39,0.1,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.39,0.11,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.39,0.12,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.39,0.13,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.39,0.14,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.39,0.15,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.39,0.16,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.39,0.17,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.39,0.18,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.39,0.19,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.39,0.2,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.39,0.21,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.39,0.22,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.39,0.23,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.39,0.24,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.39,0.25,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.39,0.26,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.39,0.27,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.39,0.28,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.39,0.29,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.39,0.3,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.4,0.1,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.4,0.11,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.4,0.12,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.4,0.13,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.4,0.14,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.4,0.15,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.4,0.16,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.4,0.17,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.4,0.18,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.4,0.19,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.4,0.2,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.4,0.21,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.4,0.22,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.4,0.23,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.4,0.24,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.4,0.25,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.4,0.26,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.4,0.27,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.4,0.28,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.4,0.29,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.4,0.3,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.41,0.1,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.41,0.11,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.41,0.12,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.41,0.13,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.41,0.14,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.41,0.15,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.41,0.16,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.41,0.17,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.41,0.18,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.41,0.19,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.41,0.2,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.41,0.21,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.41,0.22,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.41,0.23,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.41,0.24,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.41,0.25,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.41,0.26,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.41,0.27,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.41,0.28,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.41,0.29,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.41,0.3,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.42,0.1,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.42,0.11,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.42,0.12,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.42,0.13,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.42,0.14,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.42,0.15,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.42,0.16,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.42,0.17,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.42,0.18,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.42,0.19,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.42,0.2,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.42,0.21,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.42,0.22,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.42,0.23,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.42,0.24,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.42,0.25,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.42,0.26,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.42,0.27,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.42,0.28,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.42,0.29,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.42,0.3,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.43,0.1,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.43,0.11,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.43,0.12,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.43,0.13,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.43,0.14,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.43,0.15,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.43,0.16,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.43,0.17,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.43,0.18,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.43,0.19,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.43,0.2,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.43,0.21,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.43,0.22,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.43,0.23,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.43,0.24,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.43,0.25,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.43,0.26,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.43,0.27,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.43,0.28,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.43,0.29,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.43,0.3,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.44,0.1,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.44,0.11,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.44,0.12,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.44,0.13,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.44,0.14,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.44,0.15,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.44,0.16,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.44,0.17,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.44,0.18,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.44,0.19,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.44,0.2,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.44,0.21,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.44,0.22,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.44,0.23,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.44,0.24,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.44,0.25,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.44,0.26,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.44,0.27,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.44,0.28,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.44,0.29,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.44,0.3,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.45,0.1,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.45,0.11,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.45,0.12,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.45,0.13,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.45,0.14,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.45,0.15,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.45,0.16,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.45,0.17,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.45,0.18,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.45,0.19,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.45,0.2,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.45,0.21,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.45,0.22,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.45,0.23,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.45,0.24,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.45,0.25,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.45,0.26,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.45,0.27,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.45,0.28,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.45,0.29,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.45,0.3,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.46,0.1,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.46,0.11,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.46,0.12,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.46,0.13,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.46,0.14,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.46,0.15,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.46,0.16,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.46,0.17,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.46,0.18,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.46,0.19,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.46,0.2,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.46,0.21,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.46,0.22,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.46,0.23,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.46,0.24,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.46,0.25,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.46,0.26,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.46,0.27,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.46,0.28,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.46,0.29,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.46,0.3,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.47,0.1,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.47,0.11,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.47,0.12,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.47,0.13,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.47,0.14,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.47,0.15,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.47,0.16,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.47,0.17,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.47,0.18,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.47,0.19,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.47,0.2,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.47,0.21,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.47,0.22,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.47,0.23,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.47,0.24,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.47,0.25,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.47,0.26,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.47,0.27,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.47,0.28,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.47,0.29,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.47,0.3,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.48,0.1,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.48,0.11,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.48,0.12,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.48,0.13,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.48,0.14,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.48,0.15,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.48,0.16,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.48,0.17,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.48,0.18,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.48,0.19,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.48,0.2,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.48,0.21,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.48,0.22,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.48,0.23,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.48,0.24,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.48,0.25,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.48,0.26,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.48,0.27,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.48,0.28,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.48,0.29,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.48,0.3,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.49,0.1,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.49,0.11,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.49,0.12,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.49,0.13,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.49,0.14,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.49,0.15,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.49,0.16,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.49,0.17,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.49,0.18,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.49,0.19,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.49,0.2,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.49,0.21,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.49,0.22,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.49,0.23,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.49,0.24,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.49,0.25,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.49,0.26,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.49,0.27,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.49,0.28,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.49,0.29,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.49,0.3,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.5,0.1,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.5,0.11,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.5,0.12,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.5,0.13,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.5,0.14,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.5,0.15,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.5,0.16,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.5,0.17,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.5,0.18,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.5,0.19,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.5,0.2,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.5,0.21,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.5,0.22,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.5,0.23,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.5,0.24,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.5,0.25,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.5,0.26,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.5,0.27,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.5,0.28,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.5,0.29,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.5,0.3,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.51,0.1,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.51,0.11,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.51,0.12,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.51,0.13,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.51,0.14,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.51,0.15,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.51,0.16,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.51,0.17,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.51,0.18,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.51,0.19,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.51,0.2,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.51,0.21,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.51,0.22,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.51,0.23,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.51,0.24,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.51,0.25,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.51,0.26,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.51,0.27,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.51,0.28,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.51,0.29,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.51,0.3,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.52,0.1,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.52,0.11,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.52,0.12,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.52,0.13,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.52,0.14,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.52,0.15,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.52,0.16,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.52,0.17,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.52,0.18,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.52,0.19,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.52,0.2,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.52,0.21,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.52,0.22,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.52,0.23,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.52,0.24,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.52,0.25,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.52,0.26,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.52,0.27,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.52,0.28,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.52,0.29,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.52,0.3,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.53,0.1,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.53,0.11,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.53,0.12,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.53,0.13,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.53,0.14,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.53,0.15,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.53,0.16,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.53,0.17,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.53,0.18,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.53,0.19,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.53,0.2,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.53,0.21,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.53,0.22,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.53,0.23,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.53,0.24,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.53,0.25,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.53,0.26,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.53,0.27,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.53,0.28,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.53,0.29,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.53,0.3,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.54,0.1,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.54,0.11,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.54,0.12,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.54,0.13,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.54,0.14,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.54,0.15,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.54,0.16,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.54,0.17,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.54,0.18,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.54,0.19,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.54,0.2,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.54,0.21,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.54,0.22,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.54,0.23,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.54,0.24,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.54,0.25,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.54,0.26,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.54,0.27,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.54,0.28,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.54,0.29,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.54,0.3,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.55,0.1,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.55,0.11,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.55,0.12,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.55,0.13,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.55,0.14,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.55,0.15,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.55,0.16,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.55,0.17,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.55,0.18,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.55,0.19,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.55,0.2,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.55,0.21,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.55,0.22,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.55,0.23,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.55,0.24,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.55,0.25,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.55,0.26,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.55,0.27,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.55,0.28,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.55,0.29,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.55,0.3,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.56,0.1,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.56,0.11,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.56,0.12,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.56,0.13,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.56,0.14,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.56,0.15,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.56,0.16,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.56,0.17,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.56,0.18,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.56,0.19,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.56,0.2,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.56,0.21,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.56,0.22,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.56,0.23,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.56,0.24,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.56,0.25,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.56,0.26,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.56,0.27,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.56,0.28,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.56,0.29,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.56,0.3,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.57,0.1,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.57,0.11,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.57,0.12,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.57,0.13,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.57,0.14,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.57,0.15,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.57,0.16,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.57,0.17,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.57,0.18,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.57,0.19,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.57,0.2,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.57,0.21,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.57,0.22,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.57,0.23,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.57,0.24,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.57,0.25,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.57,0.26,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.57,0.27,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.57,0.28,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.57,0.29,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.57,0.3,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.58,0.1,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.58,0.11,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.58,0.12,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.58,0.13,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.58,0.14,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.58,0.15,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.58,0.16,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.58,0.17,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.58,0.18,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.58,0.19,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.58,0.2,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.58,0.21,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.58,0.22,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.58,0.23,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.58,0.24,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.58,0.25,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.58,0.26,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.58,0.27,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.58,0.28,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.58,0.29,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.58,0.3,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.59,0.1,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.59,0.11,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.59,0.12,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.59,0.13,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.59,0.14,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.59,0.15,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.59,0.16,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.59,0.17,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.59,0.18,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.59,0.19,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.59,0.2,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.59,0.21,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.59,0.22,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.59,0.23,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.59,0.24,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.59,0.25,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.59,0.26,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.59,0.27,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.59,0.28,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.59,0.29,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.59,0.3,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.6,0.1,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.6,0.11,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.6,0.12,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.6,0.13,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.6,0.14,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.6,0.15,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.6,0.16,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.6,0.17,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.6,0.18,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.6,0.19,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.6,0.2,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.6,0.21,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.6,0.22,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.6,0.23,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.6,0.24,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.6,0.25,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.6,0.26,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.6,0.27,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.6,0.28,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.6,0.29,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.6,0.3,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.61,0.1,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.61,0.11,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.61,0.12,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.61,0.13,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.61,0.14,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.61,0.15,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.61,0.16,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.61,0.17,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.61,0.18,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.61,0.19,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.61,0.2,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.61,0.21,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.61,0.22,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.61,0.23,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.61,0.24,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.61,0.25,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.61,0.26,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.61,0.27,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.61,0.28,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.61,0.29,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.61,0.3,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.62,0.1,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.62,0.11,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.62,0.12,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.62,0.13,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.62,0.14,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.62,0.15,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.62,0.16,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.62,0.17,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.62,0.18,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.62,0.19,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.62,0.2,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.62,0.21,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.62,0.22,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.62,0.23,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.62,0.24,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.62,0.25,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.62,0.26,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.62,0.27,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.62,0.28,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.62,0.29,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.62,0.3,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.63,0.1,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.63,0.11,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.63,0.12,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.63,0.13,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.63,0.14,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.63,0.15,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.63,0.16,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.63,0.17,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.63,0.18,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.63,0.19,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.63,0.2,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.63,0.21,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.63,0.22,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.63,0.23,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.63,0.24,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.63,0.25,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.63,0.26,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.63,0.27,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.63,0.28,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.63,0.29,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.63,0.3,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.64,0.1,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.64,0.11,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.64,0.12,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.64,0.13,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.64,0.14,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.64,0.15,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.64,0.16,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.64,0.17,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.64,0.18,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.64,0.19,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.64,0.2,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.64,0.21,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.64,0.22,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.64,0.23,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.64,0.24,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.64,0.25,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.64,0.26,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.64,0.27,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.64,0.28,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.64,0.29,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.64,0.3,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.65,0.1,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.65,0.11,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.65,0.12,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.65,0.13,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.65,0.14,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.65,0.15,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.65,0.16,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.65,0.17,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.65,0.18,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.65,0.19,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.65,0.2,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.65,0.21,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.65,0.22,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.65,0.23,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.65,0.24,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.65,0.25,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.65,0.26,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.65,0.27,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.65,0.28,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.65,0.29,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.65,0.3,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.66,0.1,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.66,0.11,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.66,0.12,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.66,0.13,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.66,0.14,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.66,0.15,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.66,0.16,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.66,0.17,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.66,0.18,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.66,0.19,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.66,0.2,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.66,0.21,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.66,0.22,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.66,0.23,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.66,0.24,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.66,0.25,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.66,0.26,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.66,0.27,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.66,0.28,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.66,0.29,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.66,0.3,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.67,0.1,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.67,0.11,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.67,0.12,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.67,0.13,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.67,0.14,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.67,0.15,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.67,0.16,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.67,0.17,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.67,0.18,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.67,0.19,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.67,0.2,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.67,0.21,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.67,0.22,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.67,0.23,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.67,0.24,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.67,0.25,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.67,0.26,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.67,0.27,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.67,0.28,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.67,0.29,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.67,0.3,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.68,0.1,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.68,0.11,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.68,0.12,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.68,0.13,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.68,0.14,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.68,0.15,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.68,0.16,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.68,0.17,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.68,0.18,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.68,0.19,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.68,0.2,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.68,0.21,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.68,0.22,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.68,0.23,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.68,0.24,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.68,0.25,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.68,0.26,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.68,0.27,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.68,0.28,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.68,0.29,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.68,0.3,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.69,0.1,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.69,0.11,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.69,0.12,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.69,0.13,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.69,0.14,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.69,0.15,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.69,0.16,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.69,0.17,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.69,0.18,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.69,0.19,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.69,0.2,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.69,0.21,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.69,0.22,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.69,0.23,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.69,0.24,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.69,0.25,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.69,0.26,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.69,0.27,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.69,0.28,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.69,0.29,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.69,0.3,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.7,0.1,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.7,0.11,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.7,0.12,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.7,0.13,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.7,0.14,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.7,0.15,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.7,0.16,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.7,0.17,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.7,0.18,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.7,0.19,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.7,0.2,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.7,0.21,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.7,0.22,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.7,0.23,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.7,0.24,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.7,0.25,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.7,0.26,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.7,0.27,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.7,0.28,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.7,0.29,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.7,0.3,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.71,0.1,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.71,0.11,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.71,0.12,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.71,0.13,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.71,0.14,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.71,0.15,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.71,0.16,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.71,0.17,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.71,0.18,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.71,0.19,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.71,0.2,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.71,0.21,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.71,0.22,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.71,0.23,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.71,0.24,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.71,0.25,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.71,0.26,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.71,0.27,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.71,0.28,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.71,0.29,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.71,0.3,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.72,0.1,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.72,0.11,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.72,0.12,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.72,0.13,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.72,0.14,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.72,0.15,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.72,0.16,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.72,0.17,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.72,0.18,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.72,0.19,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.72,0.2,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.72,0.21,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.72,0.22,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.72,0.23,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.72,0.24,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.72,0.25,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.72,0.26,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.72,0.27,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.72,0.28,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.72,0.29,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.72,0.3,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.73,0.1,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.73,0.11,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.73,0.12,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.73,0.13,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.73,0.14,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.73,0.15,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.73,0.16,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.73,0.17,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.73,0.18,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.73,0.19,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.73,0.2,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.73,0.21,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.73,0.22,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.73,0.23,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.73,0.24,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.73,0.25,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.73,0.26,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.73,0.27,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.73,0.28,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.73,0.29,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.73,0.3,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.74,0.1,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.74,0.11,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.74,0.12,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.74,0.13,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.74,0.14,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.74,0.15,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.74,0.16,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.74,0.17,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.74,0.18,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.74,0.19,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.74,0.2,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.74,0.21,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.74,0.22,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.74,0.23,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.74,0.24,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.74,0.25,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.74,0.26,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.74,0.27,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.74,0.28,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.74,0.29,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.74,0.3,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.75,0.1,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.75,0.11,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.75,0.12,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.75,0.13,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.75,0.14,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.75,0.15,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.75,0.16,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.75,0.17,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.75,0.18,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.75,0.19,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.75,0.2,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.75,0.21,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.75,0.22,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.75,0.23,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.75,0.24,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.75,0.25,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.75,0.26,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.75,0.27,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.75,0.28,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.75,0.29,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.75,0.3,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.76,0.1,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.76,0.11,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.76,0.12,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.76,0.13,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.76,0.14,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.76,0.15,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.76,0.16,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.76,0.17,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.76,0.18,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.76,0.19,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.76,0.2,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.76,0.21,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.76,0.22,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.76,0.23,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.76,0.24,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.76,0.25,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.76,0.26,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.76,0.27,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.76,0.28,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.76,0.29,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.76,0.3,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.77,0.1,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.77,0.11,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.77,0.12,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.77,0.13,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.77,0.14,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.77,0.15,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.77,0.16,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.77,0.17,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.77,0.18,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.77,0.19,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.77,0.2,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.77,0.21,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.77,0.22,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.77,0.23,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.77,0.24,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.77,0.25,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.77,0.26,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.77,0.27,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.77,0.28,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.77,0.29,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.77,0.3,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.78,0.1,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.78,0.11,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.78,0.12,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.78,0.13,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.78,0.14,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.78,0.15,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.78,0.16,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.78,0.17,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.78,0.18,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.78,0.19,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.78,0.2,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.78,0.21,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.78,0.22,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.78,0.23,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.78,0.24,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.78,0.25,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.78,0.26,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.78,0.27,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.78,0.28,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.78,0.29,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.78,0.3,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.79,0.1,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.79,0.11,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.79,0.12,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.79,0.13,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.79,0.14,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.79,0.15,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.79,0.16,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.79,0.17,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.79,0.18,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.79,0.19,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.79,0.2,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.79,0.21,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.79,0.22,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.79,0.23,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.79,0.24,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.79,0.25,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.79,0.26,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.79,0.27,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.79,0.28,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.79,0.29,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.79,0.3,0.8110098630189896,0.7944568941990534,0.1605,True
True,0.8,0.1,0.8110098630189896,0.7944568941990534,0.1605,True
True,0.8,0.11,0.8110098630189896,0.7944568941990534,0.1605,True
True,0.8,0.12,0.8110098630189896,0.7944568941990534,0.1605,True
True,0.8,0.13,0.8110098630189896,0.7944568941990534,0.1605,True
True,0.8,0.14,0.8110098630189896,0.7944568941990534,0.1605,True
True,0.8,0.15,0.8110098630189896,0.7944568941990534,0.1605,True
True,0.8,0.16,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.8,0.17,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.8,0.18,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.8,0.19,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.8,0.2,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.8,0.21,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.8,0.22,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.8,0.23,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.8,0.24,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.8,0.25,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.8,0.26,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.8,0.27,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.8,0.28,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.8,0.29,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.8,0.3,0.8110098630189896,0.7944568941990534,0.1605,True
True,0.81,0.1,0.8110098630189896,0.7944568941990534,0.1605,True
True,0.81,0.11,0.8110098630189896,0.7944568941990534,0.1605,True
True,0.81,0.12,0.8110098630189896,0.7944568941990534,0.1605,True
True,0.81,0.13,0.8110098630189896,0.7944568941990534,0.1605,True
True,0.81,0.14,0.8110098630189896,0.7944568941990534,0.1605,True
True,0.81,0.15,0.8110098630189896,0.7944568941990534,0.1605,True
True,0.81,0.16,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.81,0.17,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.81,0.18,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.81,0.19,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.81,0.2,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.81,0.21,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.81,0.22,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.81,0.23,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.81,0.24,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.81,0.25,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.81,0.26,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.81,0.27,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.81,0.28,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.81,0.29,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.81,0.3,0.8110098630189896,0.7944568941990534,0.1605,True
True,0.82,0.1,0.8110098630189896,0.7944568941990534,0.1605,True
True,0.82,0.11,0.8110098630189896,0.7944568941990534,0.1605,True
True,0.82,0.12,0.8110098630189896,0.7944568941990534,0.1605,True
True,0.82,0.13,0.8110098630189896,0.7944568941990534,0.1605,True
True,0.82,0.14,0.8110098630189896,0.7944568941990534,0.1605,True
True,0.82,0.15,0.8110098630189896,0.7944568941990534,0.1605,True
True,0.82,0.16,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.82,0.17,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.82,0.18,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.82,0.19,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.82,0.2,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.82,0.21,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.82,0.22,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.82,0.23,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.82,0.24,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.82,0.25,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.82,0.26,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.82,0.27,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.82,0.28,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.82,0.29,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.82,0.3,0.8110098630189896,0.7944568941990534,0.1605,True
True,0.83,0.1,0.8110098630189896,0.7944568941990534,0.1605,True
True,0.83,0.11,0.8110098630189896,0.7944568941990534,0.1605,True
True,0.83,0.12,0.8110098630189896,0.7944568941990534,0.1605,True
True,0.83,0.13,0.8110098630189896,0.7944568941990534,0.1605,True
True,0.83,0.14,0.8110098630189896,0.7944568941990534,0.1605,True
True,0.83,0.15,0.8110098630189896,0.7944568941990534,0.1605,True
True,0.83,0.16,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.83,0.17,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.83,0.18,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.83,0.19,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.83,0.2,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.83,0.21,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.83,0.22,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.83,0.23,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.83,0.24,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.83,0.25,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.83,0.26,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.83,0.27,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.83,0.28,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.83,0.29,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.83,0.3,0.8110098630189896,0.7944568941990534,0.1605,True
True,0.84,0.1,0.8110098630189896,0.7944568941990534,0.1605,True
True,0.84,0.11,0.8110098630189896,0.7944568941990534,0.1605,True
True,0.84,0.12,0.8110098630189896,0.7944568941990534,0.1605,True
True,0.84,0.13,0.8110098630189896,0.7944568941990534,0.1605,True
True,0.84,0.14,0.8110098630189896,0.7944568941990534,0.1605,True
True,0.84,0.15,0.8110098630189896,0.7944568941990534,0.1605,True
True,0.84,0.16,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.84,0.17,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.84,0.18,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.84,0.19,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.84,0.2,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.84,0.21,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.84,0.22,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.84,0.23,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.84,0.24,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.84,0.25,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.84,0.26,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.84,0.27,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.84,0.28,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.84,0.29,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.84,0.3,0.8110098630189896,0.7944568941990534,0.1605,True
True,0.85,0.1,0.8110098630189896,0.7944568941990534,0.1605,True
True,0.85,0.11,0.8110098630189896,0.7944568941990534,0.1605,True
True,0.85,0.12,0.8110098630189896,0.7944568941990534,0.1605,True
True,0.85,0.13,0.8110098630189896,0.7944568941990534,0.1605,True
True,0.85,0.14,0.8110098630189896,0.7944568941990534,0.1605,True
True,0.85,0.15,0.8110098630189896,0.7944568941990534,0.1605,True
True,0.85,0.16,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.85,0.17,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.85,0.18,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.85,0.19,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.85,0.2,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.85,0.21,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.85,0.22,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.85,0.23,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.85,0.24,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.85,0.25,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.85,0.26,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.85,0.27,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.85,0.28,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.85,0.29,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.85,0.3,0.8110098630189896,0.7944568941990534,0.1605,True
True,0.86,0.1,0.8110098630189896,0.7944568941990534,0.1605,True
True,0.86,0.11,0.8110098630189896,0.7944568941990534,0.1605,True
True,0.86,0.12,0.8110098630189896,0.7944568941990534,0.1605,True
True,0.86,0.13,0.8110098630189896,0.7944568941990534,0.1605,True
True,0.86,0.14,0.8110098630189896,0.7944568941990534,0.1605,True
True,0.86,0.15,0.8110098630189896,0.7944568941990534,0.1605,True
True,0.86,0.16,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.86,0.17,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.86,0.18,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.86,0.19,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.86,0.2,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.86,0.21,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.86,0.22,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.86,0.23,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.86,0.24,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.86,0.25,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.86,0.26,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.86,0.27,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.86,0.28,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.86,0.29,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.86,0.3,0.8110098630189896,0.7944568941990534,0.1605,True
True,0.87,0.1,0.8110098630189896,0.7944568941990534,0.1605,True
True,0.87,0.11,0.8110098630189896,0.7944568941990534,0.1605,True
True,0.87,0.12,0.8110098630189896,0.7944568941990534,0.1605,True
True,0.87,0.13,0.8110098630189896,0.7944568941990534,0.1605,True
True,0.87,0.14,0.8110098630189896,0.7944568941990534,0.1605,True
True,0.87,0.15,0.8110098630189896,0.7944568941990534,0.1605,True
True,0.87,0.16,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.87,0.17,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.87,0.18,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.87,0.19,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.87,0.2,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.87,0.21,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.87,0.22,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.87,0.23,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.87,0.24,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.87,0.25,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.87,0.26,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.87,0.27,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.87,0.28,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.87,0.29,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.87,0.3,0.8110098630189896,0.7944568941990534,0.1605,True
True,0.88,0.1,0.8110098630189896,0.7944568941990534,0.1605,True
True,0.88,0.11,0.8110098630189896,0.7944568941990534,0.1605,True
True,0.88,0.12,0.8110098630189896,0.7944568941990534,0.1605,True
True,0.88,0.13,0.8110098630189896,0.7944568941990534,0.1605,True
True,0.88,0.14,0.8110098630189896,0.7944568941990534,0.1605,True
True,0.88,0.15,0.8110098630189896,0.7944568941990534,0.1605,True
True,0.88,0.16,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.88,0.17,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.88,0.18,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.88,0.19,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.88,0.2,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.88,0.21,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.88,0.22,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.88,0.23,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.88,0.24,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.88,0.25,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.88,0.26,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.88,0.27,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.88,0.28,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.88,0.29,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.88,0.3,0.8110098630189896,0.7944568941990534,0.1605,True
True,0.89,0.1,0.8110098630189896,0.7944568941990534,0.1605,True
True,0.89,0.11,0.8110098630189896,0.7944568941990534,0.1605,True
True,0.89,0.12,0.8110098630189896,0.7944568941990534,0.1605,True
True,0.89,0.13,0.8110098630189896,0.7944568941990534,0.1605,True
True,0.89,0.14,0.8110098630189896,0.7944568941990534,0.1605,True
True,0.89,0.15,0.8110098630189896,0.7944568941990534,0.1605,True
True,0.89,0.16,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.89,0.17,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.89,0.18,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.89,0.19,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.89,0.2,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.89,0.21,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.89,0.22,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.89,0.23,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.89,0.24,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.89,0.25,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.89,0.26,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.89,0.27,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.89,0.28,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.89,0.29,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.89,0.3,0.8110098630189896,0.7944568941990534,0.1605,True
True,0.9,0.1,0.8110098630189896,0.7944568941990534,0.1605,True
True,0.9,0.11,0.8110098630189896,0.7944568941990534,0.1605,True
True,0.9,0.12,0.8110098630189896,0.7944568941990534,0.1605,True
True,0.9,0.13,0.8110098630189896,0.7944568941990534,0.1605,True
True,0.9,0.14,0.8110098630189896,0.7944568941990534,0.1605,True
True,0.9,0.15,0.8110098630189896,0.7944568941990534,0.1605,True
True,0.9,0.16,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.9,0.17,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.9,0.18,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.9,0.19,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.9,0.2,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.9,0.21,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.9,0.22,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.9,0.23,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.9,0.24,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.9,0.25,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.9,0.26,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.9,0.27,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.9,0.28,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.9,0.29,0.8110098630189896,0.7944568941990534,0.1605,True
False,0.9,0.3,0.8110098630189896,0.7944568941990534,0.1605,True


==> anc/source_data/h4_order_dz_sensitivity.csv <==
minimum_order_dz,order_subgate_pass_count,joint_h2_pass_count,cell_count,other_thresholds
0.69999999999999996,2,0,3,endpoint<1; direct_gap<.5; probe_gain>=.2; p<.01; both_CI_low>0
0.70999999999999996,2,0,3,endpoint<1; direct_gap<.5; probe_gain>=.2; p<.01; both_CI_low>0
0.71999999999999997,2,0,3,endpoint<1; direct_gap<.5; probe_gain>=.2; p<.01; both_CI_low>0
0.72999999999999998,2,0,3,endpoint<1; direct_gap<.5; probe_gain>=.2; p<.01; both_CI_low>0
0.73999999999999999,2,0,3,endpoint<1; direct_gap<.5; probe_gain>=.2; p<.01; both_CI_low>0
0.75,2,0,3,endpoint<1; direct_gap<.5; probe_gain>=.2; p<.01; both_CI_low>0
0.76000000000000001,2,0,3,endpoint<1; direct_gap<.5; probe_gain>=.2; p<.01; both_CI_low>0
0.77000000000000002,2,0,3,endpoint<1; direct_gap<.5; probe_gain>=.2; p<.01; both_CI_low>0
0.78000000000000003,1,0,3,endpoint<1; direct_gap<.5; probe_gain>=.2; p<.01; both_CI_low>0
0.79000000000000004,0,0,3,endpoint<1; direct_gap<.5; probe_gain>=.2; p<.01; both_CI_low>0
0.80000000000000004,0,0,3,endpoint<1; direct_gap<.5; probe_gain>=.2; p<.01; both_CI_low>0
0.81000000000000005,0,0,3,endpoint<1; direct_gap<.5; probe_gain>=.2; p<.01; both_CI_low>0
0.82000000000000006,0,0,3,endpoint<1; direct_gap<.5; probe_gain>=.2; p<.01; both_CI_low>0
0.83000000000000007,0,0,3,endpoint<1; direct_gap<.5; probe_gain>=.2; p<.01; both_CI_low>0
0.83999999999999997,0,0,3,endpoint<1; direct_gap<.5; probe_gain>=.2; p<.01; both_CI_low>0
0.84999999999999998,0,0,3,endpoint<1; direct_gap<.5; probe_gain>=.2; p<.01; both_CI_low>0
0.85999999999999999,0,0,3,endpoint<1; direct_gap<.5; probe_gain>=.2; p<.01; both_CI_low>0
0.87,0,0,3,endpoint<1; direct_gap<.5; probe_gain>=.2; p<.01; both_CI_low>0
0.88,0,0,3,endpoint<1; direct_gap<.5; probe_gain>=.2; p<.01; both_CI_low>0
0.89000000000000001,0,0,3,endpoint<1; direct_gap<.5; probe_gain>=.2; p<.01; both_CI_low>0
0.90000000000000002,0,0,3,endpoint<1; direct_gap<.5; probe_gain>=.2; p<.01; both_CI_low>0


==> anc/source_data/h5_stitching.csv <==
source_file,source_row,is_initialization,is_nonzero_checkpoint,is_final,h1_gate_margin,h2_gate_margin,h3_gate_margin,h4_gate_margin,run_key,scale,seed,parameter_count,microbatch,accumulation_steps,update,examples_seen,training_loss,elapsed_seconds,evaluation_seconds,id_accuracy,id_minimum_length_accuracy,ood_accuracy,ood_minimum_length_accuracy,loop_accuracy,route_pair_joint_accuracy,route_prediction_agreement,state_decode_accuracy,state_decode_before_accuracy,state_subspace_rank,h1_affine_error,h1_worst_action_error,h1_translation_error,h1_improvement_over_translation,h2_composition_error,h2_oracle_error,h2_accumulation_gap,h3_commutativity_auc,h3_mean_commuting_norm,h3_mean_noncommuting_norm,h4_inverse_cycle_error,h4_noninverse_control_error,h4_improvement_over_control,algebra_violation,world_incoherence,id_length_0_accuracy,id_length_1_accuracy,id_length_2_accuracy,id_length_3_accuracy,id_length_4_accuracy,id_length_5_accuracy,id_length_6_accuracy,ood_length_7_accuracy,ood_length_8_accuracy,ood_length_9_accuracy,ood_length_10_accuracy,ood_length_11_accuracy,ood_length_12_accuracy
results/phase4-synthetic-20260808T153238Z-d9895f6707f0/small-seed20260828/trajectory_metrics.csv,1,true,false,false,0.82778073059597446,0.8064562193799979,-0.45932539682539686,-0.16066508817846659,small-seed20260828,small,20260828,3219456,16384,1,0,0,,7.128990717232227,7.128958094865084,0.008928571428571428,0.0,0.007161458333333333,0.0,0.00927734375,0.001953125,0.3818359375,0.02573253193087904,0.07231404958677685,32,0.08610963470201279,0.10229884562943146,0.20883761892728242,0.5876718229966207,0.11612626837200121,0.0887279653882941,0.027398302983707115,0.43253968253968256,0.07139135391988546,0.06971374173008542,0.5803325440892333,0.5471200304955023,-0.060704254537440105,0.3375071911558912,0.9938693576388888,0.0078125,0.0078125,0.015625,0.009765625,0.0,0.0078125,0.013671875,0.0078125,0.0078125,0.0,0.0078125,0.0078125,0.01171875
results/phase4-synthetic-20260808T153238Z-d9895f6707f0/small-seed20260828/trajectory_metrics.csv,2,false,true,false,0.82777709472104322,0.80677215735856034,-0.47420634920634919,-0.15789478124393908,small-seed20260828,small,20260828,3219456,16384,1,1,16384,4.847774505615234,8.18380381539464,0.2655257619917393,0.006696428571428571,0.001953125,0.007161458333333333,0.0,0.00830078125,0.0009765625,0.27734375,0.027235161532682194,0.0743801652892562,32,0.08611145263947842,0.10215307056326332,0.20862308296862397,0.5872390944753261,0.11593670558486378,0.08871771759284311,0.027218987992020674,0.4206349206349207,0.07113568465487796,0.06930797720597578,0.5789473906219695,0.5458079885155631,-0.06071622769123586,0.34009015705284773,0.9945203993055556,0.0078125,0.009765625,0.0078125,0.001953125,0.00390625,0.0078125,0.0078125,0.005859375,0.01171875,0.0,0.0078125,0.005859375,0.01171875
results/phase4-synthetic-20260808T153238Z-d9895f6707f0/small-seed20260828/trajectory_metrics.csv,3,false,true,false,0.82887161108217333,0.80706164108311629,-0.45436507936507942,-0.15288117918202415,small-seed20260828,small,20260828,3219456,16384,1,2,32768,4.833719253540039,8.537217449396849,0.25533513352274895,0.008370535714285714,0.00390625,0.008463541666666666,0.00390625,0.01025390625,0.0009765625,0.240234375,0.026859504132231402,0.07024793388429752,32,0.08556419445891332,0.10118763251153402,0.20565692877338293,0.5839469403279962,0.11576301535013026,0.08818478214031815,0.027578233209812106,0.4365079365079365,0.07031530204802457,0.06863914638887382,0.5764405895910121,0.5413368105000008,-0.06484646602655375,0.33531496572302977,0.9934353298611112,0.0078125,0.00390625,0.005859375,0.013671875,0.0078125,0.0078125,0.01171875,0.005859375,0.017578125,0.005859375,0.0078125,0.00390625,0.009765625
results/phase4-synthetic-20260808T153238Z-d9895f6707f0/small-seed20260828/trajectory_metrics.csv,4,false,true,false,0.83480444096077044,0.81168313891959265,-0.41220238095238099,-0.14797937056845289,small-seed20260828,small,20260828,3219456,16384,1,4,65536,4.808502197265625,8.987135119736195,0.2723008468747139,0.006975446428571429,0.001953125,0.006510416666666667,0.001953125,0.00830078125,0.0029296875,0.4140625,0.029113448534936137,0.08471074380165289,32,0.0825977795196148,0.09700621245543098,0.19354702140038432,0.5732417945675976,0.11299011664824445,0.08658709856050008,0.026403018087744368,0.47023809523809523,0.06808401084790183,0.0669931733803228,0.5739896852842264,0.5361124459276219,-0.07065166952255053,0.32483487155349766,0.9940863715277778,0.00390625,0.009765625,0.001953125,0.009765625,0.005859375,0.0078125,0.009765625,0.009765625,0.01171875,0.001953125,0.00390625,0.005859375,0.005859375
results/phase4-synthetic-20260808T153238Z-d9895f6707f0/small-seed20260828/trajectory_metrics.csv,5,false,true,false,0.84816342233703534,0.82091690722998678,-0.46180555555555558,-0.12467856201282634,small-seed20260828,small,20260828,3219456,16384,1,8,131072,4.794675827026367,9.58909983560443,0.25147874653339386,0.012276785714285714,0.0,0.010416666666666666,0.005859375,0.0146484375,0.0009765625,0.2265625,0.029113448534936137,0.08677685950413223,32,0.0759182888314823,0.08682393618907934,0.17285765303939563,0.560804584022786,0.1074498556620079,0.07986803945645682,0.027581816205551085,0.4305555555555556,0.06496349363449982,0.06293217422392182,0.5623392810064132,0.5246913879030997,-0.07175245100509708,0.32878796748608696,0.9913194444444444,0.03515625,0.009765625,0.009765625,0.01171875,0.009765625,0.0,0.009765625,0.01171875,0.009765625,0.005859375,0.01171875,0.01171875,0.01171875
results/phase4-synthetic-20260808T153238Z-d9895f6707f0/small-seed20260828/trajectory_metrics.csv,6,false,true,false,0.82936742647282302,0.79869706147632091,-0.45436507936507931,-0.0017026038751430939,small-seed20260828,small,20260828,3219456,16384,1,16,262144,4.746904373168945,10.524721313267946,0.2456144131720066,0.0703125,0.009765625,0.007486979166666667,0.005859375,0.09033203125,0.001953125,0.078125,0.038692712246431255,0.1115702479338843,32,0.08531628676358852,0.09735967057797494,0.22864385718714889,0.6268594843824924,0.12078176311420745,0.08177112070832901,0.03901064240587844,0.43650793650793657,0.058690979216049224,0.057770972993793274,0.5008513019375715,0.4770429885569075,-0.04990810881150565,0.31761035382685776,0.9667426215277778,0.3359375,0.029296875,0.0703125,0.009765625,0.021484375,0.009765625,0.015625,0.0078125,0.0078125,0.005859375,0.005859375,0.009765625,0.0078125
results/phase4-synthetic-20260808T153238Z-d9895f6707f0/small-seed20260828/trajectory_metrics.csv,7,false,true,false,0.82582312746272124,0.79008540054153864,-0.34523809523809523,0.42792322803168015,small-seed20260828,small,20260828,3219456,16384,1,32,524288,4.300767421722412,12.129776172339916,0.23713421821594238,0.18052455357142858,0.021484375,0.009765625,0.00390625,0.234375,0.0009765625,0.0283203125,0.045078888054094664,0.14049586776859505,32,0.08708843626863935,0.10392401549009415,0.1233357046471,0.29389112003028506,0.12594875967507682,0.0851636209995924,0.04078513867548442,0.5238095238095238,0.014453426847354203,0.014807897070844976,0.2860383859841599,0.2888471763283794,0.009724139871896464,0.24381651452958808,0.9182942708333334,0.97265625,0.0625,0.12109375,0.021484375,0.02734375,0.021484375,0.037109375,0.01171875,0.015625,0.00390625,0.01171875,0.0078125,0.0078125
results/phase4-synthetic-20260808T153238Z-d9895f6707f0/small-seed20260828/trajectory_metrics.csv,8,false,true,false,0.6371273287011483,0.53086002446827385,-0.43452380952380965,-0.054870820123954056,small-seed20260828,small,20260828,3219456,16384,1,64,1048576,3.843562364578247,15.107737001031637,0.24521343410015106,0.18415178571428573,0.01953125,0.0126953125,0.009765625,0.23974609375,0.0009765625,0.0283203125,0.0507137490608565,0.1590909090909091,32,0.18143633564942588,0.2019655808069059,0.4237664464893462,0.5718482736126979,0.2814839853190357,0.17770348080143006,0.10378050451760562,0.45238095238095233,0.026103896711314464,0.02498706057846963,0.527435410061977,0.5283190246158009,0.0016725018646952527,0.3844936946623716,0.91552734375,1.0,0.0625,0.123046875,0.01953125,0.029296875,0.01953125,0.03515625,0.009765625,0.01953125,0.009765625,0.015625,0.009765625,0.01171875
results/phase4-synthetic-20260808T153238Z-d9895f6707f0/small-seed20260828/trajectory_metrics.csv,9,false,true,false,-0.054631186851517688,-0.086865111846732485,0.054067460317460125,-0.2362122007938372,small-seed20260828,small,20260828,3219456,16384,1,128,2097152,2.6792104244232178,20.83714897558093,0.25737909972667694,0.37667410714285715,0.060546875,0.0224609375,0.0078125,0.2783203125,0.0283203125,0.0830078125,0.21863260706235915,0.32231404958677684,32,0.5273155934257588,0.573238162492026,0.8056542369840278,0.3454815115231462,0.6521190671080395,0.5006045341795802,0.1515145329284593,0.8432539682539681,0.15768500607718744,0.21090893784843287,0.6181061003969186,0.7706084289294164,0.19789859909054563,0.4885716981691872,0.8902994791666666,1.0,0.80078125,0.35546875,0.208984375,0.10546875,0.10546875,0.060546875,0.044921875,0.03125,0.021484375,0.013671875,0.015625,0.0078125
results/phase4-synthetic-20260808T153238Z-d9895f6707f0/small-seed20260828/trajectory_metrics.csv,10,false,true,false,-0.19981291008186375,-0.20308700812715483,0.21279761904761899,-0.092528068502424565,small-seed20260828,small,20260828,3219456,16384,1,256,4194304,1.3649215698242188,32.03781932592392,0.2500978112220764,0.6612723214285714,0.208984375,0.0419921875,0.001953125,0.44287109375,0.1376953125,0.17578125,0.5499624342599548,0.6797520661157025,32,0.5999064550409319,0.6742776312101111,0.988840083437753,0.3933230811646242,0.7218522048762929,0.5970688442672646,0.12478336060902828,0.9702380952380952,0.23311226823232115,0.46217483534917597,0.5462640342512123,0.9620981575477323,0.4322159023320751,0.4744461497325855,0.79248046875,1.0,1.0,0.919921875,0.69140625,0.47265625,0.3359375,0.208984375,0.111328125,0.0703125,0.033203125,0.02734375,0.0078125,0.001953125
results/phase4-synthetic-20260808T153238Z-d9895f6707f0/small-seed20260828/trajectory_metrics.csv,11,false,true,false,-0.28538225230851699,-0.27350865971579041,0.24999999999999994,-0.083235392725648172,small-seed20260828,small,20260828,3219456,16384,1,512,8388608,0.5856300592422485,54.23490495979786,0.2652270346879959,0.8549107142857143,0.49609375,0.0888671875,0.015625,0.521484375,0.34375,0.3740234375,0.759015777610819,0.8657024793388429,32,0.6426911261542585,0.701203206484864,1.0823006161311566,0.40618057813581143,0.7641051958294742,0.6573249757180027,0.10678022011147148,1.0,0.26420472836321174,0.5479273503945692,0.5416176963628241,1.0267666876334762,0.47250168622906785,0.4871035045866392,0.6819661458333333,1.0,1.0,1.0,0.970703125,0.861328125,0.65625,0.49609375,0.23046875,0.158203125,0.072265625,0.03515625,0.021484375,0.015625
results/phase4-synthetic-20260808T153238Z-d9895f6707f0/small-seed20260828/trajectory_metrics.csv,12,false,true,true,-0.36772974304171147,-0.3433543458844594,0.24999999999999994,-0.1392100975988102,small-seed20260828,small,20260828,3219456,16384,1,1024,16777216,0.2358541339635849,98.50994284451008,0.26153967157006264,0.9400111607142857,0.732421875,0.107421875,0.015625,0.54736328125,0.462890625,0.478515625,0.8518031555221639,0.9421487603305785,32,0.6838648715208557,0.7378034830534576,1.1300575024545128,0.3948406430332223,0.8060126075306756,0.7030114459930943,0.10300116153758132,1.0,0.290938808799585,0.540827437398203,0.5696050487994051,1.0350981642452535,0.4497091498420971,0.5148706319627341,0.62744140625,1.0,1.0,1.0,0.998046875,0.9765625,0.873046875,0.732421875,0.298828125,0.177734375,0.08203125,0.048828125,0.021484375,0.015625
results/phase4-synthetic-20260808T153238Z-d9895f6707f0/small-seed20260829/trajectory_metrics.csv,1,true,false,false,0.84397969090964509,0.81517987096084477,-0.37748015873015878,-0.15911972751210923,small-seed20260829,small,20260829,3219456,16384,1,0,0,,0.45531799271702766,0.4552874341607094,0.010044642857142858,0.001953125,0.009440104166666666,0.00390625,0.0068359375,0.0048828125,0.3603515625,0.02911344853493614,0.08264462809917356,32,0.07801015454517743,0.08632875031054332,0.1890072838295493,0.5872637659005321,0.11089207742349318,0.08432359759844242,0.026568479825050756,0.498015873015873,0.0729608807988996,0.07304021036185039,0.5795598637560546,0.5405462133739198,-0.07217449575425539,0.31761155567721305,0.9929470486111112,0.015625,0.001953125,0.0078125,0.015625,0.013671875,0.00390625,0.01171875,0.009765625,0.005859375,0.013671875,0.009765625,0.013671875,0.00390625
results/phase4-synthetic-20260808T153238Z-d9895f6707f0/small-seed20260829/trajectory_metrics.csv,2,false,true,false,0.84481874471133345,0.81516261041208804,-0.37500000000000006,-0.15551830297477509,small-seed20260829,small,20260829,3219456,16384,1,1,16384,4.843328475952148,0.9717697724699974,0.33327724784612656,0.010323660714285714,0.001953125,0.0078125,0.0,0.00732421875,0.0029296875,0.2529296875,0.029864763335837718,0.09090909090909091,32,0.07759062764433326,0.08553134730097348,0.1881633427722041,0.5876421703547928,0.11090243375274716,0.08416289646249146,0.026739537290255702,0.5,0.07287613045223242,0.07294842714485357,0.5777591514873875,0.5398192687823455,-0.07028256473805006,0.316563053221117,0.9939778645833334,0.015625,0.005859375,0.005859375,0.013671875,0.015625,0.001953125,0.013671875,0.005859375,0.009765625,0.013671875,0.005859375,0.01171875,0.0
results/phase4-synthetic-20260808T153238Z-d9895f6707f0/small-seed20260829/trajectory_metrics.csv,3,false,true,false,0.84611136941623655,0.81678397851131179,-0.365079365079365,-0.1507227923761838,small-seed20260829,small,20260829,3219456,16384,1,2,32768,4.831838607788086,1.3532311618328094,0.27886760979890823,0.006417410714285714,0.0,0.007486979166666667,0.00390625,0.00537109375,0.005859375,0.3359375,0.030240420736288506,0.08884297520661157,32,0.0769443152918817,0.08467691568393267,0.18636210947236984,0.5871246815689779,0.10992961289321292,0.08313486369559936,0.026794749197613557,0.507936507936508,0.07229897669061677,0.07249553513223805,0.5753613961880919,0.5376833243493733,-0.07007483798072256,0.31357470410916966,0.9937608506944444,0.0,0.0078125,0.0078125,0.001953125,0.009765625,0.0078125,0.009765625,0.00390625,0.009765625,0.009765625,0.009765625,0.0078125,0.00390625
results/phase4-synthetic-20260808T153238Z-d9895f6707f0/small-seed20260829/trajectory_metrics.csv,4,false,true,false,0.85351957163459891,0.82667416549999828,-0.38244047619047622,-0.12668973371882708,small-seed20260829,small,20260829,3219456,16384,1,4,65536,4.806377410888672,1.822183158248663,0.2659240737557411,0.010881696428571428,0.001953125,0.007161458333333333,0.001953125,0.009765625,0.0048828125,0.322265625,0.02948910593538693,0.08264462809917356,32,0.07324021418270053,0.07805266152816362,0.1777032358406317,0.5878509817998812,0.10399550070000103,0.07926848407257021,0.02472701662743082,0.49404761904761907,0.07003514789987342,0.06981098692851924,0.5633448668594135,0.5295249882647777,-0.06386833358981159,0.31163324067362397,0.9927300347222222,0.017578125,0.009765625,0.013671875,0.001953125,0.005859375,0.017578125,0.009765625,0.0078125,0.001953125,0.00390625,0.01953125,0.0078125,0.001953125
results/phase4-synthetic-20260808T153238Z-d9895f6707f0/small-seed20260829/trajectory_metrics.csv,5,false,true,false,0.86266075415048316,0.83673120600060269,-0.36507936507936517,-0.12772966922002382,small-seed20260829,small,20260829,3219456,16384,1,8,131072,4.797874450683594,2.554087709635496,0.30404138565063477,0.010044642857142858,0.005859375,0.011393229166666666,0.0078125,0.00732421875,0.0078125,0.9794921875,0.02911344853493614,0.07644628099173553,32,0.0686696229247584,0.07530287520462839,0.1718194549885797,0.6003384894375166,0.09796127639963835,0.07393113183914218,0.024030144560496167,0.5079365079365079,0.06612711215203992,0.06674677579414214,0.5638648346100119,0.5392234439728135,-0.04569792154370944,0.3056398064994752,0.9911566840277778,0.013671875,0.005859375,0.0078125,0.015625,0.0078125,0.0078125,0.01171875,0.015625,0.013671875,0.0078125,0.009765625,0.009765625,0.01171875
results/phase4-synthetic-20260808T153238Z-d9895f6707f0/small-seed20260829/trajectory_metrics.csv,6,false,true,false,0.88276136504703517,0.86397774227807311,-0.2361111111111111,0.050223672272070474,small-seed20260829,small,20260829,3219456,16384,1,16,262144,4.776573181152344,3.604603759944439,0.25365329533815384,0.026227678571428572,0.009765625,0.009440104166666666,0.001953125,0.03955078125,0.00390625,0.263671875,0.03437265214124718,0.08264462809917356,32,0.05861931747648243,0.06631498776801108,0.13105309831449202,0.5527055962018395,0.08161335463315612,0.05803393972524676,0.023579414907909366,0.6111111111111112,0.05400340241404796,0.05552266296855612,0.47488816386396476,0.45971012382904675,-0.03301654509693219,0.25100243121562305,0.9823676215277778,0.083984375,0.02734375,0.0234375,0.009765625,0.009765625,0.015625,0.013671875,0.001953125,0.013671875,0.009765625,0.0078125,0.01171875,0.01171875
results/phase4-synthetic-20260808T153238Z-d9895f6707f0/small-seed20260829/trajectory_metrics.csv,7,false,true,false,0.83940214810839453,0.79671013718518235,-0.48164682539682546,0.37988306521372439,small-seed20260829,small,20260829,3219456,16384,1,32,524288,4.4300737380981445,5.4663649797439575,0.27028195932507515,0.14592633928571427,0.01953125,0.011393229166666666,0.00390625,0.16748046875,0.0009765625,0.046875,0.0437640871525169,0.13636363636363635,32,0.08029892594580273,0.10281609538300394,0.12538839044965175,0.3595983993586246,0.12197391768889061,0.0788985713384792,0.04307534635041141,0.41468253968253965,0.016472737736982723,0.01595472453123542,0.3100584673931378,0.31070554166126463,0.002082596482402832,0.2744121928363229,0.9400499131944444,0.763671875,0.060546875,0.10546875,0.025390625,0.0234375,0.01953125,0.0234375,0.017578125,0.017578125,0.009765625,0.009765625,0.009765625,0.00390625
results/phase4-synthetic-20260808T153238Z-d9895f6707f0/small-seed20260829/trajectory_metrics.csv,8,false,true,false,0.66563944704642086,0.52249115976074489,-0.43452380952380948,-0.078927631292569078,small-seed20260829,small,20260829,3219456,16384,1,64,1048576,3.8763132095336914,8.912276454269886,0.2577815428376198,0.18415178571428573,0.01953125,0.012044270833333334,0.005859375,0.23681640625,0.0009765625,0.02734375,0.049774605559729526,0.15289256198347106,32,0.16718027647678954,0.1801681157200362,0.42887379857402913,0.6101877124863992,0.2865053041435531,0.18391425105679124,0.10259105308676184,0.45238095238095244,0.017387199358978766,0.017260995758083472,0.5394638156462845,0.540250086758528,0.00145538359273778,0.38519211097141864,0.9167209201388888,1.0,0.0625,0.123046875,0.01953125,0.029296875,0.01953125,0.03515625,0.013671875,0.017578125,0.013671875,0.013671875,0.005859375,0.0078125
results/phase4-synthetic-20260808T153238Z-d9895f6707f0/small-seed20260829/trajectory_metrics.csv,9,false,true,false,-0.040405697261050699,-0.081765437202422353,0.016865079365079305,-0.27359940591023335,small-seed20260829,small,20260829,3219456,16384,1,128,2097152,2.9144296646118164,15.557165499776602,0.28473666310310364,0.31333705357142855,0.01953125,0.019205729166666668,0.005859375,0.24658203125,0.0146484375,0.0595703125,0.1857625845229151,0.2871900826446281,32,0.5202028486305253,0.5799089286482497,0.7820716224544751,0.33483988717311286,0.6490592623214534,0.4928269557884445,0.1562323065330089,0.8134920634920635,0.14702844817988475,0.17869742302258332,0.6367997029551167,0.7456873480271183,0.146023189692152,0.498142437603758,0.9065212673611112,1.0,0.6171875,0.279296875,0.142578125,0.076171875,0.05859375,0.01953125,0.03515625,0.025390625,0.015625,0.017578125,0.005859375,0.015625
results/phase4-synthetic-20260808T153238Z-d9895f6707f0/small-seed20260829/trajectory_metrics.csv,10,false,true,false,-0.21985250875385387,-0.22432973741989159,0.20039682539682538,-0.15720092597794788,small-seed20260829,small,20260829,3219456,16384,1,256,4194304,1.5680022239685059,28.605437591671944,0.2596629224717617,0.6375558035714286,0.166015625,0.0400390625,0.015625,0.42626953125,0.109375,0.1611328125,0.5011269722013524,0.6115702479338843,32,0.6099262543769269,0.6793137864239744,0.975745458511892,0.3749125357886629,0.7345978424519349,0.5980455794622708,0.13655226298966416,0.9603174603174603,0.2282770580979973,0.42386811063681756,0.5786004629889739,0.9293054594508818,0.3773839838077959,0.4907017748750939,0.80810546875,1.0,1.0,0.927734375,0.642578125,0.455078125,0.271484375,0.166015625,0.09375,0.060546875,0.021484375,0.029296875,0.01953125,0.015625
results/phase4-synthetic-20260808T153238Z-d9895f6707f0/small-seed20260829/trajectory_metrics.csv,11,false,true,false,-0.28860359047423545,-0.26931695975281855,0.24999999999999994,-0.1008356432456301,small-seed20260829,small,20260829,3219456,16384,1,512,8388608,0.7190807461738586,54.37561656162143,0.2683086544275284,0.8275669642857143,0.4375,0.078125,0.013671875,0.498046875,0.310546875,0.3359375,0.7315927873779113,0.8388429752066116,32,0.6443017952371177,0.6976215596256448,1.0840418861313805,0.4056486160913606,0.7615901758516911,0.6564158556989406,0.10517432015275052,1.0,0.26077039319466727,0.5473061689613985,0.550417821622815,1.022226516823336,0.4615500453526782,0.489077448177906,0.7044270833333333,1.0,1.0,0.998046875,0.94140625,0.79296875,0.623046875,0.4375,0.21484375,0.11328125,0.05859375,0.0390625,0.029296875,0.013671875
results/phase4-synthetic-20260808T153238Z-d9895f6707f0/small-seed20260829/trajectory_metrics.csv,12,false,true,true,-0.35726570890543363,-0.3214099316914959,0.24999999999999994,-0.11991217665821474,small-seed20260829,small,20260829,3219456,16384,1,1024,16777216,0.27484241127967834,105.88007485866547,0.274987880140543,0.9252232142857143,0.658203125,0.12109375,0.0078125,0.56396484375,0.4697265625,0.48046875,0.8439143501126973,0.9297520661157025,32,0.6786328544527168,0.7270168800095903,1.1193729277760396,0.3937383711780321,0.7928459590148975,0.6939588231118026,0.09888713590309495,1.0,0.28755105004732123,0.5537697934725418,0.5599560883291074,1.037621635635464,0.46034655687747195,0.5078587254491804,0.6150716145833333,1.0,1.0,1.0,0.998046875,0.9765625,0.84375,0.658203125,0.326171875,0.1953125,0.109375,0.048828125,0.0390625,0.0078125
results/phase4-synthetic-20260808T153238Z-d9895f6707f0/small-seed20260830/trajectory_metrics.csv,1,true,false,false,0.84664783860280324,0.81892633725211961,-0.1021825396825396,-0.21269803987206037,small-seed20260830,small,20260830,3219456,16384,1,0,0,,0.26527319103479385,0.2652411460876465,0.013113839285714286,0.009765625,0.0087890625,0.00390625,0.009765625,0.001953125,0.3203125,0.0304282494365139,0.0743801652892562,32,0.07667608069859837,0.09844105616678757,0.19260817173059303,0.6019063988320934,0.10864419764872824,0.08234750024597141,0.026296697402756822,0.7182539682539684,0.06845103544144934,0.07349391099571169,0.6063490199360302,0.5663222238489354,-0.07067848373503316,0.2683538325073471,0.9931640625,0.009765625,0.009765625,0.01171875,0.015625,0.017578125,0.017578125,0.009765625,0.009765625,0.00390625,0.01171875,0.009765625,0.009765625,0.0078125
results/phase4-synthetic-20260808T153238Z-d9895f6707f0/small-seed20260830/trajectory_metrics.csv,2,false,true,false,0.84721010122161378,0.81870590940544996,-0.10714285714285718,-0.20823690048305465,small-seed20260830,small,20260830,3219456,16384,1,1,16384,4.845972061157227,0.6319789215922356,0.2619306892156601,0.0078125,0.0,0.010091145833333334,0.00390625,0.0107421875,0.00390625,0.279296875,0.029864763335837718,0.07024793388429752,32,0.07639494938919314,0.09810918589107086,0.1916288577930187,0.6013390140241377,0.10877645435673,0.08244831779524756,0.026328136561482446,0.7142857142857143,0.06819747918197458,0.07335702221275475,0.6041184502415273,0.5635335753851648,-0.072018556886559,0.26875103492543406,0.9917534722222222,0.0,0.00390625,0.01171875,0.0078125,0.0078125,0.017578125,0.005859375,0.009765625,0.009765625,0.015625,0.0078125,0.013671875,0.00390625
results/phase4-synthetic-20260808T153238Z-d9895f6707f0/small-seed20260830/trajectory_metrics.csv,3,false,true,false,0.84854905161418581,0.82079061689382349,-0.11458333333333334,-0.20220961446969632,small-seed20260830,small,20260830,3219456,16384,1,2,32768,4.832738876342773,1.0357981510460377,0.3022562004625797,0.007254464285714286,0.0,0.009440104166666666,0.00390625,0.00830078125,0.005859375,0.3583984375,0.03174305033809166,0.0743801652892562,32,0.07572547419290711,0.09760990234062862,0.18947249332854643,0.6003352631160097,0.10752562986370591,0.08218417481799302,0.02534145504571289,0.7083333333333334,0.06843017065473546,0.07317782617223458,0.6011048072348482,0.560326392676211,-0.07277618026142374,0.26900564448953196,0.9921332465277778,0.0,0.015625,0.01171875,0.0078125,0.0078125,0.005859375,0.001953125,0.013671875,0.005859375,0.009765625,0.0078125,0.015625,0.00390625
results/phase4-synthetic-20260808T153238Z-d9895f6707f0/small-seed20260830/trajectory_metrics.csv,4,false,true,false,0.85014206757820743,0.82306225475978312,-0.14930555555555558,-0.19145769443272731,small-seed20260830,small,20260830,3219456,16384,1,4,65536,4.811176300048828,1.527102019637823,0.2875492684543133,0.010044642857142858,0.00390625,0.0087890625,0.00390625,0.0107421875,0.001953125,0.2724609375,0.031367392937640876,0.07024793388429752,32,0.07492896621089626,0.09746984854119475,0.1791979918715165,0.5818649225454506,0.10616264714413017,0.08150341054143474,0.024659236602695422,0.6805555555555556,0.06817997467713673,0.07227950428400491,0.5957288472163637,0.5495725301484031,-0.0839858517955705,0.2740662262539586,0.9928385416666666,0.017578125,0.013671875,0.013671875,0.00390625,0.00390625,0.00390625,0.013671875,0.013671875,0.013671875,0.00390625,0.005859375,0.005859375,0.009765625
results/phase4-synthetic-20260808T153238Z-d9895f6707f0/small-seed20260830/trajectory_metrics.csv,5,false,true,false,0.85392116841297394,0.83214422080292316,-0.1517857142857143,-0.15192225235324952,small-seed20260830,small,20260830,3219456,16384,1,8,131072,4.7994384765625,2.2350837737321854,0.303657628595829,0.008649553571428572,0.00390625,0.0087890625,0.005859375,0.0087890625,0.00390625,0.9921875,0.03155522163786626,0.0743801652892562,32,0.07303941579351303,0.09633153780919014,0.15296952330860872,0.522523086862476,0.10071346751824611,0.07710739829543811,0.023606069222808,0.6785714285714286,0.06499943742905141,0.06804539080741485,0.5759611261766248,0.5257916909114876,-0.09541694197975215,0.2677856452292388,0.9928385416666666,0.009765625,0.009765625,0.005859375,0.00390625,0.01171875,0.01171875,0.0078125,0.005859375,0.0078125,0.01171875,0.005859375,0.0078125,0.013671875
results/phase4-synthetic-20260808T153238Z-d9895f6707f0/small-seed20260830/trajectory_metrics.csv,6,false,true,false,0.86236628270548632,0.84706355012565981,-0.24355158730158727,0.037656334961102766,small-seed20260830,small,20260830,3219456,16384,1,16,262144,4.783048629760742,3.328293811529875,0.2822624184191227,0.027622767857142856,0.0078125,0.011393229166666666,0.005859375,0.0400390625,0.00390625,0.1455078125,0.035311795642374154,0.08884297520661157,32,0.06881685864725687,0.0846398489592202,0.1169731092270645,0.4116865055397325,0.09176186992460415,0.06676105074795895,0.025000819176645206,0.6051587301587302,0.05117440122804696,0.052562797772709585,0.4811718325194486,0.4408161816441064,-0.09154757142722914,0.2591479577331448,0.9815538194444444,0.087890625,0.029296875,0.02734375,0.015625,0.009765625,0.015625,0.0078125,0.005859375,0.017578125,0.013671875,0.013671875,0.01171875,0.005859375
results/phase4-synthetic-20260808T153238Z-d9895f6707f0/small-seed20260830/trajectory_metrics.csv,7,false,true,false,0.82447782684488147,0.76527805721086517,-0.39732142857142866,0.33794402570503335,small-seed20260830,small,20260830,3219456,16384,1,32,524288,4.446873664855957,5.1937133222818375,0.2660328932106495,0.11886160714285714,0.013671875,0.012369791666666666,0.0078125,0.13623046875,0.00390625,0.04296875,0.045642374154770855,0.12190082644628099,32,0.08776108657755928,0.10648221131220119,0.1340533578598889,0.3453272041921829,0.1408331656734809,0.09080767867898282,0.050025486994498075,0.4821428571428571,0.0133956030556735,0.013149043297365876,0.3310279871474833,0.3150580389421946,-0.050688908808382616,0.2693698455639166,0.9491644965277778,0.60546875,0.044921875,0.091796875,0.037109375,0.015625,0.013671875,0.0234375,0.015625,0.013671875,0.009765625,0.01171875,0.0078125,0.015625
results/phase4-synthetic-20260808T153238Z-d9895f6707f0/small-seed20260830/trajectory_metrics.csv,8,false,true,false,0.63847866904365924,0.49267611794920724,-0.50396825396825395,-0.084176231576211347,small-seed20260830,small,20260830,3219456,16384,1,64,1048576,3.859590768814087,8.6823953948915,0.2775404118001461,0.18415178571428573,0.01953125,0.013020833333333334,0.009765625,0.240234375,0.0009765625,0.02734375,0.05127723516153268,0.15495867768595042,32,0.18076066547817038,0.20962671780179595,0.43954040373420017,0.588750740677118,0.30439432923047566,0.19675000823656125,0.10764432099391441,0.39682539682539686,0.02780315948887157,0.02578636197445783,0.5420881157881057,0.5323352940141948,-0.01832082502057597,0.4076044284178387,0.9152560763888888,1.0,0.0625,0.123046875,0.01953125,0.029296875,0.01953125,0.03515625,0.01171875,0.01953125,0.009765625,0.013671875,0.009765625,0.013671875
results/phase4-synthetic-20260808T153238Z-d9895f6707f0/small-seed20260830/trajectory_metrics.csv,9,false,true,false,-0.027233275109829203,-0.095048777291455999,-0.064980158730158777,-0.26660163132349068,small-seed20260830,small,20260830,3219456,16384,1,128,2097152,2.94925594329834,15.346701830625534,0.281457994133234,0.310546875,0.041015625,0.015299479166666666,0.00390625,0.2451171875,0.0205078125,0.0673828125,0.1594665664913599,0.2871900826446281,32,0.5136166375549146,0.55963799145986,0.7576937091185783,0.3221315798538138,0.6570292663748736,0.49716666805062387,0.1598625983242497,0.748015873015873,0.14664065812783586,0.17173397255824838,0.6333008156617453,0.7296907074584842,0.1320969155993027,0.5139827116439152,0.9063585069444444,1.0,0.57421875,0.251953125,0.166015625,0.087890625,0.052734375,0.041015625,0.03515625,0.015625,0.01953125,0.013671875,0.00390625,0.00390625
results/phase4-synthetic-20260808T153238Z-d9895f6707f0/small-seed20260830/trajectory_metrics.csv,10,false,true,false,-0.19466181212940481,-0.19512648546537392,0.2028769841269841,-0.13477861151821191,small-seed20260830,small,20260830,3219456,16384,1,256,4194304,1.561457872390747,28.37799734249711,0.27389150485396385,0.6233258928571429,0.158203125,0.042317708333333336,0.013671875,0.4130859375,0.109375,0.1494140625,0.4894815927873779,0.6115702479338843,32,0.5973309060647024,0.6550973331691596,0.9576384582836657,0.37624590898816557,0.7170758912792243,0.5791136679790215,0.1379622233002028,0.9623015873015873,0.23274011628816402,0.4260024999779198,0.567389305759106,0.9276651685838957,0.38836842755965484,0.47987362895036134,0.811740451388889,1.0,0.998046875,0.892578125,0.619140625,0.42578125,0.26953125,0.158203125,0.0859375,0.06640625,0.05078125,0.015625,0.021484375,0.013671875
results/phase4-synthetic-20260808T153238Z-d9895f6707f0/small-seed20260830/trajectory_metrics.csv,11,false,true,false,-0.31583825387886999,-0.28227424217698249,0.24999999999999994,-0.11739628510066447,small-seed20260830,small,20260830,3219456,16384,1,512,8388608,0.6262634992599487,54.18719373643398,0.2901137098670006,0.8431919642857143,0.46875,0.0791015625,0.009765625,0.48681640625,0.318359375,0.3408203125,0.7451164537941398,0.8615702479338843,32,0.657919126939435,0.7153179596106519,1.088828330575839,0.3957549519385787,0.7693645453061895,0.6685565569214088,0.10080798838478067,1.0,0.26375453730361426,0.5241152496172264,0.5586981425503322,1.0146506623780567,0.44936896681178873,0.4964954536989892,0.7052408854166667,1.0,1.0,0.998046875,0.97265625,0.84375,0.619140625,0.46875,0.193359375,0.13671875,0.0703125,0.0390625,0.025390625,0.009765625
results/phase4-synthetic-20260808T153238Z-d9895f6707f0/small-seed20260830/trajectory_metrics.csv,12,false,true,true,-0.37016514169138448,-0.33207093639169794,0.24999999999999994,-0.13612703352513322,small-seed20260830,small,20260830,3219456,16384,1,1024,16777216,0.2776145935058594,105.52945252880454,0.3135223910212517,0.9260602678571429,0.6796875,0.11197916666666667,0.0078125,0.533203125,0.4482421875,0.4638671875,0.8420360631104432,0.9214876033057852,32,0.6850825708456922,0.7362942906645145,1.1271441984171504,0.39219616105219346,0.7992425618350187,0.699383546441968,0.09985901539305075,1.0,0.2860125328438234,0.5369198398262377,0.5680635167625666,1.0267568511430598,0.4467399792558897,0.5130971623608194,0.6355251736111112,1.0,1.0,1.0,1.0,0.974609375,0.828125,0.6796875,0.3359375,0.189453125,0.083984375,0.0390625,0.015625,0.0078125
results/phase4-synthetic-20260808T153238Z-d9895f6707f0/medium-seed20260828/trajectory_metrics.csv,1,true,false,false,0.8175860081733376,0.79966318416162663,-0.4146825396825396,-0.063445611365117838,medium-seed20260828,medium,20260828,25321472,8192,2,0,0,,0.5711001493036747,0.5710563510656357,0.008649553571428572,0.001953125,0.007486979166666667,0.00390625,0.0107421875,0.0029296875,0.4189453125,0.033433508640120214,0.09710743801652892,32,0.09120699591333122,0.1003596653736867,0.19153883684006384,0.5238198298682912,0.120202089503024,0.08567083908078914,0.03453125042223486,0.46825396825396837,0.06818806494502419,0.06740501286307861,0.5317228056825589,0.48450783892661364,-0.09744933510373333,0.31871948071123646,0.9929470486111112,0.005859375,0.005859375,0.0078125,0.0078125,0.01171875,0.001953125,0.01953125,0.00390625,0.0078125,0.00390625,0.013671875,0.0078125,0.0078125
results/phase4-synthetic-20260808T153238Z-d9895f6707f0/medium-seed20260828/trajectory_metrics.csv,2,false,true,false,0.82297684014870232,0.80585950567557318,-0.43700396825396826,-0.066404594128025796,medium-seed20260828,medium,20260828,25321472,8192,2,1,16384,4.890066146850586,1.5631262101233006,0.5905645452439785,0.006696428571428571,0.0,0.0087890625,0.00390625,0.005859375,0.0009765625,0.302734375,0.030991735537190087,0.08471074380165289,32,0.08851157992564881,0.09698422900072677,0.1901611248093023,0.5345442975560324,0.1164842965946561,0.0831371221264674,0.0333471744681887,0.4503968253968254,0.06767286142017556,0.06703096134030793,0.5332022970640129,0.48800448485682885,-0.09261761645580813,0.32195033704687315,0.9947916666666666,0.0,0.009765625,0.005859375,0.00390625,0.0078125,0.005859375,0.013671875,0.009765625,0.005859375,0.009765625,0.009765625,0.013671875,0.00390625
results/phase4-synthetic-20260808T153238Z-d9895f6707f0/medium-seed20260828/trajectory_metrics.csv,3,false,true,false,0.83061373745483458,0.81404978929940908,-0.44692460317460314,-0.068329279716510705,medium-seed20260828,medium,20260828,25321472,8192,2,2,32768,4.831233978271484,2.5486418418586254,0.5862281545996666,0.009207589285714286,0.005859375,0.0107421875,0.0078125,0.00634765625,0.0029296875,0.408203125,0.03193087903831706,0.09090909090909091,32,0.08469313127258268,0.09127236022753382,0.1826013726966081,0.5361856812911248,0.11157012642035458,0.07994836970827149,0.03162175671208309,0.4424603174603175,0.06668647657980907,0.06538277189224623,0.5341646398582554,0.4882080219182458,-0.0941332708123861,0.3219918950227188,0.9933268229166666,0.0078125,0.009765625,0.005859375,0.005859375,0.01171875,0.009765625,0.013671875,0.01171875,0.01171875,0.009765625,0.0078125,0.009765625,0.013671875
results/phase4-synthetic-20260808T153238Z-d9895f6707f0/medium-seed20260828/trajectory_metrics.csv,4,false,true,false,0.84214929616186618,0.82623755075615524,-0.49156746031746035,-0.064386571033474116,medium-seed20260828,medium,20260828,25321472,8192,2,4,65536,4.809404373168945,3.915495079010725,0.5718400999903679,0.010602678571428572,0.00390625,0.004231770833333333,0.00390625,0.01318359375,0.005859375,0.4814453125,0.03117956423741548,0.08057851239669421,32,0.07892535191906694,0.08526733710142784,0.16547040792293954,0.5230243708843523,0.10425746954630688,0.07553081062054003,0.028726658925766854,0.40674603174603174,0.06229531681723765,0.06049806387486001,0.5321932855167371,0.4894153804070034,-0.08740613152402177,0.3271575188090198,0.9922417534722222,0.03125,0.00390625,0.0078125,0.00390625,0.009765625,0.009765625,0.0078125,0.00390625,0.00390625,0.00390625,0.005859375,0.00390625,0.00390625
results/phase4-synthetic-20260808T153238Z-d9895f6707f0/medium-seed20260828/trajectory_metrics.csv,5,false,true,false,0.86423164672450925,0.85285130891765148,-0.43948412698412698,0.050466820681030478,medium-seed20260828,medium,20260828,25321472,8192,2,8,131072,4.788944244384766,6.057112421840429,0.5564114041626453,0.011160714285714286,0.00390625,0.009114583333333334,0.00390625,0.01220703125,0.0087890625,0.9287109375,0.03193087903831705,0.09710743801652892,32,0.0678841766377454,0.07540087779660465,0.12555739208874234,0.45933747501090383,0.0882892146494091,0.06309599245775843,0.02519322219165067,0.44841269841269843,0.054032188129946354,0.053131533569322466,0.47476658965948476,0.4302472543107485,-0.10347383952526501,0.29563182063348525,0.9899631076388888,0.029296875,0.01171875,0.013671875,0.00390625,0.00390625,0.0078125,0.0078125,0.0078125,0.009765625,0.0078125,0.0078125,0.017578125,0.00390625
results/phase4-synthetic-20260808T153238Z-d9895f6707f0/medium-seed20260828/trajectory_metrics.csv,6,false,true,false,0.81752336879450493,0.77939969282444999,-0.46676587301587302,0.3158264469693628,medium-seed20260828,medium,20260828,25321472,8192,2,16,262144,4.47657322883606,9.788566343486309,0.5581422708928585,0.15066964285714285,0.02734375,0.014322916666666666,0.013671875,0.1650390625,0.0009765625,0.0498046875,0.040946656649135986,0.11570247933884298,32,0.09123831560274752,0.1250305004536302,0.176219788719335,0.48224704917753225,0.13236018430533006,0.08112849648933092,0.05123168781599914,0.4265873015873016,0.025027472379089793,0.023965251192919566,0.3420867765153186,0.32828728127070106,-0.04203481533370357,0.28477449370902364,0.9398871527777778,0.771484375,0.072265625,0.091796875,0.029296875,0.029296875,0.02734375,0.033203125,0.013671875,0.013671875,0.013671875,0.017578125,0.013671875,0.013671875
results/phase4-synthetic-20260808T153238Z-d9895f6707f0/medium-seed20260828/trajectory_metrics.csv,7,false,true,false,0.69999377021087161,0.60086544404258579,-0.48660714285714285,-0.11647038253107622,medium-seed20260828,medium,20260828,25321472,8192,2,32,524288,3.9061357975006104,16.71568091213703,0.5829877704381943,0.18387276785714285,0.01953125,0.013020833333333334,0.0078125,0.236328125,0.0009765625,0.025390625,0.05052592036063111,0.15082644628099173,32,0.15000311489456417,0.17612599749666016,0.5116281660545648,0.7068122420794042,0.23948073357444855,0.1462189510264972,0.09326178254795134,0.41071428571428575,0.014525657290429933,0.014033156730845868,0.5582351912655381,0.5471957416786978,-0.02017458972354813,0.38425118850506623,0.9165581597222222,1.0,0.0625,0.123046875,0.01953125,0.029296875,0.01953125,0.033203125,0.01171875,0.017578125,0.009765625,0.013671875,0.0078125,0.017578125
results/phase4-synthetic-20260808T153238Z-d9895f6707f0/medium-seed20260828/trajectory_metrics.csv,8,false,true,false,0.19660840725600648,0.17460783288377829,-0.31547619047619047,-0.46657427585493805,medium-seed20260828,medium,20260828,25321472,8192,2,64,1048576,3.3635847568511963,29.963691972196102,0.5432273857295513,0.21819196428571427,0.0234375,0.020182291666666668,0.009765625,0.208984375,0.0048828125,0.06640625,0.07926371149511645,0.19421487603305784,32,0.40169579637199676,0.44524482686222533,0.8257988471406188,0.5135670172428866,0.495235300269733,0.3569547797998292,0.1382805204699038,0.5476190476190477,0.10170857276416777,0.10503280108457728,0.733287137927469,0.7750606209101437,0.05389705250877108,0.5206497967375379,0.9219835069444444,1.0,0.232421875,0.130859375,0.07421875,0.033203125,0.033203125,0.0234375,0.021484375,0.0234375,0.015625,0.02734375,0.009765625,0.0234375
results/phase4-synthetic-20260808T153238Z-d9895f6707f0/medium-seed20260828/trajectory_metrics.csv,9,false,true,false,-0.15310110741929561,-0.1729713096481735,0.18799603174603163,-0.21347009519321758,medium-seed20260828,medium,20260828,25321472,8192,2,128,2097152,1.767352819442749,55.964808352291584,0.5477600619196892,0.5636160714285714,0.12890625,0.033854166666666664,0.009765625,0.373046875,0.08984375,0.1328125,0.4267468069120962,0.5371900826446281,32,0.5765505537096478,0.6444839203690165,0.9404818403762668,0.3869625877316438,0.7037827857889041,0.5561023957786811,0.14768039001022293,0.9503968253968254,0.22911921297618404,0.3849580927476867,0.6067350475966088,0.9103239233875262,0.33349543826245154,0.48416789042458386,0.8344184027777778,1.0,0.994140625,0.80859375,0.5234375,0.30859375,0.181640625,0.12890625,0.068359375,0.05078125,0.03515625,0.025390625,0.009765625,0.013671875
results/phase4-synthetic-20260808T153238Z-d9895f6707f0/medium-seed20260828/trajectory_metrics.csv,10,false,true,false,-0.1947043007859679,-0.19137570512826294,0.24999999999999994,-0.090439951389223783,medium-seed20260828,medium,20260828,25321472,8192,2,256,4194304,0.6527928113937378,107.5916213542223,0.5743870176374912,0.8244977678571429,0.4296875,0.06966145833333333,0.01953125,0.4794921875,0.279296875,0.3173828125,0.7265214124718256,0.8636363636363636,32,0.597352150392984,0.6687903537558395,1.0527698335114732,0.4325899818001634,0.7148254230769577,0.599009143803792,0.11581627927316573,1.0,0.2716210073966596,0.577067616452847,0.5452199756946119,1.0334215948607708,0.472412828988669,0.4643493872911384,0.7238498263888888,1.0,0.998046875,0.994140625,0.927734375,0.82421875,0.59765625,0.4296875,0.150390625,0.10546875,0.0625,0.037109375,0.04296875,0.01953125
results/phase4-synthetic-20260808T153238Z-d9895f6707f0/medium-seed20260828/trajectory_metrics.csv,11,false,true,false,-0.40439435321925865,-0.34888188454267222,0.24999999999999994,-0.22416715748600713,medium-seed20260828,medium,20260828,25321472,8192,2,512,8388608,0.15865981578826904,210.2666245996952,0.5714650638401508,0.9522879464285714,0.765625,0.0810546875,0.01953125,0.51953125,0.42578125,0.4501953125,0.8484222389181068,0.9607438016528925,32,0.7021971766096293,0.7481604350081578,1.1125466501453354,0.3688379929795311,0.8093291307256033,0.7045182767762785,0.10481085394932477,1.0,0.31416135075275775,0.4999298897822122,0.6120835787430036,1.002742055606466,0.3895901988744146,0.530902471519559,0.6578776041666667,1.0,1.0,1.0,0.998046875,0.990234375,0.912109375,0.765625,0.1953125,0.126953125,0.068359375,0.046875,0.029296875,0.01953125
results/phase4-synthetic-20260808T153238Z-d9895f6707f0/medium-seed20260828/trajectory_metrics.csv,12,false,true,true,-0.62520615878596963,-0.53289970579957624,0.24999999999999994,-0.45662515892737576,medium-seed20260828,medium,20260828,25321472,8192,2,1024,16777216,0.01676659844815731,415.18128441646695,0.5944058187305927,0.9938616071428571,0.9609375,0.0751953125,0.021484375,0.51513671875,0.48828125,0.50390625,0.8950037565740044,0.9958677685950413,32,0.8126030793929848,0.8383454705237354,1.2392502645305812,0.34427847009514834,0.9197398234797457,0.833252338070139,0.08648748540960671,1.0,0.2886275964114788,0.3893725334965679,0.7283125794636879,1.003742873185558,0.2744032372033115,0.6151638705841046,0.6404622395833333,1.0,1.0,1.0,1.0,0.998046875,0.998046875,0.9609375,0.18359375,0.12109375,0.05078125,0.046875,0.02734375,0.021484375
results/phase4-synthetic-20260808T153238Z-d9895f6707f0/medium-seed20260829/trajectory_metrics.csv,1,true,false,false,0.82518376725481435,0.79657155649278044,-0.45436507936507942,-0.12154615024433801,medium-seed20260829,medium,20260829,25321472,8192,2,0,0,,0.575562234967947,0.575524877756834,0.007254464285714286,0.001953125,0.009765625,0.00390625,0.00830078125,0.0029296875,0.2744140625,0.02986476333583771,0.08264462809917356,32,0.08740811637259285,0.09953105662668496,0.20061167071561276,0.5642919673576585,0.12205706610433169,0.08780040121023548,0.034256664894096206,0.4365079365079365,0.07355863565870108,0.07176181507954461,0.560773075122169,0.528077743010871,-0.06191386125248033,0.3334325802727892,0.9930013020833334,0.005859375,0.001953125,0.005859375,0.01171875,0.013671875,0.00390625,0.0078125,0.013671875,0.009765625,0.00390625,0.015625,0.009765625,0.005859375
results/phase4-synthetic-20260808T153238Z-d9895f6707f0/medium-seed20260829/trajectory_metrics.csv,2,false,true,false,0.82529914886221079,0.79666156289204648,-0.46676587301587308,-0.1176507785845522,medium-seed20260829,medium,20260829,25321472,8192,2,1,16384,4.910671234130859,1.535525817424059,0.5581469275057316,0.008928571428571428,0.005859375,0.007161458333333333,0.00390625,0.00927734375,0.0009765625,0.1943359375,0.027610818933132986,0.07231404958677685,32,0.08735042556889462,0.09931768389275616,0.1971103954229219,0.5568451608984157,0.12200306226477207,0.08787272204169656,0.03413034022307551,0.42658730158730157,0.07328951672697433,0.0715293723905429,0.5588253892922761,0.523648707493629,-0.06717610736979629,0.3353978938846603,0.9941948784722222,0.0078125,0.0078125,0.0078125,0.005859375,0.01171875,0.005859375,0.015625,0.009765625,0.005859375,0.005859375,0.00390625,0.009765625,0.0078125
results/phase4-synthetic-20260808T153238Z-d9895f6707f0/medium-seed20260829/trajectory_metrics.csv,3,false,true,false,0.83014430103968384,0.80145909718808628,-0.47172619047619047,-0.11156634916305563,medium-seed20260829,medium,20260829,25321472,8192,2,2,32768,4.829719543457031,2.5304241739213467,0.594551507383585,0.010602678571428572,0.00390625,0.009440104166666666,0.005859375,0.005859375,0.00390625,0.5009765625,0.030428249436513902,0.08677685950413223,32,0.08492784948015805,0.09786813061198667,0.1870029238111381,0.545847477946761,0.11912454168714828,0.08633991159446412,0.03278463009268416,0.42261904761904767,0.07357348203995465,0.07135238479210498,0.5557831745815278,0.5192170396400522,-0.07042552949884917,0.3343041295324466,0.9935980902777778,0.009765625,0.00390625,0.013671875,0.013671875,0.01171875,0.013671875,0.0078125,0.009765625,0.005859375,0.015625,0.01171875,0.0078125,0.005859375
results/phase4-synthetic-20260808T153238Z-d9895f6707f0/medium-seed20260829/trajectory_metrics.csv,4,false,true,false,0.83926007775684797,0.81542602950833643,-0.46180555555555564,-0.12140712885436566,medium-seed20260829,medium,20260829,25321472,8192,2,4,65536,4.8126220703125,3.9117817394435406,0.5833441950380802,0.008370535714285714,0.00390625,0.0078125,0.00390625,0.0087890625,0.0107421875,0.677734375,0.03005259203606311,0.07851239669421488,32,0.08036996112157604,0.09429035321430175,0.17576609963599626,0.5427448109275984,0.1107443822949982,0.08043112786449033,0.030313254430507863,0.4305555555555555,0.07064545926576944,0.06922303046440487,0.5607035644271828,0.522092085594597,-0.07395530385911186,0.3303155880720504,0.9908854166666666,0.00390625,0.0078125,0.0078125,0.00390625,0.015625,0.0078125,0.01171875,0.009765625,0.00390625,0.005859375,0.00390625,0.013671875,0.009765625
results/phase4-synthetic-20260808T153238Z-d9895f6707f0/medium-seed20260829/trajectory_metrics.csv,5,false,true,false,0.85272810953851885,0.83580081125230121,-0.45436507936507942,-0.0077595788457902604,medium-seed20260829,medium,20260829,25321472,8192,2,8,131072,4.792816162109375,6.091521970927715,0.5844697766005993,0.013113839285714286,0.0,0.010416666666666666,0.005859375,0.01220703125,0.0029296875,0.642578125,0.03362133734034561,0.08264462809917356,32,0.07363594523074059,0.08736178924051113,0.14281030901175612,0.48437934389821335,0.09851951324861932,0.07261774729090822,0.025901765957711098,0.4365079365079365,0.05902772869961372,0.05805515784200827,0.5038797894228951,0.4663879332254087,-0.08038770629892422,0.30988182784857965,0.9914822048611112,0.021484375,0.0,0.01953125,0.013671875,0.015625,0.013671875,0.0078125,0.0078125,0.013671875,0.005859375,0.017578125,0.0078125,0.009765625
results/phase4-synthetic-20260808T153238Z-d9895f6707f0/medium-seed20260829/trajectory_metrics.csv,6,false,true,false,0.79318953903588818,0.75166167720076937,-0.24355158730158727,0.25456529437012532,medium-seed20260829,medium,20260829,25321472,8192,2,16,262144,4.414580345153809,9.831699199974537,0.5534360595047474,0.10435267857142858,0.013671875,0.013671875,0.0078125,0.09130859375,0.0048828125,0.103515625,0.03963185574755823,0.1012396694214876,32,0.1034052304820559,0.1252798967811963,0.1870223448701564,0.4470969201362178,0.14900299367953837,0.09932598841518274,0.04967700526435563,0.6051587301587302,0.026023983992960447,0.027106637418477558,0.37271735281493734,0.35335763013367194,-0.05478790050165827,0.25499171170445034,0.96337890625,0.529296875,0.0625,0.060546875,0.013671875,0.017578125,0.025390625,0.021484375,0.015625,0.015625,0.015625,0.01171875,0.0078125,0.015625
results/phase4-synthetic-20260808T153238Z-d9895f6707f0/medium-seed20260829/trajectory_metrics.csv,7,false,true,false,0.69143897978469859,0.56095983783607195,-0.43948412698412698,-0.11365539965187654,medium-seed20260829,medium,20260829,25321472,8192,2,32,524288,3.898661494255066,16.79739958420396,0.5927925333380699,0.18415178571428573,0.01953125,0.012369791666666666,0.0078125,0.2373046875,0.0009765625,0.02734375,0.04977460555972952,0.15702479338842976,32,0.1542805101076507,0.16668588847111063,0.4933077453504969,0.6872530148537728,0.2634240972983568,0.16268198790118216,0.10074210939717465,0.44841269841269843,0.022087991360290684,0.021741649968919974,0.5568276998259383,0.5534861628148579,-0.006037254832327532,0.38152990220481187,0.9164496527777778,1.0,0.0625,0.123046875,0.01953125,0.029296875,0.01953125,0.03515625,0.01171875,0.01953125,0.009765625,0.015625,0.0078125,0.009765625
results/phase4-synthetic-20260808T153238Z-d9895f6707f0/medium-seed20260829/trajectory_metrics.csv,8,false,true,false,0.18980157683662691,0.14284627130275471,-0.36755952380952389,-0.40129574420943981,medium-seed20260829,medium,20260829,25321472,8192,2,64,1048576,3.279126524925232,30.129797872155905,0.5810769572854042,0.22907366071428573,0.03125,0.016276041666666668,0.0078125,0.2158203125,0.0068359375,0.056640625,0.0907212622088655,0.1921487603305785,32,0.40509921158168655,0.4310938983719573,0.7805984536362257,0.48104020742722253,0.5142922372183472,0.36765590918704505,0.1466363280313021,0.5059523809523809,0.11092078455588733,0.11278120262338591,0.7006478721047199,0.738270159553413,0.05096005434033957,0.5285217349880932,0.9203559027777778,1.0,0.2578125,0.16015625,0.078125,0.04296875,0.03125,0.033203125,0.021484375,0.029296875,0.0078125,0.017578125,0.01171875,0.009765625
results/phase4-synthetic-20260808T153238Z-d9895f6707f0/medium-seed20260829/trajectory_metrics.csv,9,false,true,false,-0.1156765385264733,-0.13156370381939619,0.20039682539682538,-0.18013253562835629,medium-seed20260829,medium,20260829,25321472,8192,2,128,2097152,1.8197506070137024,56.227437023073435,0.5743151009082794,0.5212053571428571,0.107421875,0.027994791666666668,0.013671875,0.306640625,0.0498046875,0.107421875,0.3961307287753569,0.5103305785123967,32,0.5578382692632367,0.6249865863122308,0.898761214935225,0.379325386995654,0.6789382222916377,0.5391983941500901,0.13973982814154762,0.9603174603174603,0.22422604075584726,0.3733617258486357,0.5900662678141781,0.8839326545267987,0.3324533664501148,0.46663132476289804,0.8718532986111112,1.0,0.96875,0.751953125,0.431640625,0.2265625,0.162109375,0.107421875,0.068359375,0.0234375,0.03125,0.015625,0.015625,0.013671875
results/phase4-synthetic-20260808T153238Z-d9895f6707f0/medium-seed20260829/trajectory_metrics.csv,10,false,true,false,-0.19504699166309569,-0.19497888991758547,0.24999999999999994,-0.07937953563181277,medium-seed20260829,medium,20260829,25321472,8192,2,256,4194304,0.6647117137908936,107.90653692558408,0.5908078961074352,0.8328683035714286,0.458984375,0.06640625,0.017578125,0.47314453125,0.29296875,0.3193359375,0.72145003756574,0.8347107438016529,32,0.5975234958315478,0.656381748500073,1.0456088460544994,0.4285401294315335,0.7169873339505513,0.6053132615685911,0.11167407238196014,1.0,0.2696644128074942,0.573674593169993,0.5396897678159064,1.0176008798632803,0.46964494774373977,0.46355014939950134,0.7224934895833333,1.0,1.0,0.990234375,0.95703125,0.814453125,0.609375,0.458984375,0.1640625,0.099609375,0.048828125,0.03515625,0.033203125,0.017578125
results/phase4-synthetic-20260808T153238Z-d9895f6707f0/medium-seed20260829/trajectory_metrics.csv,11,false,true,false,-0.41945775235785554,-0.36778108988892444,0.24999999999999994,-0.23733458129744278,medium-seed20260829,medium,20260829,25321472,8192,2,512,8388608,0.13437314331531525,210.6318938024342,0.5952178724110126,0.9528459821428571,0.783203125,0.0771484375,0.0234375,0.51416015625,0.4375,0.455078125,0.8576258452291512,0.96900826446281,32,0.7097288761789278,0.7287737977784903,1.1240726823607095,0.368609443751984,0.8206686539333546,0.7193812294457567,0.10128742448759798,1.0,0.31255769173482184,0.49386504228006106,0.6186672906487214,1.0030388532298753,0.38320705259167465,0.5372662051902509,0.6570638020833333,1.0,1.0,1.0,0.9921875,0.982421875,0.912109375,0.783203125,0.177734375,0.123046875,0.064453125,0.044921875,0.0234375,0.029296875
results/phase4-synthetic-20260808T153238Z-d9895f6707f0/medium-seed20260829/trajectory_metrics.csv,12,false,true,true,-0.6204982000427095,-0.52525689135526399,0.24999999999999994,-0.43806730029603136,medium-seed20260829,medium,20260829,25321472,8192,2,1024,16777216,0.014223210047930479,415.62192211300135,0.6065938249230385,0.9958147321428571,0.978515625,0.06510416666666667,0.013671875,0.50830078125,0.4853515625,0.509765625,0.891435011269722,0.9855371900826446,32,0.8102491000213548,0.8191164163937709,1.2239263640219054,0.3379919545496013,0.9151541348131583,0.8284297633348184,0.08672437147833989,1.0,0.29537226987580517,0.3886079510664797,0.7190336501480157,0.9992919423102409,0.2804568718069539,0.6111092212456322,0.6470811631944444,1.0,1.0,1.0,1.0,1.0,0.9921875,0.978515625,0.14453125,0.123046875,0.05078125,0.029296875,0.029296875,0.013671875
results/phase4-synthetic-20260808T153238Z-d9895f6707f0/medium-seed20260830/trajectory_metrics.csv,1,true,false,false,0.83741532567397647,0.80100193930263563,-0.41716269841269848,-0.065459638841693035,medium-seed20260830,medium,20260830,25321472,8192,2,0,0,,0.5752171240746975,0.5751805007457733,0.011997767857142858,0.00390625,0.0087890625,0.00390625,0.00537109375,0.0048828125,0.5830078125,0.027610818933132983,0.06818181818181818,32,0.08129233716301179,0.09374765690396691,0.1731786872967089,0.5305869421233529,0.11939883641841867,0.08465566920627764,0.03474316721214103,0.4662698412698412,0.06802828362036092,0.06745369130314773,0.5327298194208465,0.5055936290537147,-0.05367193890065569,0.31678778793310897,0.99365234375,0.037109375,0.009765625,0.01171875,0.00390625,0.009765625,0.00390625,0.0078125,0.005859375,0.01171875,0.00390625,0.005859375,0.017578125,0.0078125
results/phase4-synthetic-20260808T153238Z-d9895f6707f0/medium-seed20260830/trajectory_metrics.csv,2,false,true,false,0.83828044871429008,0.80448890417459529,-0.44196428571428581,-0.055942917944326931,medium-seed20260830,medium,20260830,25321472,8192,2,1,16384,4.919374465942383,1.555540956556797,0.5779770873486996,0.008091517857142858,0.00390625,0.006184895833333333,0.001953125,0.00732421875,0.0029296875,0.3525390625,0.028174305033809164,0.06818181818181818,32,0.08085977564285499,0.09419702274287788,0.16863524486958603,0.5205048878993959,0.1173066574952428,0.0838465741025233,0.0334600833927195,0.4464285714285714,0.06749501186637738,0.06663175753277208,0.5279714589721635,0.5037151271836509,-0.04815486071290631,0.31992733017042246,0.9945203993055556,0.005859375,0.0078125,0.005859375,0.01171875,0.013671875,0.00390625,0.0078125,0.013671875,0.001953125,0.00390625,0.00390625,0.009765625,0.00390625
results/phase4-synthetic-20260808T153238Z-d9895f6707f0/medium-seed20260830/trajectory_metrics.csv,3,false,true,false,0.83941040118191901,0.80689975931681757,-0.37003968253968261,-0.054276958935267849,medium-seed20260830,medium,20260830,25321472,8192,2,2,32768,4.836117744445801,2.5317577198147774,0.5764943361282349,0.008649553571428572,0.00390625,0.007161458333333333,0.0,0.01123046875,0.0029296875,0.279296875,0.0304282494365139,0.07644628099173553,32,0.08029479940904052,0.09282785058833501,0.16617390360203535,0.5168025925338071,0.11586014440990942,0.08269460983061709,0.03316553457929233,0.503968253968254,0.06631727324680277,0.06627079348138482,0.5271384794676339,0.5051389697532579,-0.043551400766252524,0.3048312923295825,0.9928927951388888,0.005859375,0.017578125,0.009765625,0.00390625,0.01171875,0.00390625,0.0078125,0.01171875,0.01171875,0.001953125,0.009765625,0.0,0.0078125
results/phase4-synthetic-20260808T153238Z-d9895f6707f0/medium-seed20260830/trajectory_metrics.csv,4,false,true,false,0.8491850950097507,0.82169078938378048,-0.365079365079365,-0.052762018314493453,medium-seed20260830,medium,20260830,25321472,8192,2,4,65536,4.813531875610352,3.9256714917719364,0.5832325518131256,0.013671875,0.005859375,0.008463541666666666,0.001953125,0.013671875,0.001953125,0.3447265625,0.029489105935386926,0.0743801652892562,32,0.07540745249512465,0.08951363843768306,0.15627189336789202,0.5174599163676734,0.10698552636973167,0.07723496725405413,0.029750559115677547,0.507936507936508,0.062034799827795084,0.061896279789651176,0.5263810091572467,0.4975591285104393,-0.057926543792076624,0.30020937002139875,0.9919704861111112,0.029296875,0.013671875,0.0078125,0.021484375,0.005859375,0.0078125,0.009765625,0.0078125,0.0078125,0.013671875,0.001953125,0.0078125,0.01171875
results/phase4-synthetic-20260808T153238Z-d9895f6707f0/medium-seed20260830/trajectory_metrics.csv,5,false,true,false,0.87728815182111131,0.85136577703895955,-0.34275793650793651,0.0052670721389216357,medium-seed20260830,medium,20260830,25321472,8192,2,8,131072,4.78565788269043,6.079449318349361,0.5605527684092522,0.015625,0.0078125,0.006184895833333333,0.001953125,0.01513671875,0.0078125,0.583984375,0.03531179564237415,0.09297520661157024,32,0.061355924089444326,0.07341496110320281,0.12270182369162363,0.4999591510257818,0.08918053377662424,0.06400848230949249,0.02517205146713175,0.5257936507936508,0.052185373796559006,0.052357616902068395,0.4973664639305392,0.46166170043473886,-0.07733966985387308,0.28052731775073925,0.9902886284722222,0.0234375,0.02734375,0.013671875,0.015625,0.0078125,0.013671875,0.0078125,0.005859375,0.013671875,0.005859375,0.005859375,0.001953125,0.00390625
results/phase4-synthetic-20260808T153238Z-d9895f6707f0/medium-seed20260830/trajectory_metrics.csv,6,false,true,false,0.78538531969582293,0.72128626717041755,-0.40972222222222227,0.25852519260183837,medium-seed20260830,medium,20260830,25321472,8192,2,16,262144,4.604942321777344,9.838920325040817,0.5730346627533436,0.09207589285714286,0.021484375,0.0126953125,0.005859375,0.11328125,0.001953125,0.087890625,0.0439519158527423,0.11570247933884298,32,0.10730734015208854,0.128823551899433,0.1897931640654112,0.4346090351541553,0.1672282396977495,0.09105215212248606,0.07617608757526344,0.4722222222222222,0.028309041144296793,0.027679282057011895,0.3707374036990808,0.37652602428593024,0.015373759616821636,0.2932626903316742,0.9573567708333334,0.4453125,0.037109375,0.068359375,0.021484375,0.025390625,0.021484375,0.025390625,0.01171875,0.015625,0.017578125,0.01171875,0.005859375,0.013671875
results/phase4-synthetic-20260808T153238Z-d9895f6707f0/medium-seed20260830/trajectory_metrics.csv,7,false,true,false,0.79747268422077222,0.72626099216553164,-0.32291666666666663,0.31075109086644048,medium-seed20260830,medium,20260830,25321472,8192,2,32,524288,4.051164865493774,16.781969126313925,0.5563474781811237,0.18052455357142858,0.021484375,0.012369791666666666,0.009765625,0.22998046875,0.0009765625,0.03125,0.048835462058602556,0.1384297520661157,32,0.10126365788961389,0.11185404102694035,0.2094826098767073,0.5166011252713845,0.164243404700681,0.08560291287264953,0.07864049182803147,0.5416666666666667,0.005733167467992254,0.005880999668146102,0.34462445456677976,0.34427383474602036,-0.0010184329605473774,0.267116212622602,0.9188910590277778,0.982421875,0.0625,0.1171875,0.021484375,0.02734375,0.021484375,0.03125,0.009765625,0.015625,0.013671875,0.01171875,0.013671875,0.009765625
results/phase4-synthetic-20260808T153238Z-d9895f6707f0/medium-seed20260830/trajectory_metrics.csv,8,false,true,false,0.2482427281902323,0.21060321520870248,-0.39484126984126983,-0.5769212109997357,medium-seed20260830,medium,20260830,25321472,8192,2,64,1048576,3.4937461614608765,30.114166736602783,0.5933203063905239,0.19670758928571427,0.0234375,0.013020833333333334,0.0078125,0.19482421875,0.0029296875,0.046875,0.0644252441773103,0.17148760330578514,32,0.37587863590488385,0.4109058614850613,0.9761744303787893,0.614947263309253,0.4736380708747785,0.32730262775813246,0.14633544311664604,0.4841269841269842,0.09186626485732262,0.09257878648786703,0.7884606054998679,0.8051905890196241,0.020777668974157115,0.5384625820381365,0.9297417534722222,1.0,0.140625,0.11328125,0.0390625,0.033203125,0.02734375,0.0234375,0.01171875,0.025390625,0.01171875,0.01171875,0.0078125,0.009765625
results/phase4-synthetic-20260808T153238Z-d9895f6707f0/medium-seed20260830/trajectory_metrics.csv,9,false,true,false,-0.13883719331692168,-0.13793379532226721,0.20535714285714282,-0.2284659841707235,medium-seed20260830,medium,20260830,25321472,8192,2,128,2097152,2.083143711090088,56.174321703612804,0.5599614046514034,0.49135044642857145,0.0859375,0.0302734375,0.013671875,0.2841796875,0.0517578125,0.0966796875,0.332832456799399,0.45454545454545453,32,0.5694185966584608,0.6288693287644712,0.8947044924133694,0.36356796966279303,0.6827602771933603,0.5491731549978635,0.13358712219549684,0.9642857142857143,0.19373762250325624,0.31106050297199983,0.6142329920853618,0.8620963846872526,0.2875123907308921,0.4755315379128672,0.8779296875,1.0,0.9921875,0.64453125,0.353515625,0.21875,0.14453125,0.0859375,0.04296875,0.048828125,0.03125,0.013671875,0.03125,0.013671875
results/phase4-synthetic-20260808T153238Z-d9895f6707f0/medium-seed20260830/trajectory_metrics.csv,10,false,true,false,-0.21571274688861153,-0.21479403498254243,0.24999999999999994,-0.10538997177966514,medium-seed20260830,medium,20260830,25321472,8192,2,256,4194304,0.8040583729743958,107.77622403949499,0.5755060724914074,0.8099888392857143,0.439453125,0.064453125,0.01171875,0.45703125,0.25,0.2763671875,0.6930879038317054,0.8057851239669421,32,0.6078563734443058,0.6662482691906477,1.0486704591063458,0.4203552048540513,0.7288764209895254,0.6105111311420042,0.11836528984752126,1.0,0.2633875065011511,0.5624453699677213,0.5526949858898326,1.017616672621537,0.4568731028492239,0.47235694508091597,0.7428385416666667,1.0,1.0,0.98828125,0.9140625,0.765625,0.5625,0.439453125,0.140625,0.103515625,0.05859375,0.04296875,0.029296875,0.01171875
results/phase4-synthetic-20260808T153238Z-d9895f6707f0/medium-seed20260830/trajectory_metrics.csv,11,false,true,false,-0.37850147978394921,-0.34313272877379269,0.24999999999999994,-0.21297044881036897,medium-seed20260830,medium,20260830,25321472,8192,2,512,8388608,0.15695635229349136,210.47200172394514,0.6058341972529888,0.9450334821428571,0.76171875,0.072265625,0.021484375,0.50146484375,0.4326171875,0.451171875,0.8407212622088654,0.9359504132231405,32,0.6892507398919746,0.7360378592482789,1.098465856269351,0.37253330546583163,0.8058796372642756,0.6969827064873965,0.10889693077687912,1.0,0.3050820730352605,0.5048832880974996,0.6064852244051845,1.0092816206391553,0.39909217407415876,0.5254039003903587,0.66455078125,1.0,1.0,0.998046875,0.990234375,0.970703125,0.89453125,0.76171875,0.1640625,0.10546875,0.0625,0.044921875,0.03515625,0.021484375
results/phase4-synthetic-20260808T153238Z-d9895f6707f0/medium-seed20260830/trajectory_metrics.csv,12,false,true,true,-0.61812683804701929,-0.52870160917801967,0.24999999999999994,-0.43730846412281932,medium-seed20260830,medium,20260830,25321472,8192,2,1024,16777216,0.019387587904930115,415.27567890658975,0.593870997428894,0.994140625,0.9609375,0.0791015625,0.025390625,0.52099609375,0.501953125,0.5224609375,0.8951915852742299,0.9917355371900827,32,0.8090634190235096,0.8276068858699832,1.214797430764495,0.3339931427790799,0.9172209655068118,0.8269524774438858,0.09026848806292598,1.0,0.2936719187887445,0.3827902245552046,0.7186542320614097,0.9998728055648952,0.2812543474913355,0.6112346541479328,0.6326497395833333,1.0,1.0,1.0,1.0,1.0,0.998046875,0.9609375,0.1796875,0.126953125,0.056640625,0.060546875,0.025390625,0.025390625
results/phase4-synthetic-20260808T153238Z-d9895f6707f0/large-seed20260828/trajectory_metrics.csv,1,true,false,false,0.80205550518532598,0.76264960509318458,-0.4370039682539682,-0.11375589923713836,large-seed20260828,large,20260828,85180416,4096,4,0,0,,1.2103004716336727,1.2102652750909328,0.004464285714285714,0.0,0.0068359375,0.001953125,0.0107421875,0.0009765625,0.2197265625,0.028362133734034563,0.08471074380165289,32,0.09897224740733702,0.10351875819893934,0.19985831122507886,0.5047879330078234,0.14241023694408925,0.1011906907372231,0.041219546206866145,0.45039682539682546,0.07650099522164726,0.07501108687399749,0.5568779496185692,0.5100981347715846,-0.09170748069473333,0.3369659021432925,0.9938151041666666,0.0,0.001953125,0.00390625,0.00390625,0.005859375,0.00390625,0.01171875,0.01171875,0.005859375,0.005859375,0.005859375,0.009765625,0.001953125
results/phase4-synthetic-20260808T153238Z-d9895f6707f0/large-seed20260828/trajectory_metrics.csv,2,false,true,false,0.80919105136814506,0.77105717474935498,-0.45436507936507942,-0.12994275029056124,large-seed20260828,large,20260828,85180416,4096,4,1,16384,4.954496383666992,3.479048654437065,1.172949157655239,0.006417410714285714,0.00390625,0.007161458333333333,0.00390625,0.0068359375,0.001953125,0.328125,0.02930127723516153,0.09090909090909091,32,0.09540447431592744,0.10101861470988419,0.20077883430782997,0.5248280295837595,0.137365695150387,0.09809326840482796,0.03927242674555903,0.4365079365079365,0.07762392452605862,0.07567131853514632,0.5649713751452806,0.5157080234235425,-0.09552566468658363,0.3403084020259146,0.9946831597222222,0.0078125,0.00390625,0.00390625,0.0078125,0.009765625,0.0078125,0.00390625,0.005859375,0.00390625,0.00390625,0.01171875,0.0078125,0.009765625
results/phase4-synthetic-20260808T153238Z-d9895f6707f0/large-seed20260828/trajectory_metrics.csv,3,false,true,false,0.82104417708492772,0.78529692979881494,-0.51140873015873012,-0.10911184828513965,large-seed20260828,large,20260828,85180416,4096,4,2,32768,4.878337860107422,5.75836481526494,1.2005727104842663,0.009486607142857142,0.005859375,0.009765625,0.00390625,0.0078125,0.013671875,0.916015625,0.031367392937640876,0.09917355371900827,32,0.08947791145753614,0.09414038896231754,0.19083315243233728,0.5311196701565686,0.128821842120711,0.09281263972538219,0.0360092023953288,0.3908730158730159,0.07628212476245284,0.07371377339567042,0.5545559241425698,0.5070033683609254,-0.09379140011510279,0.34549566546195026,0.9895833333333334,0.005859375,0.005859375,0.0078125,0.013671875,0.015625,0.009765625,0.0078125,0.01171875,0.01171875,0.0078125,0.00390625,0.013671875,0.009765625
results/phase4-synthetic-20260808T153238Z-d9895f6707f0/large-seed20260828/trajectory_metrics.csv,4,false,true,false,0.83839560948069691,0.80451455149970708,-0.46180555555555558,-0.1322732805631508,large-seed20260828,large,20260828,85180416,4096,4,4,65536,4.823253631591797,9.118592541664839,1.1711671948432922,0.007533482142857143,0.001953125,0.0087890625,0.005859375,0.0068359375,0.00390625,0.8876953125,0.03193087903831706,0.09504132231404959,32,0.08080219525965156,0.08535844926021384,0.17937191384621176,0.5495270495417193,0.11729126910017575,0.0861325731298109,0.031158695970364844,0.4305555555555556,0.07108899794727128,0.06886112324814557,0.5661366402815754,0.5108094082799156,-0.10831286797940365,0.3334186372714618,0.9934895833333334,0.005859375,0.005859375,0.0078125,0.013671875,0.001953125,0.01171875,0.005859375,0.01171875,0.005859375,0.0078125,0.0078125,0.0078125,0.01171875
results/phase4-synthetic-20260808T153238Z-d9895f6707f0/large-seed20260828/trajectory_metrics.csv,5,false,true,false,0.86809749537727321,0.83701264350560378,-0.2237103174603175,-0.023999582710003242,large-seed20260828,large,20260828,85180416,4096,4,8,131072,4.803565979003906,14.656207047402859,1.1452366225421429,0.012834821428571428,0.001953125,0.0078125,0.005859375,0.01025390625,0.0185546875,0.9384765625,0.035687453042824946,0.10950413223140495,32,0.06595125231136338,0.07515647832772783,0.13877759754667549,0.5247701828158411,0.09779241389663777,0.07023563893878924,0.02755677495784853,0.621031746031746,0.05304685927145444,0.054453140882696115,0.5119997913550016,0.467393163914974,-0.0954370557463744,0.2636779278828142,0.98779296875,0.037109375,0.009765625,0.017578125,0.009765625,0.001953125,0.009765625,0.00390625,0.005859375,0.0078125,0.013671875,0.005859375,0.005859375,0.0078125
results/phase4-synthetic-20260808T153238Z-d9895f6707f0/large-seed20260828/trajectory_metrics.csv,6,false,true,false,0.89081076055811625,0.85795577306081638,-0.40476190476190482,0.4296138877793666,large-seed20260828,large,20260828,85180416,4096,4,16,262144,4.758106231689453,24.457057286053896,1.169776577502489,0.05915178571428571,0.013671875,0.011393229166666666,0.0078125,0.05224609375,0.0048828125,0.30859375,0.04244928625093914,0.13016528925619836,32,0.05459461972094189,0.07336927541665106,0.08017656189747505,0.3190700819679173,0.08522653616351011,0.05798709773415862,0.027239438429351497,0.47619047619047616,0.013926168738949394,0.013857665593323987,0.2851930561103167,0.27581975743243314,-0.03398342006076094,0.23720593395107314,0.9771592881944444,0.24609375,0.03515625,0.052734375,0.029296875,0.013671875,0.017578125,0.01953125,0.01171875,0.017578125,0.0078125,0.01171875,0.01171875,0.0078125
results/phase4-synthetic-20260808T153238Z-d9895f6707f0/large-seed20260828/trajectory_metrics.csv,7,false,true,false,0.64882908385560645,0.55455142041011252,-0.18402777777777796,-0.1795262214332638,large-seed20260828,large,20260828,85180416,4096,4,32,524288,3.8947563767433167,42.898386247456074,1.1729556880891323,0.18191964285714285,0.01953125,0.010416666666666666,0.005859375,0.2294921875,0.001953125,0.02734375,0.046393688955672426,0.14049586776859505,32,0.17558545807219678,0.20110643427891917,0.5224999853263983,0.6639512669794411,0.26726914775393246,0.1641920830322514,0.10307706472168104,0.6527777777777777,0.012482620792951165,0.01465185772376485,0.5897631107166319,0.5824846051880195,-0.012495618706116707,0.3449599846912459,0.9193793402777778,0.9921875,0.0625,0.12109375,0.01953125,0.029296875,0.01953125,0.029296875,0.01171875,0.015625,0.0078125,0.01171875,0.005859375,0.009765625
results/phase4-synthetic-20260808T153238Z-d9895f6707f0/large-seed20260828/trajectory_metrics.csv,8,false,true,false,0.19707172401814543,0.13026736441405601,-0.22123015873015878,-0.59248581983389625,large-seed20260828,large,20260828,85180416,4096,4,64,1048576,3.2995877861976624,78.6190390959382,1.1793422773480415,0.22126116071428573,0.0234375,0.015950520833333332,0.0078125,0.201171875,0.0078125,0.0625,0.080954169797145,0.18801652892561985,32,0.4014641379909273,0.4877117069305194,1.0269896516325239,0.6090864816867905,0.5218395813515664,0.41251720527215796,0.10932237607940842,0.623015873015873,0.1055444443621204,0.11482569778831968,0.7962429099169481,0.8237632144167512,0.0334080279601805,0.5241326890608922,0.9250217013888888,1.0,0.228515625,0.146484375,0.08203125,0.03125,0.037109375,0.0234375,0.025390625,0.015625,0.017578125,0.0078125,0.015625,0.013671875
results/phase4-synthetic-20260808T153238Z-d9895f6707f0/large-seed20260828/trajectory_metrics.csv,9,false,true,false,-0.14985169229921524,-0.18421550248543048,0.21031746031746026,-0.31336417640381198,large-seed20260828,large,20260828,85180416,4096,4,128,2097152,1.9237965643405914,148.96697762236,1.167604822665453,0.4935825892857143,0.072265625,0.027669270833333332,0.009765625,0.27490234375,0.052734375,0.1044921875,0.3330202854996243,0.45867768595041325,32,0.5749258461496076,0.6364225969571868,0.952451134806395,0.39637234379853725,0.7105293014912583,0.5744600560674856,0.13606924542377263,0.9682539682539683,0.19472529868483918,0.3103716188839283,0.656682088201906,0.880475210622183,0.2541731098393274,0.4934708168972009,0.8815646701388888,1.0,0.984375,0.66015625,0.3515625,0.244140625,0.142578125,0.072265625,0.060546875,0.03125,0.02734375,0.01953125,0.017578125,0.009765625
results/phase4-synthetic-20260808T153238Z-d9895f6707f0/large-seed20260828/trajectory_metrics.csv,10,false,true,false,-0.19195719174781734,-0.22793265163507254,0.24255952380952364,-0.15028393922760963,large-seed20260828,large,20260828,85180416,4096,4,256,4194304,0.6985020041465759,288.66367795318365,1.2053219191730022,0.7787388392857143,0.349609375,0.055013020833333336,0.01953125,0.4150390625,0.2275390625,0.2509765625,0.6754320060105182,0.7913223140495868,32,0.5959785958739087,0.6811716137898182,1.0216102206272655,0.4166281974861413,0.7367595909810435,0.6084780380551013,0.12828155292594223,0.994047619047619,0.26727163098537626,0.5376862149414042,0.5751419696138048,1.0087902522917933,0.4298696202632968,0.4784581343552845,0.7674696180555556,1.0,1.0,0.974609375,0.896484375,0.705078125,0.525390625,0.349609375,0.126953125,0.103515625,0.03515625,0.01953125,0.0234375,0.021484375
results/phase4-synthetic-20260808T153238Z-d9895f6707f0/large-seed20260828/trajectory_metrics.csv,11,false,true,false,-0.30847355438818669,-0.29677033010159487,0.24999999999999994,-0.16411847897089005,large-seed20260828,large,20260828,85180416,4096,4,512,8388608,0.17162004858255386,566.8726049251854,1.1872072741389275,0.9506138392857143,0.78515625,0.0634765625,0.013671875,0.482421875,0.4091796875,0.4267578125,0.8262584522915102,0.9318181818181818,32,0.6542367771940933,0.7013751353914243,1.0856180369968673,0.3973600705788741,0.7780621980609569,0.6702394219750967,0.10782277608586022,1.0,0.30193406099885256,0.5446202621212449,0.582059239485445,1.0231816383485837,0.4311281421890161,0.5035895536851238,0.681640625,1.0,1.0,1.0,0.990234375,0.978515625,0.900390625,0.78515625,0.142578125,0.10546875,0.06640625,0.025390625,0.02734375,0.013671875
results/phase4-synthetic-20260808T153238Z-d9895f6707f0/large-seed20260828/trajectory_metrics.csv,12,false,true,true,-0.56161511730238178,-0.51088984219478406,0.24999999999999994,-0.3840201115415014,large-seed20260828,large,20260828,85180416,4096,4,1024,16777216,0.008807665668427944,1122.0767716877162,1.2156543731689453,0.998046875,0.986328125,0.0654296875,0.01171875,0.50634765625,0.482421875,0.4892578125,0.8888054094665666,0.993801652892562,32,0.7808075586511909,0.7929123711472807,1.2267328565184517,0.36350644355677075,0.9065339053168704,0.8165114932326195,0.09002241208425088,1.0,0.30134782017980155,0.4537763752609865,0.6920100557707507,1.0401095054935057,0.3346757700840265,0.5948378799347029,0.6486002604166667,1.0,1.0,1.0,1.0,1.0,1.0,0.986328125,0.1640625,0.12109375,0.05859375,0.0234375,0.013671875,0.01171875
results/phase4-synthetic-20260808T153238Z-d9895f6707f0/large-seed20260829/trajectory_metrics.csv,1,true,false,false,0.79726400502814143,0.76036315530983067,-0.43948412698412709,-0.069597159394764407,large-seed20260829,large,20260829,85180416,4096,4,0,0,,1.2092910669744015,1.2092542573809624,0.008370535714285714,0.0,0.008463541666666666,0.00390625,0.01171875,0.001953125,0.1943359375,0.030991735537190087,0.07644628099173553,32,0.10136799748592928,0.11339512874117162,0.2010217037009036,0.4957360542682854,0.14378210681410158,0.10172692953731804,0.04205517727678354,0.4484126984126984,0.06948040345410683,0.06811110881048489,0.5347985796973822,0.5049274084345843,-0.059159338082689805,0.33288399639617866,0.9926215277777778,0.0,0.0,0.009765625,0.013671875,0.01953125,0.0078125,0.0078125,0.005859375,0.005859375,0.017578125,0.00390625,0.0078125,0.009765625
results/phase4-synthetic-20260808T153238Z-d9895f6707f0/large-seed20260829/trajectory_metrics.csv,2,false,true,false,0.79912929235576868,0.75852667668474649,-0.43452380952380948,-0.08760683636575517,large-seed20260829,large,20260829,85180416,4096,4,1,16384,4.939177513122559,3.4664779603481293,1.1699071004986763,0.006696428571428571,0.001953125,0.009114583333333334,0.00390625,0.00634765625,0.0009765625,0.2626953125,0.02986476333583771,0.07644628099173553,32,0.10043535382211569,0.11034400231524756,0.1991390920607879,0.4956522459615441,0.1448839939891521,0.10078180918555026,0.044102184803601854,0.45238095238095244,0.0695716650366071,0.06787731625710963,0.5438034181828776,0.5147471912792658,-0.056447567652385455,0.3341854534032982,0.9945203993055556,0.01171875,0.001953125,0.00390625,0.013671875,0.0078125,0.005859375,0.001953125,0.009765625,0.00390625,0.005859375,0.005859375,0.013671875,0.015625
results/phase4-synthetic-20260808T153238Z-d9895f6707f0/large-seed20260829/trajectory_metrics.csv,3,false,true,false,0.80535781461541966,0.76733098485464246,-0.41716269841269843,-0.098564990089283544,large-seed20260829,large,20260829,85180416,4096,4,2,32768,4.886238098144531,5.726924881339073,1.1809426434338093,0.009207589285714286,0.001953125,0.007486979166666667,0.0,0.01416015625,0.005859375,0.423828125,0.03174305033809166,0.08264462809917356,32,0.0973210926922902,0.10491444552742561,0.18960090527135706,0.48670554840967595,0.13960140908721455,0.09853739951844177,0.04106400956877278,0.4662698412698413,0.06711327495124261,0.06617647699506822,0.5492824950446418,0.5175807537014071,-0.061249845780632306,0.3299837888885763,0.9908311631944444,0.001953125,0.01171875,0.01171875,0.013671875,0.009765625,0.00390625,0.01171875,0.0078125,0.01171875,0.0,0.009765625,0.009765625,0.005859375
results/phase4-synthetic-20260808T153238Z-d9895f6707f0/large-seed20260829/trajectory_metrics.csv,4,false,true,false,0.81277178583114718,0.77858198912325671,-0.39236111111111122,-0.12787674595290155,large-seed20260829,large,20260829,85180416,4096,4,4,65536,4.817201614379883,9.051047582179308,1.1660373844206333,0.009486607142857142,0.001953125,0.007486979166666667,0.00390625,0.00927734375,0.0185546875,0.9931640625,0.029113448534936137,0.06818181818181818,32,0.09361410708442644,0.10125637335659496,0.18049555769770512,0.48134952306575973,0.13285080652604597,0.09690669179008561,0.03594411473596036,0.48611111111111105,0.06316207719574111,0.06257506818431804,0.5639383729764508,0.5280305135720159,-0.0680033795045778,0.326073043868953,0.9882269965277778,0.01953125,0.009765625,0.013671875,0.009765625,0.001953125,0.009765625,0.001953125,0.005859375,0.0078125,0.013671875,0.00390625,0.005859375,0.0078125
results/phase4-synthetic-20260808T153238Z-d9895f6707f0/large-seed20260829/trajectory_metrics.csv,5,false,true,false,0.84933106307270434,0.82097983029284405,-0.3526785714285714,-0.076595595290724683,large-seed20260829,large,20260829,85180416,4096,4,8,131072,4.805482864379883,14.522806961089373,1.1556929983198643,0.008370535714285714,0.00390625,0.005533854166666667,0.00390625,0.00732421875,0.0107421875,1.0,0.03287002253944402,0.08471074380165289,32,0.07533446846364782,0.08230753424356026,0.14652468770951682,0.4858581878502457,0.10741210182429356,0.07824873402317997,0.029163367801113588,0.5178571428571429,0.05069266988984251,0.05097461563870642,0.5382977976453623,0.4981939126374594,-0.08049854482482788,0.3007968062690402,0.9921332465277778,0.0078125,0.00390625,0.009765625,0.009765625,0.009765625,0.005859375,0.01171875,0.0078125,0.00390625,0.00390625,0.005859375,0.005859375,0.005859375
results/phase4-synthetic-20260808T153238Z-d9895f6707f0/large-seed20260829/trajectory_metrics.csv,6,false,true,false,0.7159349667512116,0.61794184506943006,-0.42956349206349204,0.26124185564992564,large-seed20260829,large,20260829,85180416,4096,4,16,262144,4.385619163513184,24.302194237709045,1.1428749151527882,0.04743303571428571,0.01171875,0.012369791666666666,0.00390625,0.07568359375,0.001953125,0.1181640625,0.038504883546205855,0.09917355371900827,32,0.14203251662439423,0.1838882937034582,0.2173116298018976,0.34641088121297603,0.22923489295834196,0.12127607487442249,0.10795881808391947,0.4563492063492064,0.024164462353655457,0.023717566274297785,0.3693790721750372,0.3663471699827306,-0.008276035522396752,0.32107431885214177,0.9699978298611112,0.19140625,0.03515625,0.0390625,0.015625,0.021484375,0.01171875,0.017578125,0.00390625,0.01953125,0.017578125,0.015625,0.009765625,0.0078125
results/phase4-synthetic-20260808T153238Z-d9895f6707f0/large-seed20260829/trajectory_metrics.csv,7,false,true,false,0.50279722526598336,0.3884664527642781,-0.35515873015873012,-0.45577891177642238,large-seed20260829,large,20260829,85180416,4096,4,32,524288,3.8489032983779907,42.742001228034496,1.1534331738948822,0.18219866071428573,0.013671875,0.015299479166666666,0.009765625,0.20458984375,0.001953125,0.05859375,0.048835462058602556,0.15082644628099173,32,0.24860138736700832,0.2767466267402922,0.8821605347176578,0.7181903093788081,0.3669201283414331,0.24194979166601863,0.12497033667541449,0.5158730158730159,0.017949011391765513,0.01839903465570494,0.7278894558882112,0.7269552104499468,-0.001285148555006721,0.4568844889309092,0.9260525173611112,1.0,0.0625,0.12109375,0.021484375,0.02734375,0.013671875,0.029296875,0.021484375,0.01953125,0.01171875,0.013671875,0.009765625,0.015625
results/phase4-synthetic-20260808T153238Z-d9895f6707f0/large-seed20260829/trajectory_metrics.csv,8,false,true,false,0.17314749754229308,0.11565717058092211,-0.32291666666666663,-0.58594786232302343,large-seed20260829,large,20260829,85180416,4096,4,64,1048576,3.243213713169098,78.50762832909822,1.1685898564755917,0.23158482142857142,0.021484375,0.013997395833333334,0.009765625,0.2080078125,0.0048828125,0.056640625,0.08527422990232908,0.18388429752066116,32,0.41342625122885346,0.4564701190575139,0.9592616891017387,0.5690161965959575,0.5306056976514467,0.4006557925303506,0.1299499051210961,0.5416666666666667,0.1247659939121377,0.13097345975069943,0.7929739311615117,0.8197380974937429,0.03264965531559372,0.5488348033437863,0.9243706597222222,1.0,0.263671875,0.142578125,0.09375,0.048828125,0.05078125,0.021484375,0.021484375,0.015625,0.01171875,0.013671875,0.01171875,0.009765625
results/phase4-synthetic-20260808T153238Z-d9895f6707f0/large-seed20260829/trajectory_metrics.csv,9,false,true,false,-0.11386181746692126,-0.16960469443764689,0.19047619047619035,-0.26519553512441174,large-seed20260829,large,20260829,85180416,4096,4,128,2097152,1.8322296738624573,149.00437370315194,1.194209210574627,0.5505022321428571,0.115234375,0.0322265625,0.009765625,0.2822265625,0.0595703125,0.1064453125,0.3780991735537189,0.48140495867768596,32,0.5569309087334606,0.6152268294569668,0.9066504388621471,0.38572697385729726,0.7017628166625881,0.5630481059629856,0.1387147106996025,0.9523809523809523,0.20291751855257678,0.3221003532807179,0.6325977675622059,0.8765886292473828,0.27834134911681596,0.48472763514432554,0.8753255208333334,1.0,0.99609375,0.787109375,0.474609375,0.314453125,0.166015625,0.115234375,0.05078125,0.05078125,0.02734375,0.02734375,0.02734375,0.009765625
results/phase4-synthetic-20260808T153238Z-d9895f6707f0/large-seed20260829/trajectory_metrics.csv,10,false,true,false,-0.15461802055145446,-0.19657645784459093,0.24503968253968236,-0.099749576378842963,large-seed20260829,large,20260829,85180416,4096,4,256,4194304,0.624520868062973,288.7021003253758,1.197834312915802,0.8130580357142857,0.400390625,0.062174479166666664,0.0234375,0.416015625,0.265625,0.2998046875,0.7011645379413974,0.8140495867768595,32,0.5773090102757272,0.6356630017333902,1.0269056758968766,0.4378169058501713,0.7179458747067545,0.6000579338445587,0.11788794086219578,0.9960317460317459,0.270034857986285,0.589718351297013,0.5498747881894215,1.0447181195623922,0.47366205496679714,0.4622744817850393,0.7520616319444444,1.0,1.0,0.994140625,0.919921875,0.7890625,0.587890625,0.400390625,0.146484375,0.08984375,0.05078125,0.037109375,0.025390625,0.0234375
results/phase4-synthetic-20260808T153238Z-d9895f6707f0/large-seed20260829/trajectory_metrics.csv,11,false,true,false,-0.36830736032083466,-0.35908907962419434,0.24999999999999994,-0.21465782609336692,large-seed20260829,large,20260829,85180416,4096,4,512,8388608,0.11354993842542171,567.2140627279878,1.332755446434021,0.9718191964285714,0.859375,0.07356770833333333,0.01953125,0.49169921875,0.4609375,0.4833984375,0.8452291510142751,0.9462809917355371,32,0.6841536801604173,0.7169498826313094,1.1167757509434328,0.3873849073258834,0.8154534477745166,0.705617457637639,0.10983599013687761,1.0,0.3205018001587175,0.5446651790909023,0.6073289130466835,1.029237137806874,0.409923242430995,0.5267340102454043,0.6579318576388888,1.0,1.0,0.998046875,0.99609375,0.9921875,0.95703125,0.859375,0.171875,0.119140625,0.060546875,0.037109375,0.033203125,0.01953125
results/phase4-synthetic-20260808T153238Z-d9895f6707f0/large-seed20260829/trajectory_metrics.csv,12,false,true,true,-0.54088807283931795,-0.49392563179755711,0.24999999999999994,-0.36886268892615548,large-seed20260829,large,20260829,85180416,4096,4,1024,16777216,0.005614669411443174,1122.4761606007814,1.2316364236176014,0.9988839285714286,0.9921875,0.06510416666666667,0.01953125,0.50927734375,0.4794921875,0.5166015625,0.8942524417731031,0.9958677685950413,32,0.770444036419659,0.7997613771488625,1.2126659634687478,0.36466920023395666,0.8963553790785342,0.8005725096925229,0.09578286938601133,1.0,0.3035503580114214,0.46128813599579493,0.6844313444630777,1.0432615020614342,0.343950348871616,0.5878076899903177,0.6487087673611112,1.0,1.0,1.0,1.0,1.0,1.0,0.9921875,0.142578125,0.119140625,0.052734375,0.029296875,0.02734375,0.01953125
results/phase4-synthetic-20260808T153238Z-d9895f6707f0/large-seed20260830/trajectory_metrics.csv,1,true,false,false,0.80505566734798339,0.7701294139014252,-0.46676587301587302,-0.071587799207794456,large-seed20260830,large,20260830,85180416,4096,4,0,0,,1.0624416843056679,1.062404926866293,0.007254464285714286,0.00390625,0.009440104166666666,0.005859375,0.0087890625,0.0087890625,0.912109375,0.03625093914350113,0.08884297520661157,32,0.09747216632600829,0.10723699227841203,0.20212281301080237,0.5177577193090077,0.13792235165914493,0.0959344535406129,0.04198789811853203,0.4265873015873016,0.07681014957624985,0.07465584279556833,0.5357938996038972,0.49483938090690593,-0.08276325667923357,0.3361502790004372,0.9909939236111112,0.009765625,0.00390625,0.0078125,0.01171875,0.0078125,0.00390625,0.005859375,0.0078125,0.005859375,0.0078125,0.009765625,0.0078125,0.017578125
results/phase4-synthetic-20260808T153238Z-d9895f6707f0/large-seed20260830/trajectory_metrics.csv,2,false,true,false,0.80613475395570289,0.77293604913785852,-0.51884920634920639,-0.077680060777785442,large-seed20260830,large,20260830,85180416,4096,4,1,16384,4.983538627624512,3.2241843454539776,1.079196535050869,0.009207589285714286,0.00390625,0.0087890625,0.005859375,0.00537109375,0.0029296875,0.3173828125,0.0370022539444027,0.09297520661157024,32,0.09693262302214857,0.1067603140793186,0.19681524518412835,0.5074943359623167,0.13623837051728488,0.09475919078638968,0.041479179730895196,0.38492063492063494,0.07569445841141109,0.07312592235855359,0.5388400303888927,0.500055458870937,-0.07756054019593428,0.34677259725192283,0.9943033854166666,0.02734375,0.005859375,0.005859375,0.005859375,0.009765625,0.00390625,0.005859375,0.009765625,0.009765625,0.0078125,0.0078125,0.01171875,0.005859375
results/phase4-synthetic-20260808T153238Z-d9895f6707f0/large-seed20260830/trajectory_metrics.csv,3,false,true,false,0.81388211005422462,0.78723864534278343,-0.48908730158730157,-0.071966725888222616,large-seed20260830,large,20260830,85180416,4096,4,2,32768,4.903299331665039,5.387443084269762,1.0828361175954342,0.008370535714285714,0.00390625,0.008463541666666666,0.001953125,0.00927734375,0.0087890625,0.888671875,0.035311795642374154,0.09297520661157024,32,0.09305894497288768,0.1040803047917386,0.18555566049201494,0.4984850113107042,0.12765681279432992,0.09055773986192395,0.03709907293240597,0.4087301587301588,0.07396333432345924,0.07160208621177791,0.5359833629441113,0.4957566765156839,-0.08114199633407204,0.3369922404952925,0.9911566840277778,0.0078125,0.005859375,0.0078125,0.01171875,0.009765625,0.00390625,0.01171875,0.00390625,0.001953125,0.01171875,0.001953125,0.01171875,0.01953125
results/phase4-synthetic-20260808T153238Z-d9895f6707f0/large-seed20260830/trajectory_metrics.csv,4,false,true,false,0.82544636543913075,0.80386679958593854,-0.4642857142857143,-0.077688629140925336,large-seed20260830,large,20260830,85180416,4096,4,4,65536,4.848518371582031,8.634063623845577,1.0856102779507637,0.012276785714285714,0.005859375,0.0087890625,0.00390625,0.009765625,0.0029296875,0.453125,0.03418482344102179,0.07851239669421488,32,0.08727681728043464,0.09573647740791144,0.17409935033368745,0.4986953304928734,0.11767992024843685,0.08532082595809558,0.03235909429034127,0.4285714285714286,0.06936619491871751,0.06766084074743807,0.5388443145704627,0.4996324984747492,-0.07848131619824006,0.3288074058819764,0.9928385416666666,0.0234375,0.005859375,0.009765625,0.015625,0.0078125,0.009765625,0.013671875,0.0078125,0.013671875,0.00390625,0.01171875,0.009765625,0.005859375
results/phase4-synthetic-20260808T153238Z-d9895f6707f0/large-seed20260830/trajectory_metrics.csv,5,false,true,false,0.85429795797770569,0.83764133438685107,-0.4692460317460318,-0.033553649862178903,large-seed20260830,large,20260830,85180416,4096,4,8,131072,4.804935455322266,14.027439452707767,1.076501902192831,0.009765625,0.0,0.006184895833333333,0.00390625,0.0107421875,0.0078125,0.724609375,0.0370022539444027,0.09710743801652892,32,0.07285102101114718,0.08255074008935738,0.13823191737072765,0.4729797401582284,0.0974151993678893,0.07099010170747627,0.026425097660413024,0.4246031746031746,0.05447664580349943,0.05291864890266821,0.5167768249310895,0.4705012154551128,-0.09835385745223757,0.3156099676767378,0.9917534722222222,0.01171875,0.017578125,0.009765625,0.0078125,0.0,0.013671875,0.0078125,0.0078125,0.00390625,0.005859375,0.005859375,0.005859375,0.0078125
results/phase4-synthetic-20260808T153238Z-d9895f6707f0/large-seed20260830/trajectory_metrics.csv,6,false,true,false,0.87063018809033688,0.84380065554361006,-0.43452380952380948,0.45472526862268225,large-seed20260830,large,20260830,85180416,4096,4,16,262144,4.642548561096191,23.78677785024047,1.1198318786919117,0.09821428571428571,0.015625,0.013020833333333334,0.0078125,0.08544921875,0.0078125,0.173828125,0.04207362885048836,0.10743801652892562,32,0.06468490595483158,0.07606874805454303,0.1028813362546509,0.3712668564614663,0.0937196066738339,0.06423856166937741,0.029481045004456488,0.45238095238095244,0.010022145321879119,0.009726544202224944,0.2726373656886589,0.2715473368336595,-0.004014139367778391,0.24466523148409297,0.9645724826388888,0.482421875,0.0546875,0.060546875,0.029296875,0.015625,0.025390625,0.01953125,0.0078125,0.017578125,0.01171875,0.009765625,0.017578125,0.013671875
results/phase4-synthetic-20260808T153238Z-d9895f6707f0/large-seed20260830/trajectory_metrics.csv,7,false,true,false,0.6264947694340508,0.51516412041165882,-0.28819444444444453,-0.10201099420536996,large-seed20260830,large,20260830,85180416,4096,4,32,524288,3.965207815170288,42.13942465186119,1.0745961368083954,0.18415178571428573,0.01953125,0.013020833333333334,0.009765625,0.21875,0.0009765625,0.0341796875,0.04770848985725018,0.13636363636363635,32,0.18675261528297457,0.2131311433998687,0.4871751525458037,0.6166622737077785,0.2909015277530047,0.1639818814903265,0.1269196462626782,0.5694444444444444,0.012462486656550335,0.013031017005467063,0.551005497102685,0.5468646727408306,-0.00757193610825313,0.36480379892355497,0.9224175347222222,1.0,0.0625,0.123046875,0.021484375,0.03125,0.01953125,0.03125,0.009765625,0.017578125,0.013671875,0.01171875,0.009765625,0.015625
results/phase4-synthetic-20260808T153238Z-d9895f6707f0/large-seed20260830/trajectory_metrics.csv,8,false,true,false,0.12047612043832245,0.03422427857544319,-0.17162698412698421,-0.5866240790611239,large-seed20260830,large,20260830,85180416,4096,4,64,1048576,3.326548159122467,77.79058421775699,1.0750281624495983,0.21316964285714285,0.03125,0.013671875,0.005859375,0.19189453125,0.0029296875,0.064453125,0.07757325319308789,0.1859504132231405,32,0.4397619397808388,0.49042896493740795,0.9947259322509823,0.5579064287731054,0.5794654328547341,0.46708501092708005,0.11238042192765402,0.6626984126984127,0.10399960707543306,0.11384533281923191,0.793312039530562,0.807231950728634,0.017244004261114054,0.5374602498669305,0.9305013020833334,1.0,0.203125,0.134765625,0.052734375,0.037109375,0.03125,0.033203125,0.021484375,0.01953125,0.0078125,0.015625,0.005859375,0.01171875
results/phase4-synthetic-20260808T153238Z-d9895f6707f0/large-seed20260830/trajectory_metrics.csv,9,false,true,false,-0.1293096371957112,-0.16623160341193305,0.21031746031746026,-0.29487866764205561,large-seed20260830,large,20260830,85180416,4096,4,128,2097152,1.9596864879131317,148.13844465836883,1.1244134828448296,0.5145089285714286,0.083984375,0.0283203125,0.013671875,0.28955078125,0.064453125,0.1025390625,0.3405334335086401,0.46487603305785125,32,0.5646548185978556,0.6105405218524879,0.916307002824998,0.38377114126923584,0.6997389620471598,0.5656085597534024,0.1341304022937574,0.9682539682539683,0.18389270437056202,0.30782900674680524,0.6474393338210278,0.868596327077548,0.2546142395059602,0.4858947865530187,0.87255859375,1.0,0.99609375,0.736328125,0.3984375,0.234375,0.15234375,0.083984375,0.046875,0.03515625,0.03125,0.029296875,0.013671875,0.013671875
results/phase4-synthetic-20260808T153238Z-d9895f6707f0/large-seed20260830/trajectory_metrics.csv,10,false,true,false,-0.18717763694500311,-0.22021585861445314,0.24999999999999994,-0.16737689675452194,large-seed20260830,large,20260830,85180416,4096,4,256,4194304,0.7739137411117554,287.8096187748015,1.133715271949768,0.7776227678571429,0.33984375,0.0517578125,0.021484375,0.3916015625,0.224609375,0.25,0.6388054094665665,0.7603305785123967,32,0.5935888184725016,0.6642455375384031,1.0298301932801217,0.42360515127075826,0.7321295151686719,0.6003530448968776,0.1317764702717943,1.0,0.2751704463288541,0.526500898108615,0.583688448377261,1.0182100162713443,0.42675043551947056,0.47735169550460865,0.77734375,1.0,0.998046875,0.98046875,0.890625,0.728515625,0.505859375,0.33984375,0.11328125,0.0703125,0.052734375,0.03125,0.021484375,0.021484375
results/phase4-synthetic-20260808T153238Z-d9895f6707f0/large-seed20260830/trajectory_metrics.csv,11,false,true,false,-0.34423575553497487,-0.34198112605235975,0.24999999999999994,-0.18949749183260955,large-seed20260830,large,20260830,85180416,4096,4,512,8388608,0.15444499999284744,566.1104132682085,1.168325174599886,0.9617745535714286,0.80078125,0.06966145833333333,0.01953125,0.49560546875,0.4345703125,0.451171875,0.8382794891059354,0.9400826446280992,32,0.6721178777674874,0.7151856732864685,1.1050659626035992,0.39178483410715237,0.8051886756314158,0.6949704476876424,0.11021822794377345,1.0,0.31299702261112206,0.5427884505044923,0.5947487459163048,1.0213329648500928,0.4176739942947013,0.518013824828802,0.6667209201388888,1.0,1.0,0.998046875,0.994140625,0.98046875,0.958984375,0.80078125,0.1640625,0.126953125,0.046875,0.037109375,0.01953125,0.0234375
results/phase4-synthetic-20260808T153238Z-d9895f6707f0/large-seed20260830/trajectory_metrics.csv,12,false,true,true,-0.54283370860620583,-0.49347287793741407,0.24999999999999994,-0.37305171192246034,large-seed20260830,large,20260830,85180416,4096,4,1024,16777216,0.007967476267367601,1121.5256706215441,1.137519869953394,0.9974888392857143,0.984375,0.0654296875,0.01171875,0.5078125,0.4765625,0.490234375,0.8948159278737792,1.0,32,0.7714168543031029,0.7976859106113477,1.2236960897458038,0.3696009484974754,0.8960837267624484,0.8062947885902343,0.08978893817221412,1.0,0.29953865776781363,0.46758541387476127,0.6865258559612302,1.0568330664883738,0.35039328562796945,0.5885066092566953,0.6500651041666667,1.0,1.0,1.0,1.0,1.0,0.998046875,0.984375,0.171875,0.11328125,0.0546875,0.017578125,0.0234375,0.01171875


==> anc/source_data/h5_stitching_metadata.json <==
{
  "archetype": "asymmetric quantitative grid with one hero panel",
  "backend": "Python/Matplotlib only",
  "core_conclusion": "Early representation collapse can create apparently low absolute algebra error; after state differentiation, relative algebraic discrimination coexists with failed absolute closure and poor world-model generalization.",
  "figure": "h5_stitching.pdf",
  "final_size_mm": {
    "height": 110,
    "width": 180
  },
  "gate_margin_formulas": {
    "h1_gate_margin": "(0.5 - h1_affine_error) / 0.5",
    "h2_gate_margin": "(0.6 - h2_composition_error) / 0.6",
    "h3_gate_margin": "(h3_commutativity_auc - 0.8) / 0.8",
    "h4_gate_margin": "(0.5 - h4_inverse_cycle_error) / 0.5"
  },
  "h3_warning": "H3 is a diagnostic AUROC sub-gate, not a full operator-algebra verdict.",
  "image_processing": "none; all panels are vector/data graphics",
  "missing_data": "none",
  "multiple_comparisons": "not applicable; no new hypothesis tests are performed in the figure",
  "official_h5": {
    "bootstrap_valid_resamples": 10000,
    "claim_passed": false,
    "cluster_bootstrap_95ci": [
      -0.035240352955387515,
      0.24862651583557407
    ],
    "cluster_count": 9,
    "interpretable": false,
    "observation_count": 99,
    "partial_spearman": 0.09108357121081813,
    "passed": false,
    "scale_raw_spearman": {
      "large": -0.7433155080213905,
      "medium": -0.7028743315508021,
      "small": -0.7089496139066621
    },
    "sensitivity_observation_count": 56,
    "sensitivity_partial_spearman": 0.6455751475108773,
    "task_gate_passed": false
  },
  "official_result_passport": {
    "bytes": 30052,
    "path": "results/phase4-synthetic-20260808T153238Z-d9895f6707f0/result.json",
    "sha256": "c9371365f1ab80beab01d30ec6c088d80b811d0b220eaa2103a8920c44d8c496"
  },
  "panel_contract": {
    "a": {
      "color": "state_decode_accuracy",
      "interval": "trajectory-cluster bootstrap 95% CI with 10,000 valid resamples",
      "rows": "99 non-zero checkpoints",
      "shape": "scale",
      "statistic": "official partial Spearman controlling ID accuracy and scale",
      "x": "algebra_violation",
      "y": "world_incoherence"
    },
    "b": {
      "rows": "all 108 checkpoints",
      "summary": "raw within-trajectory paths; no aggregate or uncertainty interval",
      "x": "state_decode_accuracy",
      "y": "h1_affine_error"
    },
    "c": {
      "rows": "9 final checkpoints",
      "summary": "raw signed normalized gate margins; no aggregate or uncertainty interval"
    }
  },
  "positive_margin_definition": "The displayed metric passes its shown sub-gate.",
  "replicate_definition": "Nine independently trained model trajectories (3 scales x 3 seeds); checkpoints are repeated observations, not independent replicates.",
  "row_counts": {
    "all_checkpoints": 108,
    "final_models": 9,
    "nonzero_checkpoints": 99,
    "trajectories": 9
  },
  "schema_version": "phase5_h5_stitching_source_data_v1",
  "source_data_csv": {
    "bytes": 95769,
    "path": "paper/source_data/h5_stitching.csv",
    "sha256": "eb76345726d2ab853734dd1497b93ce8c87d8666148353fe6f89dfb2e117d3d2"
  },
  "split_definition": "Frozen Phase 4 synthetic evaluation suite; no rows excluded from panels b/c.",
  "trajectory_passports": [
    {
      "bytes": 9103,
      "path": "results/phase4-synthetic-20260808T153238Z-d9895f6707f0/large-seed20260828/trajectory_metrics.csv",
      "row_count": 12,
      "run_key": "large-seed20260828",
      "sha256": "7e5f7ac5c7037f0ed683336290fc6a86ae5e3399b78a215d5c07dc2bf2619c02"
    },
    {
      "bytes": 9168,
      "path": "results/phase4-synthetic-20260808T153238Z-d9895f6707f0/large-seed20260829/trajectory_metrics.csv",
      "row_count": 12,
      "run_key": "large-seed20260829",
      "sha256": "b6647ac72e36e25c3e8731cc4221b94c8b51dbff8fa365c021e78b2b5459667b"
    },
    {
      "bytes": 9047,
      "path": "results/phase4-synthetic-20260808T153238Z-d9895f6707f0/large-seed20260830/trajectory_metrics.csv",
      "row_count": 12,
      "run_key": "large-seed20260830",
      "sha256": "84670dcf30b3e017021c6b4ffb55af0339a44c4ab27399e961f82b2fa62fa032"
    },
    {
      "bytes": 9171,
      "path": "results/phase4-synthetic-20260808T153238Z-d9895f6707f0/medium-seed20260828/trajectory_metrics.csv",
      "row_count": 12,
      "run_key": "medium-seed20260828",
      "sha256": "da978cd1c6480a04c50751f6fd6ba7eeeed45a8d45efced6c1cc5965a4aca4f6"
    },
    {
      "bytes": 9115,
      "path": "results/phase4-synthetic-20260808T153238Z-d9895f6707f0/medium-seed20260829/trajectory_metrics.csv",
      "row_count": 12,
      "run_key": "medium-seed20260829",
      "sha256": "39a078a40145a0f87c884c6bf34077cb5a6ea6d4e5ecfef13be55d7f2ca8f466"
    },
    {
      "bytes": 9100,
      "path": "results/phase4-synthetic-20260808T153238Z-d9895f6707f0/medium-seed20260830/trajectory_metrics.csv",
      "row_count": 12,
      "run_key": "medium-seed20260830",
      "sha256": "8dfb945be2428420af9091c775fb46fdc90d6d1ce89ce6c316c6a6a261224aeb"
    },
    {
      "bytes": 9081,
      "path": "results/phase4-synthetic-20260808T153238Z-d9895f6707f0/small-seed20260828/trajectory_metrics.csv",
      "row_count": 12,
      "run_key": "small-seed20260828",
      "sha256": "2f09d61240a99371dcd7246fc6b3e4177e9c7f94a944856590f30ad61d687237"
    },
    {
      "bytes": 9146,
      "path": "results/phase4-synthetic-20260808T153238Z-d9895f6707f0/small-seed20260829/trajectory_metrics.csv",
      "row_count": 12,
      "run_key": "small-seed20260829",
      "sha256": "06db97f631c7d2183cad73fca6edae09ac51d7092071f1a318213d50aad2de50"
    },
    {
      "bytes": 9107,
      "path": "results/phase4-synthetic-20260808T153238Z-d9895f6707f0/small-seed20260830/trajectory_metrics.csv",
      "row_count": 12,
      "run_key": "small-seed20260830",
      "sha256": "2223ad63de42a5071c2189bbeee58822827d5ca80a1eb8eeb3c3c0e771fcad6c"
    }
  ]
}


==> anc/source_data/reviewer_calibration_composition.csv <==
source,hidden_state_index,seed,correct_relative_error,direct_discrepancy,order_advantage,order_dz,order_p,order_ci_low,probe_advantage,probe_ci_low,gate_correct,gate_direct,gate_order,gate_probe,h2_passed
phase7_formal,4,20260808,0.54184458467694629,0.54028073593327552,0.021872302681778758,0.78819094686708491,0.001089989100108999,0.0057081902730706964,0.091499999999999998,0.030999999999999993,true,false,false,false,false
phase7_formal,4,20260809,0.54158536984288586,0.54146961880212741,0.023689798879288147,0.7789400323137865,0.0040499595004049958,0.0058947680325754735,0.081999999999999976,0.025500000000000002,true,false,false,false,false
phase7_formal,4,20260810,0.54296478176376339,0.54142699097997149,0.021561823265559072,0.77207321739409096,0.043639563604363954,0.0054242618751715651,0.063500000000000001,0.011000000000000005,true,false,false,false,false
phase7_formal,16,20260808,0.72494948491781508,0.71358431816493584,0.0098096456254086056,0.7157998266199791,0.021309786902130978,0.0025016259746880949,0.036999999999999991,0.0019999999999999927,true,false,false,false,false
phase7_formal,16,20260809,0.73347148364843373,0.72435769982122133,0.010729582128324727,0.78929698216096178,0.022409775902240976,0.0029432065240763538,-0.039,-0.1125,true,false,false,false,false
phase7_formal,16,20260810,0.71992558958080932,0.71160839768937634,0.0091399708077326367,0.85184838108963568,0.006069939300606994,0.0032712725601819637,0.045499999999999999,-0.0060000000000000045,true,false,true,false,false
phase3_frozen_compatibility,28,20260808,0.8084520548582077,0.79059186279773708,0.089763990607752933,0.96294393074243922,0.001089989100108999,0.035790257952066896,0.22049999999999997,0.11000000000000001,true,false,true,true,false
phase3_frozen_compatibility,28,20260809,0.81286037266254429,0.79553595483303075,0.092087704944424337,0.98599434222102611,0.001059989400105999,0.037779525109217504,0.126,0.0080000000000000071,true,false,true,false,false
phase3_frozen_compatibility,28,20260810,0.81171716153621676,0.79724286496639252,0.086731496624997823,0.91732721558857366,0.00097999020009799896,0.03242349328822456,0.13500000000000001,-0.0019999999999999961,true,false,true,false,false


==> anc/source_data/reviewer_calibration_depth.csv <==
seed,hidden_state_index,one_step_relative_error_mean,one_step_cell_count,intervention_specific_effect,intervention_ci_low,intervention_ci_high,intervention_pair_count,intervention_passed
20260808,4,0.29785063942411133,5,0.001171875,-0.013671875,0.016796874999999999,160,false
20260809,4,0.29888973292168863,5,-0.0062500000000000003,-0.01953125,0.0074218749999999997,160,false
20260810,4,0.29909128829295306,5,0.005859375,-0.0078125,0.019921874999999999,160,false
20260808,16,0.34384326373882368,5,-0.0015625000000000001,-0.020312500000000001,0.017578125,160,false
20260809,16,0.34565642986218459,5,0.0035156250000000001,-0.013681640624999991,0.021093750000000001,160,false
20260810,16,0.35000409242436298,5,0.0042968750000000003,-0.012109375,0.020703124999999999,160,false
20260808,28,0.51697390879722327,5,2.423828125,1.875771484375,2.9996093749999999,160,true
20260809,28,0.51369243941524334,5,2.0714843749999998,1.623037109375,2.5582128906249997,160,true
20260810,28,0.52615097737142369,5,2.5062500000000001,1.9593359375000001,3.0765917968749998,160,true
20260808,36,0.54892549020319426,5,4.2757812499999996,3.6866992187499998,4.8875390624999993,160,true
20260809,36,0.53929572131986081,5,4.3992187500000002,3.8343554687500001,4.9906249999999996,160,true
20260810,36,0.55887134262302407,5,4.5671875000000002,3.94921875,5.2125195312499999,160,true


==> anc/source_data/reviewer_calibration_grounded.csv <==
seed,operator,reference,relative_error_mean,count,replicate_unit
20260808,empty,in_sample_affine_capacity_ceiling,9.77808971598384e-11,200,action_by_dataset_seed_cell
20260808,empty,mean_translation,0.9596113766400748,200,action_by_dataset_seed_cell
20260808,empty,original_affine,0.5718606961243085,200,action_by_dataset_seed_cell
20260808,empty,rbf_kernel_ridge,0.5292451214987234,200,action_by_dataset_seed_cell
20260808,empty,same_target_entity_template_loo,0.7685673418661384,200,action_by_dataset_seed_cell
20260808,empty,same_target_global_loo,1.806564210545378,200,action_by_dataset_seed_cell
20260808,empty,source_label_gated_affine_oracle,0.5994900723942419,200,action_by_dataset_seed_cell
20260808,empty,test_distribution_crossfit_affine,0.3747937076636107,200,action_by_dataset_seed_cell
20260808,fill_blue,in_sample_affine_capacity_ceiling,9.99260238291011e-11,200,action_by_dataset_seed_cell
20260808,fill_blue,mean_translation,0.8979399763195882,200,action_by_dataset_seed_cell
20260808,fill_blue,original_affine,0.50170997356667,200,action_by_dataset_seed_cell
20260808,fill_blue,rbf_kernel_ridge,0.5193196891674262,200,action_by_dataset_seed_cell
20260808,fill_blue,same_target_entity_template_loo,0.6515432605019953,200,action_by_dataset_seed_cell
20260808,fill_blue,same_target_global_loo,1.8033521861535593,200,action_by_dataset_seed_cell
20260808,fill_blue,source_label_gated_affine_oracle,0.5593735106556074,200,action_by_dataset_seed_cell
20260808,fill_blue,test_distribution_crossfit_affine,0.41424805112550994,200,action_by_dataset_seed_cell
20260808,fill_green,in_sample_affine_capacity_ceiling,1.0043261449376346e-10,200,action_by_dataset_seed_cell
20260808,fill_green,mean_translation,0.9123961934059462,200,action_by_dataset_seed_cell
20260808,fill_green,original_affine,0.5102716242553342,200,action_by_dataset_seed_cell
20260808,fill_green,rbf_kernel_ridge,0.524892601579226,200,action_by_dataset_seed_cell
20260808,fill_green,same_target_entity_template_loo,0.6606799232950195,200,action_by_dataset_seed_cell
20260808,fill_green,same_target_global_loo,1.7703474406368684,200,action_by_dataset_seed_cell
20260808,fill_green,source_label_gated_affine_oracle,0.565480225866402,200,action_by_dataset_seed_cell
20260808,fill_green,test_distribution_crossfit_affine,0.410624861913874,200,action_by_dataset_seed_cell
20260808,fill_red,in_sample_affine_capacity_ceiling,1.0456020120431532e-10,200,action_by_dataset_seed_cell
20260808,fill_red,mean_translation,0.9050623683307029,200,action_by_dataset_seed_cell
20260808,fill_red,original_affine,0.5038902092818984,200,action_by_dataset_seed_cell
20260808,fill_red,rbf_kernel_ridge,0.5234527165018017,200,action_by_dataset_seed_cell
20260808,fill_red,same_target_entity_template_loo,0.6648354889261523,200,action_by_dataset_seed_cell
20260808,fill_red,same_target_global_loo,1.7951286385731509,200,action_by_dataset_seed_cell
20260808,fill_red,source_label_gated_affine_oracle,0.5727384840112922,200,action_by_dataset_seed_cell
20260808,fill_red,test_distribution_crossfit_affine,0.39079034793647766,200,action_by_dataset_seed_cell
20260808,fill_yellow,in_sample_affine_capacity_ceiling,1.0231740793693269e-10,200,action_by_dataset_seed_cell
20260808,fill_yellow,mean_translation,0.9100386998509589,200,action_by_dataset_seed_cell
20260808,fill_yellow,original_affine,0.4971370407579052,200,action_by_dataset_seed_cell
20260808,fill_yellow,rbf_kernel_ridge,0.5040758516961741,200,action_by_dataset_seed_cell
20260808,fill_yellow,same_target_entity_template_loo,0.6669036542015035,200,action_by_dataset_seed_cell
20260808,fill_yellow,same_target_global_loo,1.82057222059874,200,action_by_dataset_seed_cell
20260808,fill_yellow,source_label_gated_affine_oracle,0.5520200260513072,200,action_by_dataset_seed_cell
20260808,fill_yellow,test_distribution_crossfit_affine,0.39182512291182653,200,action_by_dataset_seed_cell
20260809,empty,in_sample_affine_capacity_ceiling,9.918313008678607e-11,200,action_by_dataset_seed_cell
20260809,empty,mean_translation,0.954286098836806,200,action_by_dataset_seed_cell
20260809,empty,original_affine,0.5421242198323191,200,action_by_dataset_seed_cell
20260809,empty,rbf_kernel_ridge,0.5198482249981694,200,action_by_dataset_seed_cell
20260809,empty,same_target_entity_template_loo,0.7405482272186464,200,action_by_dataset_seed_cell
20260809,empty,same_target_global_loo,1.8296842922166683,200,action_by_dataset_seed_cell
20260809,empty,source_label_gated_affine_oracle,0.5742577432503896,200,action_by_dataset_seed_cell
20260809,empty,test_distribution_crossfit_affine,0.3769819623583713,200,action_by_dataset_seed_cell
20260809,fill_blue,in_sample_affine_capacity_ceiling,9.441187463179609e-11,200,action_by_dataset_seed_cell
20260809,fill_blue,mean_translation,0.8867721452425817,200,action_by_dataset_seed_cell
20260809,fill_blue,original_affine,0.4805198183485024,200,action_by_dataset_seed_cell
20260809,fill_blue,rbf_kernel_ridge,0.5052893628333556,200,action_by_dataset_seed_cell
20260809,fill_blue,same_target_entity_template_loo,0.6401796248869428,200,action_by_dataset_seed_cell
20260809,fill_blue,same_target_global_loo,1.7435245043526613,200,action_by_dataset_seed_cell
20260809,fill_blue,source_label_gated_affine_oracle,0.5489922389809944,200,action_by_dataset_seed_cell
20260809,fill_blue,test_distribution_crossfit_affine,0.3950738959213495,200,action_by_dataset_seed_cell
20260809,fill_green,in_sample_affine_capacity_ceiling,1.0194835628315301e-10,200,action_by_dataset_seed_cell
20260809,fill_green,mean_translation,0.90551542548118,200,action_by_dataset_seed_cell
20260809,fill_green,original_affine,0.5258548760773357,200,action_by_dataset_seed_cell
20260809,fill_green,rbf_kernel_ridge,0.5298034727804916,200,action_by_dataset_seed_cell
20260809,fill_green,same_target_entity_template_loo,0.6734345907541719,200,action_by_dataset_seed_cell
20260809,fill_green,same_target_global_loo,1.8015212379167942,200,action_by_dataset_seed_cell
20260809,fill_green,source_label_gated_affine_oracle,0.5676358875037505,200,action_by_dataset_seed_cell
20260809,fill_green,test_distribution_crossfit_affine,0.41503344099461587,200,action_by_dataset_seed_cell
20260809,fill_red,in_sample_affine_capacity_ceiling,9.15657009460183e-11,200,action_by_dataset_seed_cell
20260809,fill_red,mean_translation,0.893654234772193,200,action_by_dataset_seed_cell
20260809,fill_red,original_affine,0.5221359414006546,200,action_by_dataset_seed_cell
20260809,fill_red,rbf_kernel_ridge,0.5188271898562742,200,action_by_dataset_seed_cell
20260809,fill_red,same_target_entity_template_loo,0.647141540818366,200,action_by_dataset_seed_cell
20260809,fill_red,same_target_global_loo,1.7177500651892723,200,action_by_dataset_seed_cell
20260809,fill_red,source_label_gated_affine_oracle,0.5652739543158845,200,action_by_dataset_seed_cell
20260809,fill_red,test_distribution_crossfit_affine,0.3914303388823048,200,action_by_dataset_seed_cell
20260809,fill_yellow,in_sample_affine_capacity_ceiling,1.0924573966171931e-10,200,action_by_dataset_seed_cell
20260809,fill_yellow,mean_translation,0.9032478214705154,200,action_by_dataset_seed_cell
20260809,fill_yellow,original_affine,0.4978273414174049,200,action_by_dataset_seed_cell
20260809,fill_yellow,rbf_kernel_ridge,0.5078599500672318,200,action_by_dataset_seed_cell
20260809,fill_yellow,same_target_entity_template_loo,0.6776811926800179,200,action_by_dataset_seed_cell
20260809,fill_yellow,same_target_global_loo,1.7467422972964746,200,action_by_dataset_seed_cell
20260809,fill_yellow,source_label_gated_affine_oracle,0.5555285132957458,200,action_by_dataset_seed_cell
20260809,fill_yellow,test_distribution_crossfit_affine,0.39597187180938387,200,action_by_dataset_seed_cell
20260810,empty,in_sample_affine_capacity_ceiling,1.1054576845462541e-10,200,action_by_dataset_seed_cell
20260810,empty,mean_translation,0.9748433144015526,200,action_by_dataset_seed_cell
20260810,empty,original_affine,0.5715532796777597,200,action_by_dataset_seed_cell
20260810,empty,rbf_kernel_ridge,0.5510585225319926,200,action_by_dataset_seed_cell
20260810,empty,same_target_entity_template_loo,0.8125221495677819,200,action_by_dataset_seed_cell
20260810,empty,same_target_global_loo,1.8183865889751445,200,action_by_dataset_seed_cell
20260810,empty,source_label_gated_affine_oracle,0.6089606987817686,200,action_by_dataset_seed_cell
20260810,empty,test_distribution_crossfit_affine,0.39383474304188526,200,action_by_dataset_seed_cell
20260810,fill_blue,in_sample_affine_capacity_ceiling,1.0196265107541946e-10,200,action_by_dataset_seed_cell
20260810,fill_blue,mean_translation,0.888804032814305,200,action_by_dataset_seed_cell
20260810,fill_blue,original_affine,0.4888033391846949,200,action_by_dataset_seed_cell
20260810,fill_blue,rbf_kernel_ridge,0.49639694376377486,200,action_by_dataset_seed_cell
20260810,fill_blue,same_target_entity_template_loo,0.6581452662565408,200,action_by_dataset_seed_cell
20260810,fill_blue,same_target_global_loo,1.758139026300114,200,action_by_dataset_seed_cell
20260810,fill_blue,source_label_gated_affine_oracle,0.5488558207065733,200,action_by_dataset_seed_cell
20260810,fill_blue,test_distribution_crossfit_affine,0.40164890318547314,200,action_by_dataset_seed_cell
20260810,fill_green,in_sample_affine_capacity_ceiling,1.1661734004527997e-10,200,action_by_dataset_seed_cell
20260810,fill_green,mean_translation,0.9384953813305728,200,action_by_dataset_seed_cell
20260810,fill_green,original_affine,0.5535174543572123,200,action_by_dataset_seed_cell
20260810,fill_green,rbf_kernel_ridge,0.5408062514569195,200,action_by_dataset_seed_cell
20260810,fill_green,same_target_entity_template_loo,0.6789266073076277,200,action_by_dataset_seed_cell
20260810,fill_green,same_target_global_loo,1.7762972143240505,200,action_by_dataset_seed_cell
20260810,fill_green,source_label_gated_affine_oracle,0.5851641790976565,200,action_by_dataset_seed_cell
20260810,fill_green,test_distribution_crossfit_affine,0.4192084844515022,200,action_by_dataset_seed_cell
20260810,fill_red,in_sample_affine_capacity_ceiling,9.739911311565172e-11,200,action_by_dataset_seed_cell
20260810,fill_red,mean_translation,0.9049866833624316,200,action_by_dataset_seed_cell
20260810,fill_red,original_affine,0.5098436089541143,200,action_by_dataset_seed_cell
20260810,fill_red,rbf_kernel_ridge,0.510462353904573,200,action_by_dataset_seed_cell
20260810,fill_red,same_target_entity_template_loo,0.666016192980231,200,action_by_dataset_seed_cell
20260810,fill_red,same_target_global_loo,1.7714171913395367,200,action_by_dataset_seed_cell
20260810,fill_red,source_label_gated_affine_oracle,0.5602338462384853,200,action_by_dataset_seed_cell
20260810,fill_red,test_distribution_crossfit_affine,0.40202756618077073,200,action_by_dataset_seed_cell
20260810,fill_yellow,in_sample_affine_capacity_ceiling,1.0823648590474981e-10,200,action_by_dataset_seed_cell
20260810,fill_yellow,mean_translation,0.9139479004646154,200,action_by_dataset_seed_cell
20260810,fill_yellow,original_affine,0.5070372046833375,200,action_by_dataset_seed_cell
20260810,fill_yellow,rbf_kernel_ridge,0.5181090577880515,200,action_by_dataset_seed_cell
20260810,fill_yellow,same_target_entity_template_loo,0.6592053876523599,200,action_by_dataset_seed_cell
20260810,fill_yellow,same_target_global_loo,1.750665671566004,200,action_by_dataset_seed_cell
20260810,fill_yellow,source_label_gated_affine_oracle,0.5701801239594104,200,action_by_dataset_seed_cell
20260810,fill_yellow,test_distribution_crossfit_affine,0.3945496604723086,200,action_by_dataset_seed_cell


==> anc/source_data/reviewer_calibration_metadata.json <==
{
  "figure_contract": "reports/2026-08-11-reviewer-calibration-figure-contract.md",
  "formal_phase6_manifest": {
    "path": "${PROJECT_ROOT}/results/phase6-reviewer-calibration-20260811T074619Z-40adcfd323d0-173540/artifact_manifest.json",
    "sha256": "8fa737b97b8496d7033a1197c94d9e1e4b4135e26587a184cf9b5453839e49c7"
  },
  "formal_phase6_result": {
    "path": "${PROJECT_ROOT}/results/phase6-reviewer-calibration-20260811T074619Z-40adcfd323d0-173540/result.json",
    "sha256": "0f8ecef20429925d4f9aef6ec7f1cb1d5d30f270361a39f92fcab8250a8b1b92"
  },
  "formal_phase7_manifest": {
    "path": "${PROJECT_ROOT}/results/phase7-layer-local-composition-20260811T080919Z-5aa96cf921f2-183073/artifact_manifest.json",
    "sha256": "33acf11d422874bceb2d130cc3761cadb59d84e4461ff604f6bb56b5af0d38f8"
  },
  "formal_phase7_result": {
    "path": "${PROJECT_ROOT}/results/phase7-layer-local-composition-20260811T080919Z-5aa96cf921f2-183073/result.json",
    "sha256": "0ce2afd16f1078b1c5f2bf85e6e28625c15d87d1304d809b84fb36a833c66a8a"
  },
  "formal_phase8_manifest": {
    "path": "${PROJECT_ROOT}/results/phase8-reviewer-v2-20260812T071504Z-a2f8ff606c8e-553070/artifact_manifest.json",
    "sha256": "8b85d276f4fce18d199c59e1f9893ff5eaefeeecc38e5bb9dd474ce7eec61b44"
  },
  "formal_phase8_result": {
    "path": "${PROJECT_ROOT}/results/phase8-reviewer-v2-20260812T071504Z-a2f8ff606c8e-553070/result.json",
    "sha256": "ac625cf753f091e51f5c4a3c604c5a172f362e8ab1b501cdd6108cf867e21938"
  },
  "independent_phase6_audit": {
    "path": "${PROJECT_ROOT}/reports/2026-08-11-phase6-reviewer-calibration-audit.json",
    "sha256": "fc8a927c50c61968510693b347410a5a1a52af9b3de223f9244337b40c2312ce"
  },
  "independent_phase7_audit": {
    "path": "${PROJECT_ROOT}/reports/2026-08-11-phase7-layer-local-composition-audit.json",
    "sha256": "fe8cd82861f2e375bb4e751a3f8288aa5694b6029b12ed00b69ba74c5753ffa5"
  },
  "independent_phase8_audit": {
    "path": "${PROJECT_ROOT}/reports/2026-08-12-phase8-reviewer-v2-local-audit.json",
    "sha256": "fd9abd56d29ab6fa4073ef5a3d4b45ec1096c11059dbe1d1795c9f3827f0b715"
  },
  "schema_version": "reviewer_calibration_figure_v1",
  "source_data": {
    "composition": {
      "bytes": 2187,
      "path": "${PROJECT_ROOT}/paper/source_data/reviewer_calibration_composition.csv",
      "sha256": "86b6d563b302fbea48045cce0e197497fa882167e7814eab6f9324fb59d71628"
    },
    "depth": {
      "bytes": 1350,
      "path": "${PROJECT_ROOT}/paper/source_data/reviewer_calibration_depth.csv",
      "sha256": "d843249202cc23e43daf4af0b7765feb9150182cba3c5fb2038965556a7a9d2a"
    },
    "grounded": {
      "bytes": 11549,
      "path": "${PROJECT_ROOT}/paper/source_data/reviewer_calibration_grounded.csv",
      "sha256": "1ffbc3df72cd7d5edcd1305fee052477a02df089c1a12385fcc501aff4a7e5db"
    },
    "h1_threshold": {
      "bytes": 761,
      "path": "${PROJECT_ROOT}/paper/source_data/h1_threshold_sensitivity.csv",
      "sha256": "05dab168fa999e3eacd9b1ba1b813f73e111167f9b25c957681ee8e638e1d975"
    },
    "h2_threshold": {
      "bytes": 85592,
      "path": "${PROJECT_ROOT}/paper/source_data/h2_threshold_sensitivity.csv",
      "sha256": "e16f27bfe5e1bd51ccf0955fa43fecd2cb69cec8cc463e56a13a0c91e7160f29"
    },
    "h4_dz_threshold": {
      "bytes": 1935,
      "path": "${PROJECT_ROOT}/paper/source_data/h4_order_dz_sensitivity.csv",
      "sha256": "05a47bc40e5183b95f59dfb813e9e72d00ec30c00064b02677991fab321b92cb"
    },
    "positive": {
      "bytes": 3745,
      "path": "${PROJECT_ROOT}/paper/source_data/reviewer_calibration_positive.csv",
      "sha256": "bc67b253ce327a2b280a882a6affbc9e3901dababa5f5ffa7275d4ad1f53932f"
    }
  },
  "statistics": {
    "composition": "three dataset-seed regenerations from the same frozen checkpoint; semantic action-pair statistics within each seed",
    "depth": "one-step mean over five action cells per dataset seed; intervention effect and pair-bootstrap interval from 160 matched pairs in each of three dataset-seed regenerations from the same frozen checkpoint",
    "grounded_references": "15 action-by-dataset-seed cells; points shown without pseudo-replication error bars",
    "h4_order_dz_sensitivity": "three Phase 7 h4 dataset seeds; order sub-gate and full H2 recomputed over a fixed d_z threshold grid",
    "nuisance_curve": "mean and empirical 2.5/97.5 percentiles over 20 nuisance seeds after averaging three folds",
    "positive_control": "three held-source-state outer folds"
  }
}


==> anc/source_data/reviewer_calibration_positive.csv <==
panel,fold,metric,value,gate,replicate_unit,noise_ratio,n,interval_low,interval_high
positive_control,0,one_step_nrmse,3.3141947210469257e-08,0.5,held_source_state_fold,,,,
positive_control,0,two_step_nrmse,5.0224943904466545e-08,0.6,held_source_state_fold,,,,
positive_control,0,inverse_nrmse,6.542075687441812e-08,0.5,held_source_state_fold,,,,
positive_control,1,one_step_nrmse,3.3130157446897064e-08,0.5,held_source_state_fold,,,,
positive_control,1,two_step_nrmse,5.0181860691327447e-08,0.6,held_source_state_fold,,,,
positive_control,1,inverse_nrmse,6.5675882264701046e-08,0.5,held_source_state_fold,,,,
positive_control,2,one_step_nrmse,3.3115023753428282e-08,0.5,held_source_state_fold,,,,
positive_control,2,two_step_nrmse,5.0075828713132288e-08,0.6,held_source_state_fold,,,,
positive_control,2,inverse_nrmse,6.5266011084147506e-08,0.5,held_source_state_fold,,,,
nuisance_calibration,,inverse_nrmse,6.5454216741088886e-08,0.5,nuisance_seed_mean_over_three_folds,0,20,6.5454216741088886e-08,6.5454216741088886e-08
nuisance_calibration,,one_step_nrmse,3.3129042803598201e-08,0.5,nuisance_seed_mean_over_three_folds,0,20,3.3129042803598201e-08,3.3129042803598201e-08
nuisance_calibration,,two_step_nrmse,5.0160877769642093e-08,0.6,nuisance_seed_mean_over_three_folds,0,20,5.0160877769642093e-08,5.0160877769642093e-08
nuisance_calibration,,inverse_nrmse,0.017347914493260397,0.5,nuisance_seed_mean_over_three_folds,0.050000000000000003,20,0.016587074346064233,0.017944319432091325
nuisance_calibration,,one_step_nrmse,0.009554505851896971,0.5,nuisance_seed_mean_over_three_folds,0.050000000000000003,20,0.0092195552199699216,0.009866094528872188
nuisance_calibration,,two_step_nrmse,0.01360874167078018,0.6,nuisance_seed_mean_over_three_folds,0.050000000000000003,20,0.013146806733087624,0.014069741364694691
nuisance_calibration,,inverse_nrmse,0.034691581367567212,0.5,nuisance_seed_mean_over_three_folds,0.10000000000000001,20,0.03316427870127471,0.035888223284631177
nuisance_calibration,,one_step_nrmse,0.019108953976503029,0.5,nuisance_seed_mean_over_three_folds,0.10000000000000001,20,0.018439092380787871,0.019732129435919833
nuisance_calibration,,two_step_nrmse,0.0272183160170501,0.6,nuisance_seed_mean_over_three_folds,0.10000000000000001,20,0.026296579701109248,0.028144560030980079
nuisance_calibration,,inverse_nrmse,0.069371773395374661,0.5,nuisance_seed_mean_over_three_folds,0.20000000000000001,20,0.06629520834535893,0.071780551966627068
nuisance_calibration,,one_step_nrmse,0.038217515434939918,0.5,nuisance_seed_mean_over_three_folds,0.20000000000000001,20,0.036877956137059895,0.039463853243277849
nuisance_calibration,,two_step_nrmse,0.054446819743538419,0.6,nuisance_seed_mean_over_three_folds,0.20000000000000001,20,0.052611783470260444,0.056316191950972962
nuisance_calibration,,inverse_nrmse,0.13874282090042819,0.5,nuisance_seed_mean_over_three_folds,0.40000000000000002,20,0.13250615945052122,0.14362365194328131
nuisance_calibration,,one_step_nrmse,0.07643216735933242,0.5,nuisance_seed_mean_over_three_folds,0.40000000000000002,20,0.073753751718083765,0.078924745272104774
nuisance_calibration,,two_step_nrmse,0.10898919045593819,0.6,nuisance_seed_mean_over_three_folds,0.40000000000000002,20,0.1053520502010671,0.11279465967555086
nuisance_calibration,,inverse_nrmse,0.27784125765151374,0.5,nuisance_seed_mean_over_three_folds,0.80000000000000004,20,0.2650692434257586,0.28813266713089319
nuisance_calibration,,one_step_nrmse,0.15284253743265755,0.5,nuisance_seed_mean_over_three_folds,0.80000000000000004,20,0.14748890156825664,0.15782693950699536
nuisance_calibration,,two_step_nrmse,0.21879702503536344,0.6,nuisance_seed_mean_over_three_folds,0.80000000000000004,20,0.2116474103136374,0.22666755214379253


==> anc/source_data/reviewer_v2_entity_geometry.csv <==
seed,within_entity_mean,cross_entity_mean,within_to_cross_ratio,same_action_across_entity_median_distance,different_action_within_entity_median_distance,map_distance_ratio,entity_specific_gate,action_distance_dominates
20260808,0.42320890691291296,0.47304237371389896,0.89465327089043023,0.028128838783939195,0.029191773229144839,0.96358787673287283,false,true
20260809,0.42283950974156448,0.46983190477247905,0.89998040883649411,0.027060548207104736,0.028699186057477184,0.94290298522436589,false,true
20260810,0.42492835501160148,0.47513626211650312,0.89432945639373096,0.026916129124265404,0.029706999941486897,0.90605342772011321,false,true


==> anc/source_data/reviewer_v2_layer_geometry.csv <==
seed,hidden_state_index,residual_norm_mean,displacement_norm_mean,effective_rank,rms_normalized_one_step_error,action_signal_to_residual
20260808,4,11.990989523086562,0.6865643501196319,1.0571253384342736,0.29426615327298378,0.00027235190258106685
20260809,4,11.991055686079758,0.6876707028949334,1.057641194987307,0.29671326613248694,0.0002706683486027286
20260810,4,11.991205966693123,0.6838285871786822,1.0571317368026658,0.29499726152536293,0.00026238396607852326
20260808,16,40.20980838786613,4.138201642717658,1.0842511834412105,0.34602715488733071,0.00013119403368590888
20260809,16,40.25440366116131,4.168946144685813,1.085175411471012,0.34770325064671004,0.00013339098170079132
20260810,16,40.22392932911302,4.141975550540825,1.0844329044509002,0.35326113961279626,0.00012439458702197872
20260808,28,159.21007057456666,36.1281259445116,1.8221000153049223,0.51700742475758699,0.00041428626359529006
20260809,28,159.259446525407,36.20930980366241,1.8207158481160386,0.51370262805612898,0.0004084701254562068
20260810,28,159.29214298278626,35.965315910481394,1.8140114829295313,0.52617627896239572,0.0004023942882179336
20260808,36,147.78747361480583,25.87194621665539,2.2654324999807076,0.54914455179636101,0.0005357225027960063
20260809,36,147.6853903153024,25.822391866240785,2.256686712887134,0.54014903829425609,0.0005235875067810341
20260810,36,147.7022534217502,25.759617397281573,2.259917682628537,0.55627311015563941,0.0005310853254949772


==> anc/source_data/reviewer_v2_lexical_controls.csv <==
seed,h4_conflict_accuracy,h4_conflict_control_accuracy,h4_error_distance0,h4_error_distance16,h4_error_distance64,probe_pass,token_only_all_actions_pass,distance64_all_actions_pass
20260808,0.26829268292682928,0.19207317073170732,0.29785063942411116,0.39218917221589056,0.43396939000685936,false,false,false
20260809,0.26239067055393583,0.21865889212827988,0.2988897329216883,0.39386181976868256,0.43476257300560883,false,false,false
20260810,0.23652694610778444,0.18413173652694612,0.29909128829295406,0.39012359926748819,0.43231441056896686,false,false,false


==> anc/source_data/reviewer_v2_metadata.json <==
{
  "figure_contract": "reports/2026-08-12-reviewer-v2-figure-contract.md",
  "frozen_labels": {
    "composition": "METRIC_ALIGNED_COMPOSITION_NOT_SUPPORTED",
    "entity": "ACTION_DOMINANT_GEOMETRY",
    "lexical": "LEXICAL_ROLE_UNRESOLVED",
    "structured_calibration": "STRUCTURED_CALIBRATION_LIMITED",
    "weighting_attribution": "WEIGHTING_ATTRIBUTION_NOT_SUPPORTED"
  },
  "phase8": {
    "local_audit_sha256": "fd9abd56d29ab6fa4073ef5a3d4b45ec1096c11059dbe1d1795c9f3827f0b715",
    "manifest_sha256": "8b85d276f4fce18d199c59e1f9893ff5eaefeeecc38e5bb9dd474ce7eec61b44",
    "remote_audit_sha256": "0886a96412128a7057c2fcf4328c61ccaefd1a99c89981c99d6ad1c789612a48",
    "result_sha256": "ac625cf753f091e51f5c4a3c604c5a172f362e8ab1b501cdd6108cf867e21938"
  },
  "phase8b": {
    "local_audit_sha256": "010f165edaf0539cb531a14c182f2fd6caad1e38da740a2025e1b0bc68e381c5",
    "manifest_sha256": "baf643ed045b79b7ab613adbbc8649a5dbf809de530a2334d61ad0da2d9e244f",
    "remote_audit_sha256": "003e21c5b335a099fc8f11cbe71ac05df692ef386673388f23036a3dcf2caeee",
    "result_sha256": "1d20956bdc9a5e5a3d35183cfbc016e5d49afae9b96c60642a3f55dad94e6e39"
  },
  "schema_version": "reviewer_v2_figures_v1",
  "source_data": {
    "attribution": {
      "bytes": 1791,
      "path": "${PROJECT_ROOT}/paper/source_data/reviewer_v2_metric_attribution.csv",
      "sha256": "b09c51d5d1f496072c2e98e1b3a9b35f686867e0aee2282c679b96f9cf607a31"
    },
    "calibration": {
      "bytes": 2908,
      "path": "${PROJECT_ROOT}/paper/source_data/reviewer_v2_structured_calibration.csv",
      "sha256": "535cf487763cfb9b385668e8fd737ef4bd2168097554732295f46f553ad44492"
    },
    "entity": {
      "bytes": 645,
      "path": "${PROJECT_ROOT}/paper/source_data/reviewer_v2_entity_geometry.csv",
      "sha256": "62bd159cf412b795e2a5222cc185a93fc580f9ba445c92b8b32e144fccdb8c44"
    },
    "geometry": {
      "bytes": 1454,
      "path": "${PROJECT_ROOT}/paper/source_data/reviewer_v2_layer_geometry.csv",
      "sha256": "ac5b055497479ab73c20fbbb0b493ac84f946f7a89c0fb89429617c240506b1f"
    },
    "lexical": {
      "bytes": 561,
      "path": "${PROJECT_ROOT}/paper/source_data/reviewer_v2_lexical_controls.csv",
      "sha256": "f838b8f16c8c6a45f7d0d4c3e81fd4211726df9f48c8bc1922cc2cae212279ff"
    }
  },
  "statistics": {
    "entity_geometry": "three dataset-seed activation regenerations from the same frozen checkpoint; split cells are diagnostics, not independent model replicates",
    "layer_geometry": "three dataset-seed activation regenerations from the same frozen checkpoint at each of four sampled layers",
    "lexical_controls": "three dataset-seed activation regenerations from the same frozen checkpoint; action errors average five actions within seed",
    "metric_attribution": "three dataset-seed activation regenerations from the same frozen checkpoint; action means aggregate five actions within seed",
    "structured_calibration": "five embedding seeds by three held-source folds; medians reported at each family and strength"
  }
}


==> anc/source_data/reviewer_v2_metric_attribution.csv <==
seed,analysis,variant,relative_error_mean,direct_discrepancy,endpoint_error,h2_passed
20260808,one_step,original_selected_train,0.51697390879722838,,,
20260808,one_step,full_unweighted_train,0.51697390879723149,,,
20260808,one_step,full_weighted_train,0.51178154893557792,,,
20260808,one_step,full_unweighted_refit,0.47178687435375388,,,
20260808,one_step,full_weighted_refit,0.46749048311423386,,,
20260808,composition,original_phase3,,0.7905918419361114,0.8084520548582077,false
20260808,composition,full_unweighted_refit,,0.8181903775955005,0.7997008357588552,false
20260808,composition,full_weighted_refit,,0.8010460511226807,0.7869261365585668,false
20260809,one_step,original_selected_train,0.5136924394152389,,,
20260809,one_step,full_unweighted_train,0.51369243941524201,,,
20260809,one_step,full_weighted_train,0.50431627995494943,,,
20260809,one_step,full_unweighted_refit,0.4749704808989208,,,
20260809,one_step,full_weighted_refit,0.46474718664261272,,,
20260809,composition,original_phase3,,0.7955359518527985,0.8128603726625443,false
20260809,composition,full_unweighted_refit,,0.8210481642342463,0.7974602391041311,false
20260809,composition,full_weighted_refit,,0.8094254787920996,0.7848333886984723,false
20260810,one_step,original_selected_train,0.52615097737142658,,,
20260810,one_step,full_unweighted_train,0.52615097737143235,,,
20260810,one_step,full_weighted_train,0.51784881370966607,,,
20260810,one_step,full_unweighted_refit,0.47658825976905023,,,
20260810,one_step,full_weighted_refit,0.47357509379991281,,,
20260810,composition,original_phase3,,0.7972428292036057,0.8117171615362168,false
20260810,composition,full_unweighted_refit,,0.8205309412503837,0.7974762476677919,false
20260810,composition,full_weighted_refit,,0.8073667943310443,0.7885110065440971,false


==> anc/source_data/reviewer_v2_structured_calibration.csv <==
family,strength,metric,median_nrmse,all_gate_pass_count,cell_count,decode_mean,replicate_unit
curved,0,one_step_nrmse,4.1294318435463861e-08,15,15,1,embedding_seed_by_held_source_fold
curved,0,two_step_nrmse,6.3078075787208861e-08,15,15,1,embedding_seed_by_held_source_fold
curved,0.050000000000000003,one_step_nrmse,0.00047996600288151205,15,15,1,embedding_seed_by_held_source_fold
curved,0.050000000000000003,two_step_nrmse,0.0004907783266781525,15,15,1,embedding_seed_by_held_source_fold
curved,0.10000000000000001,one_step_nrmse,0.00097293555320005669,15,15,1,embedding_seed_by_held_source_fold
curved,0.10000000000000001,two_step_nrmse,0.00099869001496388689,15,15,1,embedding_seed_by_held_source_fold
curved,0.20000000000000001,one_step_nrmse,0.0020253052123584882,15,15,1,embedding_seed_by_held_source_fold
curved,0.20000000000000001,two_step_nrmse,0.002074725083858882,15,15,1,embedding_seed_by_held_source_fold
curved,0.40000000000000002,one_step_nrmse,0.0045703171257630796,15,15,1,embedding_seed_by_held_source_fold
curved,0.40000000000000002,two_step_nrmse,0.0046609906870464339,15,15,1,embedding_seed_by_held_source_fold
curved,0.80000000000000004,one_step_nrmse,0.011754284521893357,7,15,0.87801683501683503,embedding_seed_by_held_source_fold
curved,0.80000000000000004,two_step_nrmse,0.012706735720660767,7,15,0.87801683501683503,embedding_seed_by_held_source_fold
domain_conjugacy,0,one_step_nrmse,4.1294318435463861e-08,15,15,1,embedding_seed_by_held_source_fold
domain_conjugacy,0,two_step_nrmse,6.3078075787208861e-08,15,15,1,embedding_seed_by_held_source_fold
domain_conjugacy,0.050000000000000003,one_step_nrmse,0.06743778054008065,0,15,0.40127020202020203,embedding_seed_by_held_source_fold
domain_conjugacy,0.050000000000000003,two_step_nrmse,0.087053735392827097,0,15,0.40127020202020203,embedding_seed_by_held_source_fold
domain_conjugacy,0.10000000000000001,one_step_nrmse,0.13441375611841611,0,15,0.21963720538720538,embedding_seed_by_held_source_fold
domain_conjugacy,0.10000000000000001,two_step_nrmse,0.17351136861885427,0,15,0.21963720538720538,embedding_seed_by_held_source_fold
domain_conjugacy,0.20000000000000001,one_step_nrmse,0.26534219351998894,0,15,0.081600168350168353,embedding_seed_by_held_source_fold
domain_conjugacy,0.20000000000000001,two_step_nrmse,0.34252372699018002,0,15,0.081600168350168353,embedding_seed_by_held_source_fold
domain_conjugacy,0.40000000000000002,one_step_nrmse,0.50408044473608482,0,15,0.023247474747474746,embedding_seed_by_held_source_fold
domain_conjugacy,0.40000000000000002,two_step_nrmse,0.65070531386612207,0,15,0.023247474747474746,embedding_seed_by_held_source_fold
domain_conjugacy,0.80000000000000004,one_step_nrmse,0.81377169746161782,0,15,0.011021043771043772,embedding_seed_by_held_source_fold
domain_conjugacy,0.80000000000000004,two_step_nrmse,1.0504777287231684,0,15,0.011021043771043772,embedding_seed_by_held_source_fold


==> anc/src/verb_operator_algebra/__init__.py <==
"""Utilities and experiment code for the Verb Operator Algebra project."""

__version__ = "0.1.0"



==> anc/src/verb_operator_algebra/alchemy.py <==
"""Deterministic controlled Alchemy worlds for state-probe experiments."""

from __future__ import annotations

import hashlib
import random
from dataclasses import asdict, dataclass
from typing import Iterable


STATES = ("empty", "red", "blue", "green", "yellow")
ENTITIES = ("A", "B", "C", "D", "E", "F", "G")


@dataclass(frozen=True)
class AlchemyExample:
    sample_id: str
    split: str
    template_id: int
    query_entity: str
    label: str
    prompt: str
    query_char_start: int
    query_char_end: int
    initial_state: dict[str, str]
    actions: tuple[str, ...]

    def to_dict(self) -> dict[str, object]:
        payload = asdict(self)
        payload["actions"] = list(self.actions)
        return payload


def _apply_action(world: dict[str, str], rng: random.Random) -> str:
    """Apply one valid transition and return its natural-language rendering."""

    action = rng.choices(("fill", "empty", "pour"), weights=(5, 2, 3), k=1)[0]
    if action == "fill":
        entity = rng.choice(ENTITIES)
        color = rng.choice(STATES[1:])
        world[entity] = color
        return f"Fill beaker {entity} with {color} liquid."
    if action == "empty":
        entity = rng.choice(ENTITIES)
        world[entity] = "empty"
        return f"Empty beaker {entity}."

    source, target = rng.sample(ENTITIES, 2)
    world[target] = world[source]
    world[source] = "empty"
    return f"Pour beaker {source} into beaker {target}."


def _render(
    initial: dict[str, str], actions: Iterable[str], query_entity: str, template_id: int
) -> tuple[str, int, int]:
    descriptions = ", ".join(f"{entity}={initial[entity]}" for entity in ENTITIES)
    action_text = " ".join(actions)
    if template_id == 0:
        prefix = (
            f"Alchemy world. Initial contents: {descriptions}. "
            f"Apply these operations in order: {action_text} "
            "Question: what is the final content of beaker "
        )
        suffix = "? Answer:"
    elif template_id == 1:
        prefix = (
            f"Track seven beakers whose starting states are {descriptions}. "
            f"Then execute: {action_text} "
            "After all changes, report the state of vessel "
        )
        suffix = ". State:"
    elif template_id == 2:
        prefix = (
            f"A laboratory has containers with initial states {descriptions}. "
            f"The chronological action log is: {action_text} "
            "Determine the resulting liquid in container "
        )
        suffix = ". Result:"
    else:
        raise ValueError(f"unknown template_id {template_id}")

    start = len(prefix)
    return prefix + query_entity + suffix, start, start + len(query_entity)


def _random_example(
    *, rng: random.Random, split: str, sample_number: int, template_id: int, query_entity: str
) -> AlchemyExample:
    initial = {entity: rng.choice(STATES) for entity in ENTITIES}
    world = dict(initial)
    actions = tuple(_apply_action(world, rng) for _ in range(rng.randint(4, 8)))
    prompt, start, end = _render(initial, actions, query_entity, template_id)
    digest = hashlib.sha256(prompt.encode("utf-8")).hexdigest()[:12]
    return AlchemyExample(
        sample_id=f"{split}-{sample_number:05d}-{digest}",
        split=split,
        template_id=template_id,
        query_entity=query_entity,
        label=world[query_entity],
        prompt=prompt,
        query_char_start=start,
        query_char_end=end,
        initial_state=initial,
        actions=actions,
    )


def generate_balanced_split(
    *,
    split: str,
    count: int,
    seed: int,
    query_entities: tuple[str, ...],
    template_ids: tuple[int, ...],
) -> list[AlchemyExample]:
    """Generate a label-balanced split by rejection sampling simulated worlds."""

    if count <= 0 or count % len(STATES):
        raise ValueError(f"count must be positive and divisible by {len(STATES)}")
    if not query_entities or not set(query_entities).issubset(ENTITIES):
        raise ValueError("query_entities must be a non-empty subset of ENTITIES")
    if not template_ids or not set(template_ids).issubset({0, 1, 2}):
        raise ValueError("template_ids must be a non-empty subset of {0, 1, 2}")

    rng = random.Random(seed)
    per_label = count // len(STATES)
    buckets: dict[str, list[AlchemyExample]] = {state: [] for state in STATES}
    attempts = 0
    maximum_attempts = count * 200
    while any(len(bucket) < per_label for bucket in buckets.values()):
        attempts += 1
        if attempts > maximum_attempts:
            raise RuntimeError("failed to construct a balanced split")
        query_entity = rng.choice(query_entities)
        template_id = rng.choice(template_ids)
        candidate = _random_example(
            rng=rng,
            split=split,
            sample_number=attempts,
            template_id=template_id,
            query_entity=query_entity,
        )
        if len(buckets[candidate.label]) < per_label:
            buckets[candidate.label].append(candidate)

    examples = [example for state in STATES for example in buckets[state]]
    rng.shuffle(examples)
    return examples


def generate_probe_dataset(
    *, seed: int, train_count: int, validation_count: int, test_count: int
) -> list[AlchemyExample]:
    """Build train/dev/test with held-out query entities and a held-out test template."""

    return [
        *generate_balanced_split(
            split="train",
            count=train_count,
            seed=seed,
            query_entities=("A", "B", "C", "D"),
            template_ids=(0, 1),
        ),
        *generate_balanced_split(
            split="validation",
            count=validation_count,
            seed=seed + 1,
            query_entities=("E",),
            template_ids=(0, 1),
        ),
        *generate_balanced_split(
            split="test",
            count=test_count,
            seed=seed + 2,
            query_entities=("F", "G"),
            template_ids=(2,),
        ),
    ]


def _distractor_action(world: dict[str, str], rng: random.Random, excluded: set[str]) -> str:
    available = tuple(entity for entity in ENTITIES if entity not in excluded)
    action = rng.choice(("fill", "empty", "pour"))
    if action == "fill":
        entity = rng.choice(available)
        color = rng.choice(STATES[1:])
        world[entity] = color
        return f"Fill beaker {entity} with {color} liquid."
    if action == "empty":
        entity = rng.choice(available)
        world[entity] = "empty"
        return f"Empty beaker {entity}."
    source, target = rng.sample(available, 2)
    world[target] = world[source]
    world[source] = "empty"
    return f"Pour beaker {source} into beaker {target}."


def _focused_example(
    *,
    rng: random.Random,
    split: str,
    sample_number: int,
    template_id: int,
    query_entity: str,
    target_state: str,
) -> AlchemyExample:
    """Construct a short state update with controlled irrelevant operations."""

    initial = {entity: rng.choice(STATES) for entity in ENTITIES}
    world = dict(initial)
    actions: list[str] = []
    for _ in range(rng.randint(1, 2)):
        actions.append(_distractor_action(world, rng, {query_entity}))

    if target_state == "empty":
        if rng.random() < 0.5:
            world[query_entity] = "empty"
            actions.append(f"Empty beaker {query_entity}.")
        else:
            destination = rng.choice(tuple(entity for entity in ENTITIES if entity != query_entity))
            world[destination] = world[query_entity]
            world[query_entity] = "empty"
            actions.append(f"Pour beaker {query_entity} into beaker {destination}.")
    elif rng.random() < 0.5:
        world[query_entity] = target_state
        actions.append(f"Fill beaker {query_entity} with {target_state} liquid.")
    else:
        source = rng.choice(tuple(entity for entity in ENTITIES if entity != query_entity))
        world[source] = target_state
        actions.append(f"Fill beaker {source} with {target_state} liquid.")
        actions.append(f"Pour beaker {source} into beaker {query_entity}.")
        world[query_entity] = world[source]
        world[source] = "empty"

    for _ in range(rng.randint(1, 2)):
        actions.append(_distractor_action(world, rng, {query_entity}))
    if world[query_entity] != target_state:
        raise AssertionError("focused generator violated its target-state contract")

    prompt, start, end = _render(initial, actions, query_entity, template_id)
    digest = hashlib.sha256(prompt.encode("utf-8")).hexdigest()[:12]
    return AlchemyExample(
        sample_id=f"{split}-focused-{sample_number:05d}-{digest}",
        split=split,
        template_id=template_id,
        query_entity=query_entity,
        label=target_state,
        prompt=prompt,
        query_char_start=start,
        query_char_end=end,
        initial_state=initial,
        actions=tuple(actions),
    )


def generate_focused_probe_dataset(
    *, seed: int, train_count: int, validation_count: int, test_count: int
) -> list[AlchemyExample]:
    """Build balanced short-chain splits whose only OOD factor is query entity."""

    split_specs = (
        ("train", train_count, seed, ("A", "B", "C", "D")),
        ("validation", validation_count, seed + 1, ("E",)),
        ("test", test_count, seed + 2, ("F", "G")),
    )
    all_examples: list[AlchemyExample] = []
    for split, count, split_seed, entities in split_specs:
        if count <= 0 or count % len(STATES):
            raise ValueError(f"count must be positive and divisible by {len(STATES)}")
        rng = random.Random(split_seed)
        targets = [state for state in STATES for _ in range(count // len(STATES))]
        rng.shuffle(targets)
        split_examples = [
            _focused_example(
                rng=rng,
                split=split,
                sample_number=index,
                template_id=rng.choice((0, 1)),
                query_entity=rng.choice(entities),
                target_state=target,
            )
            for index, target in enumerate(targets)
        ]
        all_examples.extend(split_examples)
    return all_examples


def _direct_example(
    *,
    rng: random.Random,
    split: str,
    sample_number: int,
    template_id: int,
    query_entity: str,
    target_state: str,
) -> AlchemyExample:
    """Construct a single decisive update after one irrelevant operation."""

    initial = {entity: rng.choice(STATES) for entity in ENTITIES}
    world = dict(initial)
    actions = [_distractor_action(world, rng, {query_entity})]
    if target_state == "empty":
        world[query_entity] = "empty"
        actions.append(f"Empty beaker {query_entity}.")
    else:
        world[query_entity] = target_state
        actions.append(f"Fill beaker {query_entity} with {target_state} liquid.")
    prompt, start, end = _render(initial, actions, query_entity, template_id)
    digest = hashlib.sha256(prompt.encode("utf-8")).hexdigest()[:12]
    return AlchemyExample(
        sample_id=f"{split}-direct-{sample_number:05d}-{digest}",
        split=split,
        template_id=template_id,
        query_entity=query_entity,
        label=target_state,
        prompt=prompt,
        query_char_start=start,
        query_char_end=end,
        initial_state=initial,
        actions=tuple(actions),
    )


def generate_direct_probe_dataset(
    *, seed: int, train_count: int, validation_count: int, test_count: int
) -> list[AlchemyExample]:
    """Build the minimal state-update calibration with held-out query entities."""

    split_specs = (
        ("train", train_count, seed, ("A", "B", "C", "D")),
        ("validation", validation_count, seed + 1, ("E",)),
        ("test", test_count, seed + 2, ("F", "G")),
    )
    all_examples: list[AlchemyExample] = []
    for split, count, split_seed, entities in split_specs:
        if count <= 0 or count % len(STATES):
            raise ValueError(f"count must be positive and divisible by {len(STATES)}")
        rng = random.Random(split_seed)
        targets = [state for state in STATES for _ in range(count // len(STATES))]
        rng.shuffle(targets)
        all_examples.extend(
            _direct_example(
                rng=rng,
                split=split,
                sample_number=index,
                template_id=rng.choice((0, 1)),
                query_entity=rng.choice(entities),
                target_state=target,
            )
            for index, target in enumerate(targets)
        )
    return all_examples


==> anc/src/verb_operator_algebra/commutativity.py <==
"""Low-rank affine fitting and statistics for Phase 3 H3."""

from __future__ import annotations

import csv
import json
from dataclasses import dataclass
from itertools import combinations
from pathlib import Path
from typing import Any

import numpy as np

from .commutativity_data import H3_ACTIONS, JointContext, JointOperatorPair
from .reporting import write_json_atomic


@dataclass
class LowRankAffine:
    x_mean: np.ndarray
    delta_mean: np.ndarray
    latent_coef: np.ndarray
    basis: np.ndarray
    method: str

    def apply(self, matrix: np.ndarray) -> np.ndarray:
        centered = matrix - self.x_mean
        return matrix + self.delta_mean + (centered @ self.latent_coef.T) @ self.basis

    @property
    def u(self) -> np.ndarray:
        return self.latent_coef.T

    @property
    def v(self) -> np.ndarray:
        return self.basis


def _extract_last_token(
    *, model: Any, tokenizer: Any, prompts: list[str], hidden_state_index: int, batch_size: int
) -> np.ndarray:
    import torch

    chunks: list[np.ndarray] = []
    for offset in range(0, len(prompts), batch_size):
        batch = prompts[offset : offset + batch_size]
        encoded = tokenizer(batch, return_tensors="pt", padding=True)
        lengths = encoded["attention_mask"].sum(dim=1).to(torch.long)
        inputs = {key: value.to(model.device) for key, value in encoded.items()}
        with torch.inference_mode():
            output = model(
                **inputs, output_hidden_states=True, use_cache=False, return_dict=True
            )
        rows = torch.arange(len(batch), device=output.logits.device)
        last = lengths.to(output.logits.device) - 1
        chunks.append(
            output.hidden_states[hidden_state_index][rows, last]
            .detach()
            .to("cpu", dtype=torch.float16)
            .numpy()
        )
    return np.concatenate(chunks, axis=0)


def extract_joint_pair_activations(
    *,
    model: Any,
    tokenizer: Any,
    pairs: list[JointOperatorPair],
    hidden_state_index: int,
    batch_size: int,
) -> tuple[np.ndarray, np.ndarray]:
    before_1 = _extract_last_token(
        model=model,
        tokenizer=tokenizer,
        prompts=[row.before_prompt_1 for row in pairs],
        hidden_state_index=hidden_state_index,
        batch_size=batch_size,
    )
    before_2 = _extract_last_token(
        model=model,
        tokenizer=tokenizer,
        prompts=[row.before_prompt_2 for row in pairs],
        hidden_state_index=hidden_state_index,
        batch_size=batch_size,
    )
    after_1 = _extract_last_token(
        model=model,
        tokenizer=tokenizer,
        prompts=[row.after_prompt_1 for row in pairs],
        hidden_state_index=hidden_state_index,
        batch_size=batch_size,
    )
    after_2 = _extract_last_token(
        model=model,
        tokenizer=tokenizer,
        prompts=[row.after_prompt_2 for row in pairs],
        hidden_state_index=hidden_state_index,
        batch_size=batch_size,
    )
    return np.concatenate((before_1, before_2), axis=1), np.concatenate(
        (after_1, after_2), axis=1
    )


def extract_joint_context_activations(
    *,
    model: Any,
    tokenizer: Any,
    contexts: list[JointContext],
    hidden_state_index: int,
    batch_size: int,
) -> np.ndarray:
    first = _extract_last_token(
        model=model,
        tokenizer=tokenizer,
        prompts=[row.prompt_1 for row in contexts],
        hidden_state_index=hidden_state_index,
        batch_size=batch_size,
    )
    second = _extract_last_token(
        model=model,
        tokenizer=tokenizer,
        prompts=[row.prompt_2 for row in contexts],
        hidden_state_index=hidden_state_index,
        batch_size=batch_size,
    )
    return np.concatenate((first, second), axis=1)


def relative_errors(prediction: np.ndarray, target: np.ndarray, before: np.ndarray) -> np.ndarray:
    return np.linalg.norm(prediction - target, axis=1) / np.maximum(
        np.linalg.norm(target - before, axis=1), 1e-8
    )


def fit_joint_operators(
    *,
    before: np.ndarray,
    after: np.ndarray,
    pairs: list[JointOperatorPair],
    alpha_grid: list[float],
    rank_grid: list[int],
    seed: int,
    output_dir: Path,
) -> tuple[dict[str, LowRankAffine], list[dict[str, Any]]]:
    from sklearn.linear_model import Ridge
    from sklearn.utils.extmath import randomized_svd

    before = before.astype(np.float32)
    after = after.astype(np.float32)
    split = np.asarray([row.split for row in pairs])
    stratum = np.asarray([row.stratum for row in pairs])
    keys = np.asarray([row.operator_key for row in pairs])
    models: dict[str, LowRankAffine] = {}
    metrics: list[dict[str, Any]] = []
    output_dir.mkdir(parents=True, exist_ok=True)
    operator_keys = [f"{action}_slot{slot}" for action in H3_ACTIONS for slot in (1, 2)]

    for operator_index, key in enumerate(operator_keys):
        train = np.flatnonzero((keys == key) & (split == "train"))
        validation = np.flatnonzero((keys == key) & (split == "validation"))
        x_train, y_train = before[train], after[train]
        x_mean = x_train.mean(axis=0)
        delta = y_train - x_train
        delta_mean = delta.mean(axis=0)
        x_centered = x_train - x_mean
        delta_centered = delta - delta_mean
        _, _, components = randomized_svd(
            delta_centered,
            n_components=max(rank_grid),
            n_iter=5,
            random_state=seed + operator_index,
        )

        candidates: list[tuple[float, int, float, Any, np.ndarray]] = []
        for rank in rank_grid:
            basis = components[:rank].astype(np.float32)
            latent = delta_centered @ basis.T
            for alpha in alpha_grid:
                ridge = Ridge(alpha=alpha, fit_intercept=False).fit(x_centered, latent)
                prediction = before[validation] + delta_mean + (
                    (before[validation] - x_mean) @ ridge.coef_.T
                ) @ basis
                score = float(
                    np.mean(relative_errors(prediction, after[validation], before[validation]))
                )
                candidates.append((score, rank, alpha, ridge, basis))
        validation_error, rank, alpha, ridge, basis = min(candidates, key=lambda row: row[0])
        method = f"low_rank_r{rank}_a{alpha:g}"
        model = LowRankAffine(
            x_mean=x_mean,
            delta_mean=delta_mean,
            latent_coef=np.asarray(ridge.coef_, dtype=np.float32),
            basis=basis,
            method=method,
        )
        models[key] = model

        for test_stratum in ("test_in", "test_ood"):
            test = np.flatnonzero((keys == key) & (stratum == test_stratum))
            learned = relative_errors(model.apply(before[test]), after[test], before[test])
            translated = relative_errors(
                before[test] + delta_mean, after[test], before[test]
            )
            metrics.append(
                {
                    "operator": key,
                    "stratum": test_stratum,
                    "selected_method": method,
                    "validation_relative_error": validation_error,
                    "test_relative_error": float(np.mean(learned)),
                    "translation_relative_error": float(np.mean(translated)),
                    "learned_minus_translation": float(np.mean(learned - translated)),
                }
            )

        np.savez_compressed(
            output_dir / f"operator-{key}.npz",
            x_mean=x_mean.astype(np.float16),
            delta_mean=delta_mean.astype(np.float16),
            latent_coef=model.latent_coef.astype(np.float16),
            basis=model.basis.astype(np.float16),
            method=np.asarray(method),
        )
    return models, metrics


def empirical_commutator(
    first: LowRankAffine, second: LowRankAffine, states: np.ndarray
) -> np.ndarray:
    forward = first.apply(second.apply(states))
    reverse = second.apply(first.apply(states))
    numerator = np.linalg.norm(forward - reverse, axis=1)
    denominator = 0.5 * (
        np.linalg.norm(first.apply(states) - states, axis=1)
        + np.linalg.norm(second.apply(states) - states, axis=1)
    )
    return numerator / np.maximum(denominator, 1e-8)


def _low_rank_inner(
    ua: np.ndarray,
    ca: np.ndarray,
    va: np.ndarray,
    ub: np.ndarray,
    cb: np.ndarray,
    vb: np.ndarray,
) -> float:
    return float(np.trace(ca.T @ (ua.T @ ub) @ cb @ (vb @ va.T)))


def linear_commutator(first: LowRankAffine, second: LowRankAffine) -> float:
    """Return ||[B1,B2]||F/(||B1||F ||B2||F) from B=U@V factors."""

    u1, v1, u2, v2 = first.u, first.v, second.u, second.v
    c12 = v1 @ u2
    c21 = v2 @ u1
    p2 = _low_rank_inner(u1, c12, v2, u1, c12, v2)
    q2 = _low_rank_inner(u2, c21, v1, u2, c21, v1)
    pq = _low_rank_inner(u1, c12, v2, u2, c21, v1)
    numerator = np.sqrt(max(p2 + q2 - 2.0 * pq, 0.0))
    norm1 = np.sqrt(max(float(np.trace((u1.T @ u1) @ (v1 @ v1.T))), 0.0))
    norm2 = np.sqrt(max(float(np.trace((u2.T @ u2) @ (v2 @ v2.T))), 0.0))
    return float(numerator / max(norm1 * norm2, 1e-12))


def paired_statistics(
    differences: np.ndarray, *, permutations: int, bootstrap_resamples: int, seed: int
) -> dict[str, Any]:
    if differences.ndim != 1 or len(differences) < 2:
        raise ValueError("paired differences must be a one-dimensional replicated sample")
    rng = np.random.default_rng(seed)
    observed = float(np.mean(differences))
    exceedances = 0
    chunk_size = 5000
    for offset in range(0, permutations, chunk_size):
        count = min(chunk_size, permutations - offset)
        signs = rng.choice(np.asarray((-1.0, 1.0)), size=(count, len(differences)))
        exceedances += int(np.sum(np.mean(signs * differences, axis=1) >= observed))
    permutation_p = (exceedances + 1.0) / (permutations + 1.0)
    bootstrap = np.empty(bootstrap_resamples, dtype=np.float64)
    for offset in range(0, bootstrap_resamples, chunk_size):
        count = min(chunk_size, bootstrap_resamples - offset)
        indices = rng.integers(0, len(differences), size=(count, len(differences)))
        bootstrap[offset : offset + count] = differences[indices].mean(axis=1)
    standard_deviation = float(np.std(differences, ddof=1))
    return {
        "pair_count": int(len(differences)),
        "mean_difference": observed,
        "median_difference": float(np.median(differences)),
        "bootstrap_95ci": [float(value) for value in np.quantile(bootstrap, (0.025, 0.975))],
        "permutation_p_one_sided": float(permutation_p),
        "cohens_dz": float(observed / standard_deviation) if standard_deviation else None,
        "fraction_positive": float(np.mean(differences > 0.0)),
    }


def evaluate_commutativity(
    *,
    models: dict[str, LowRankAffine],
    context_activations: np.ndarray,
    contexts: list[JointContext],
    permutations: int,
    bootstrap_resamples: int,
    seed: int,
    alpha: float,
    minimum_effect_size: float,
) -> tuple[list[dict[str, Any]], dict[str, Any]]:
    strata = np.asarray([row.stratum for row in contexts])
    rows: list[dict[str, Any]] = []
    for stratum in ("test_in", "test_ood"):
        states = context_activations[strata == stratum].astype(np.float32)
        for action_a, action_b in combinations(H3_ACTIONS, 2):
            arrangements = (
                (1, 2, 1),
                (2, 1, 2),
            )
            for arrangement, (slot_a, disjoint_slot_b, same_slot_b) in enumerate(
                arrangements, start=1
            ):
                first = models[f"{action_a}_slot{slot_a}"]
                disjoint_second = models[f"{action_b}_slot{disjoint_slot_b}"]
                same_second = models[f"{action_b}_slot{same_slot_b}"]
                disjoint = empirical_commutator(first, disjoint_second, states)
                same = empirical_commutator(first, same_second, states)
                linear_disjoint = linear_commutator(first, disjoint_second)
                linear_same = linear_commutator(first, same_second)
                rows.append(
                    {
                        "stratum": stratum,
                        "action_a": action_a,
                        "action_b": action_b,
                        "arrangement": arrangement,
                        "same_entity_commutator": float(np.mean(same)),
                        "disjoint_commutator": float(np.mean(disjoint)),
                        "paired_difference": float(np.mean(same) - np.mean(disjoint)),
                        "linear_same_entity_commutator": linear_same,
                        "linear_disjoint_commutator": linear_disjoint,
                        "linear_paired_difference": linear_same - linear_disjoint,
                    }
                )

    summaries: dict[str, Any] = {}
    for stratum_index, stratum in enumerate(("test_in", "test_ood")):
        stratum_rows = [row for row in rows if row["stratum"] == stratum]
        empirical = np.asarray([row["paired_difference"] for row in stratum_rows])
        linear = np.asarray([row["linear_paired_difference"] for row in stratum_rows])
        summaries[stratum] = {
            "empirical_affine": paired_statistics(
                empirical,
                permutations=permutations,
                bootstrap_resamples=bootstrap_resamples,
                seed=seed + 500 + stratum_index,
            ),
            "linear_residual": paired_statistics(
                linear,
                permutations=permutations,
                bootstrap_resamples=bootstrap_resamples,
                seed=seed + 600 + stratum_index,
            ),
        }
    primary = summaries["test_ood"]["empirical_affine"]
    ci_low = primary["bootstrap_95ci"][0]
    summaries["h3_passed"] = bool(
        primary["mean_difference"] > 0.0
        and primary["permutation_p_one_sided"] < alpha
        and primary["cohens_dz"] is not None
        and primary["cohens_dz"] > minimum_effect_size
        and ci_low > 0.0
    )
    return rows, summaries


def save_h3_outputs(
    *,
    output_dir: Path,
    pairs: list[JointOperatorPair],
    contexts: list[JointContext],
    fit_metrics: list[dict[str, Any]],
    commutator_rows: list[dict[str, Any]],
    result: dict[str, Any],
) -> None:
    for filename, records in (
        ("operator_dataset.jsonl", [row.to_dict() for row in pairs]),
        ("evaluation_contexts.jsonl", [row.to_dict() for row in contexts]),
    ):
        with (output_dir / filename).open("w", encoding="utf-8") as handle:
            for record in records:
                handle.write(json.dumps(record, ensure_ascii=False, sort_keys=True) + "\n")
    for filename, records in (
        ("operator_fit_metrics.csv", fit_metrics),
        ("commutator_pairs.csv", commutator_rows),
    ):
        with (output_dir / filename).open("w", encoding="utf-8", newline="") as handle:
            writer = csv.DictWriter(handle, fieldnames=list(records[0]))
            writer.writeheader()
            writer.writerows(records)
    write_json_atomic(output_dir / "result.json", result)


==> anc/src/verb_operator_algebra/commutativity_data.py <==
"""Joint-state datasets for the preregistered Phase 3 commutativity test."""

from __future__ import annotations

import hashlib
import random
from dataclasses import asdict, dataclass

from .alchemy import ENTITIES, _render


H3_STATES = ("empty", "red", "blue", "green", "yellow", "orange", "purple", "black")
H3_ACTIONS = (
    "empty",
    "fill_red",
    "fill_blue",
    "fill_green",
    "fill_yellow",
    "fill_orange",
    "fill_purple",
    "fill_black",
)


@dataclass(frozen=True)
class JointOperatorPair:
    pair_id: str
    split: str
    stratum: str
    action: str
    slot: int
    entity_1: str
    entity_2: str
    template_id: int
    before_prompt_1: str
    before_prompt_2: str
    after_prompt_1: str
    after_prompt_2: str

    @property
    def operator_key(self) -> str:
        return f"{self.action}_slot{self.slot}"

    def to_dict(self) -> dict[str, object]:
        payload = asdict(self)
        payload["operator_key"] = self.operator_key
        return payload


@dataclass(frozen=True)
class JointContext:
    context_id: str
    stratum: str
    entity_1: str
    entity_2: str
    template_id: int
    prompt_1: str
    prompt_2: str

    def to_dict(self) -> dict[str, object]:
        return asdict(self)


def action_target(action: str) -> str:
    if action not in H3_ACTIONS:
        raise ValueError(f"unknown H3 action {action}")
    return "empty" if action == "empty" else action.removeprefix("fill_")


def action_text(action: str, entity: str) -> str:
    target = action_target(action)
    if target == "empty":
        return f"Empty beaker {entity}."
    return f"Fill beaker {entity} with {target} liquid."


def _joint_distractor(
    world: dict[str, str], rng: random.Random, excluded: set[str]
) -> str:
    available = tuple(entity for entity in ENTITIES if entity not in excluded)
    kind = rng.choice(("fill", "empty", "pour"))
    if kind == "fill":
        entity = rng.choice(available)
        color = rng.choice(H3_STATES[1:])
        world[entity] = color
        return f"Fill beaker {entity} with {color} liquid."
    if kind == "empty":
        entity = rng.choice(available)
        world[entity] = "empty"
        return f"Empty beaker {entity}."
    source, target = rng.sample(available, 2)
    world[target] = world[source]
    world[source] = "empty"
    return f"Pour beaker {source} into beaker {target}."


def _entity_pair(rng: random.Random, split: str) -> tuple[str, str]:
    if split == "train":
        return tuple(rng.sample(("A", "B", "C", "D"), 2))  # type: ignore[return-value]
    if split == "validation":
        other = rng.choice(("A", "B", "C", "D"))
        return ("E", other) if rng.random() < 0.5 else (other, "E")
    if split == "test":
        return ("F", "G") if rng.random() < 0.5 else ("G", "F")
    raise ValueError(f"unknown split {split}")


def generate_joint_operator_dataset(
    *, seed: int, train_per_operator: int, validation_per_operator: int, test_per_operator: int
) -> list[JointOperatorPair]:
    """Generate all action-by-slot maps without imposing a block structure."""

    specs = (
        ("train", train_per_operator, seed),
        ("validation", validation_per_operator, seed + 1),
        ("test", test_per_operator, seed + 2),
    )
    rows: list[JointOperatorPair] = []
    for split, count, split_seed in specs:
        if count <= 0:
            raise ValueError("per-operator counts must be positive")
        if split == "test" and count % 2:
            raise ValueError("test_per_operator must be even for balanced template strata")
        rng = random.Random(split_seed)
        for action in H3_ACTIONS:
            target = action_target(action)
            for slot in (1, 2):
                for index in range(count):
                    entity_1, entity_2 = _entity_pair(rng, split)
                    target_entity = entity_1 if slot == 1 else entity_2
                    initial = {entity: rng.choice(H3_STATES) for entity in ENTITIES}
                    initial[target_entity] = rng.choice(
                        tuple(state for state in H3_STATES if state != target)
                    )
                    world = dict(initial)
                    distractor = _joint_distractor(world, rng, {entity_1, entity_2})
                    if split == "test" and index >= count // 2:
                        template_id = 2
                        stratum = "test_ood"
                    else:
                        template_id = rng.choice((0, 1))
                        stratum = "test_in" if split == "test" else split
                    before_1 = _render(initial, (distractor,), entity_1, template_id)[0]
                    before_2 = _render(initial, (distractor,), entity_2, template_id)[0]
                    operation = action_text(action, target_entity)
                    after_1 = _render(
                        initial, (distractor, operation), entity_1, template_id
                    )[0]
                    after_2 = _render(
                        initial, (distractor, operation), entity_2, template_id
                    )[0]
                    digest = hashlib.sha256(
                        f"{before_1}\n{before_2}\n{operation}".encode()
                    ).hexdigest()[:12]
                    rows.append(
                        JointOperatorPair(
                            pair_id=f"{split}-{action}-s{slot}-{index:04d}-{digest}",
                            split=split,
                            stratum=stratum,
                            action=action,
                            slot=slot,
                            entity_1=entity_1,
                            entity_2=entity_2,
                            template_id=template_id,
                            before_prompt_1=before_1,
                            before_prompt_2=before_2,
                            after_prompt_1=after_1,
                            after_prompt_2=after_2,
                        )
                    )
    return rows


def generate_evaluation_contexts(*, seed: int, per_stratum: int) -> list[JointContext]:
    if per_stratum <= 0:
        raise ValueError("per_stratum must be positive")
    rows: list[JointContext] = []
    for stratum, offset in (("test_in", 31), ("test_ood", 32)):
        rng = random.Random(seed + offset)
        for index in range(per_stratum):
            entity_1, entity_2 = _entity_pair(rng, "test")
            initial = {entity: rng.choice(H3_STATES) for entity in ENTITIES}
            world = dict(initial)
            distractor = _joint_distractor(world, rng, {entity_1, entity_2})
            template_id = rng.choice((0, 1)) if stratum == "test_in" else 2
            prompt_1 = _render(initial, (distractor,), entity_1, template_id)[0]
            prompt_2 = _render(initial, (distractor,), entity_2, template_id)[0]
            digest = hashlib.sha256(f"{prompt_1}\n{prompt_2}".encode()).hexdigest()[:12]
            rows.append(
                JointContext(
                    context_id=f"{stratum}-{index:04d}-{digest}",
                    stratum=stratum,
                    entity_1=entity_1,
                    entity_2=entity_2,
                    template_id=template_id,
                    prompt_1=prompt_1,
                    prompt_2=prompt_2,
                )
            )
    return rows


==> anc/src/verb_operator_algebra/composition.py <==
"""Operator fitting and order-sensitive evaluation for Phase 3 H2."""

from __future__ import annotations

import csv
import json
from dataclasses import dataclass
from pathlib import Path
from typing import Any

import numpy as np

from .alchemy import STATES
from .commutativity import _extract_last_token, paired_statistics
from .composition_data import H2_SEQUENCES, SequencePair, action_target
from .operator_data import OPERATORS
from .reporting import write_json_atomic


@dataclass
class FullAffine:
    x_mean: np.ndarray
    delta_mean: np.ndarray
    coef: np.ndarray
    method: str

    def apply(self, matrix: np.ndarray) -> np.ndarray:
        return matrix + self.delta_mean + (matrix - self.x_mean) @ self.coef.T


@dataclass
class DualRidgeAffine:
    x_mean: np.ndarray
    delta_mean: np.ndarray
    train_centered: np.ndarray
    dual_coef: np.ndarray
    method: str

    def apply(self, matrix: np.ndarray) -> np.ndarray:
        weights = (matrix - self.x_mean) @ self.train_centered.T
        return matrix + self.delta_mean + weights @ self.dual_coef


def extract_sequence_activations(
    *,
    model: Any,
    tokenizer: Any,
    pairs: list[SequencePair],
    hidden_state_index: int,
    batch_size: int,
) -> tuple[np.ndarray, np.ndarray, np.ndarray]:
    common = {
        "model": model,
        "tokenizer": tokenizer,
        "hidden_state_index": hidden_state_index,
        "batch_size": batch_size,
    }
    before = _extract_last_token(prompts=[row.before_prompt for row in pairs], **common)
    correct = _extract_last_token(prompts=[row.correct_prompt for row in pairs], **common)
    wrong = _extract_last_token(prompts=[row.wrong_prompt for row in pairs], **common)
    return before, correct, wrong


def load_single_operators(run_dir: Path) -> dict[str, FullAffine]:
    models: dict[str, FullAffine] = {}
    for action in OPERATORS:
        artifact = np.load(run_dir / f"operator-{action}.npz")
        if "coef" not in artifact:
            raise ValueError(f"Phase 2 operator {action} is not a full affine map")
        models[action] = FullAffine(
            x_mean=artifact["x_mean"].astype(np.float32),
            delta_mean=artifact["delta_mean"].astype(np.float32),
            coef=artifact["coef"].astype(np.float32),
            method=str(artifact["method"]),
        )
    return models


def relative_errors(prediction: np.ndarray, target: np.ndarray, before: np.ndarray) -> np.ndarray:
    return np.linalg.norm(prediction - target, axis=1) / np.maximum(
        np.linalg.norm(target - before, axis=1), 1e-8
    )


def normalized_discrepancy(
    prediction: np.ndarray, reference: np.ndarray, before: np.ndarray
) -> np.ndarray:
    return np.linalg.norm(prediction - reference, axis=1) / np.maximum(
        np.linalg.norm(reference - before, axis=1), 1e-8
    )


def _fit_dual_candidate(
    *,
    eigenvalues: np.ndarray,
    eigenvectors: np.ndarray,
    projected_delta: np.ndarray,
    alpha: float,
) -> np.ndarray:
    inverse = 1.0 / np.maximum(eigenvalues + alpha, 1e-12)
    return (eigenvectors * inverse[None, :]) @ projected_delta


def fit_direct_sequence_operators(
    *,
    before: np.ndarray,
    correct_after: np.ndarray,
    pairs: list[SequencePair],
    alpha_grid: list[float],
    output_dir: Path,
) -> tuple[dict[str, DualRidgeAffine], list[dict[str, Any]]]:
    before = before.astype(np.float32)
    correct_after = correct_after.astype(np.float32)
    split = np.asarray([row.split for row in pairs])
    strata = np.asarray([row.stratum for row in pairs])
    keys = np.asarray([row.sequence_key for row in pairs])
    models: dict[str, DualRidgeAffine] = {}
    fit_rows: list[dict[str, Any]] = []
    output_dir.mkdir(parents=True, exist_ok=True)

    for first_action, second_action in H2_SEQUENCES:
        key = f"{first_action}__then__{second_action}"
        train = np.flatnonzero((keys == key) & (split == "train"))
        validation = np.flatnonzero((keys == key) & (split == "validation"))
        x_train, y_train = before[train], correct_after[train]
        x_mean = x_train.mean(axis=0)
        delta = y_train - x_train
        delta_mean = delta.mean(axis=0)
        x_centered = x_train - x_mean
        delta_centered = delta - delta_mean
        gram = x_centered @ x_centered.T
        eigenvalues, eigenvectors = np.linalg.eigh(gram)
        projected_delta = eigenvectors.T @ delta_centered

        candidates: list[tuple[float, float, np.ndarray]] = []
        for alpha in alpha_grid:
            dual = _fit_dual_candidate(
                eigenvalues=eigenvalues,
                eigenvectors=eigenvectors,
                projected_delta=projected_delta,
                alpha=alpha,
            )
            prediction = before[validation] + delta_mean + (
                (before[validation] - x_mean) @ x_centered.T
            ) @ dual
            score = float(
                np.mean(
                    relative_errors(
                        prediction, correct_after[validation], before[validation]
                    )
                )
            )
            candidates.append((score, alpha, dual))
        validation_error, alpha, dual = min(candidates, key=lambda row: row[0])
        method = f"dual_ridge_a{alpha:g}"
        model = DualRidgeAffine(
            x_mean=x_mean,
            delta_mean=delta_mean,
            train_centered=x_centered,
            dual_coef=dual.astype(np.float32),
            method=method,
        )
        models[key] = model
        for stratum in ("test_in", "test_ood"):
            test = np.flatnonzero((keys == key) & (strata == stratum))
            error = relative_errors(
                model.apply(before[test]), correct_after[test], before[test]
            )
            fit_rows.append(
                {
                    "sequence": key,
                    "stratum": stratum,
                    "selected_method": method,
                    "validation_relative_error": validation_error,
                    "test_relative_error": float(np.mean(error)),
                }
            )
        np.savez_compressed(
            output_dir / f"direct-{key}.npz",
            x_mean=x_mean.astype(np.float16),
            delta_mean=delta_mean.astype(np.float16),
            train_centered=x_centered.astype(np.float16),
            dual_coef=dual.astype(np.float16),
            method=np.asarray(method),
        )
    return models, fit_rows


def _family(first_action: str, second_action: str) -> str:
    return "empty_vs_fill" if "empty" in {first_action, second_action} else "fill_vs_fill"


def evaluate_composition(
    *,
    before: np.ndarray,
    correct_after: np.ndarray,
    pairs: list[SequencePair],
    single_models: dict[str, FullAffine],
    direct_models: dict[str, DualRidgeAffine],
    scaler: Any,
    probe: Any,
    permutations: int,
    bootstrap_resamples: int,
    seed: int,
    alpha: float,
    minimum_effect_size: float,
    minimum_probe_advantage: float,
    maximum_direct_discrepancy: float,
) -> tuple[list[dict[str, Any]], list[dict[str, Any]], dict[str, Any]]:
    before = before.astype(np.float32)
    correct_after = correct_after.astype(np.float32)
    strata = np.asarray([row.stratum for row in pairs])
    keys = np.asarray([row.sequence_key for row in pairs])
    ordered_rows: list[dict[str, Any]] = []

    for stratum in ("test_in", "test_ood"):
        for first_action, second_action in H2_SEQUENCES:
            key = f"{first_action}__then__{second_action}"
            test = np.flatnonzero((keys == key) & (strata == stratum))
            x, target = before[test], correct_after[test]
            first = single_models[first_action]
            second = single_models[second_action]
            correct_prediction = second.apply(first.apply(x))
            wrong_prediction = first.apply(second.apply(x))
            last_prediction = second.apply(x)
            translation_prediction = x + first.delta_mean + second.delta_mean
            direct_prediction = direct_models[key].apply(x)
            correct_error = relative_errors(correct_prediction, target, x)
            wrong_error = relative_errors(wrong_prediction, target, x)
            last_error = relative_errors(last_prediction, target, x)
            translation_error = relative_errors(translation_prediction, target, x)
            direct_error = relative_errors(direct_prediction, target, x)
            labels = np.full(len(test), STATES.index(action_target(second_action)))
            correct_decoded = probe.predict(scaler.transform(correct_prediction))
            wrong_decoded = probe.predict(scaler.transform(wrong_prediction))
            last_decoded = probe.predict(scaler.transform(last_prediction))
            direct_decoded = probe.predict(scaler.transform(direct_prediction))
            ordered_rows.append(
                {
                    "stratum": stratum,
                    "sequence": key,
                    "first_action": first_action,
                    "second_action": second_action,
                    "family": _family(first_action, second_action),
                    "correct_relative_error": float(np.mean(correct_error)),
                    "wrong_relative_error": float(np.mean(wrong_error)),
                    "last_action_relative_error": float(np.mean(last_error)),
                    "translation_relative_error": float(np.mean(translation_error)),
                    "direct_relative_error": float(np.mean(direct_error)),
                    "wrong_minus_correct_error": float(np.mean(wrong_error - correct_error)),
                    "correct_direct_discrepancy": float(
                        np.mean(normalized_discrepancy(correct_prediction, direct_prediction, x))
                    ),
                    "correct_absorption_discrepancy": float(
                        np.mean(normalized_discrepancy(correct_prediction, last_prediction, x))
                    ),
                    "correct_probe_accuracy": float(np.mean(correct_decoded == labels)),
                    "wrong_probe_accuracy": float(np.mean(wrong_decoded == labels)),
                    "last_action_probe_accuracy": float(np.mean(last_decoded == labels)),
                    "direct_probe_accuracy": float(np.mean(direct_decoded == labels)),
                    "correct_minus_wrong_probe_accuracy": float(
                        np.mean(correct_decoded == labels) - np.mean(wrong_decoded == labels)
                    ),
                }
            )

    collapsed_rows: list[dict[str, Any]] = []
    for stratum in ("test_in", "test_ood"):
        stratum_rows = [row for row in ordered_rows if row["stratum"] == stratum]
        for first_index, first_action in enumerate(OPERATORS):
            for second_action in OPERATORS[first_index + 1 :]:
                members = [
                    row
                    for row in stratum_rows
                    if {row["first_action"], row["second_action"]}
                    == {first_action, second_action}
                ]
                if len(members) != 2:
                    raise AssertionError("each unordered pair must have two directions")
                collapsed_rows.append(
                    {
                        "stratum": stratum,
                        "action_pair": f"{first_action}__{second_action}",
                        "family": _family(first_action, second_action),
                        "order_advantage": float(
                            np.mean([row["wrong_minus_correct_error"] for row in members])
                        ),
                        "probe_advantage": float(
                            np.mean(
                                [row["correct_minus_wrong_probe_accuracy"] for row in members]
                            )
                        ),
                        "correct_relative_error": float(
                            np.mean([row["correct_relative_error"] for row in members])
                        ),
                        "direct_discrepancy": float(
                            np.mean([row["correct_direct_discrepancy"] for row in members])
                        ),
                        "absorption_discrepancy": float(
                            np.mean(
                                [row["correct_absorption_discrepancy"] for row in members]
                            )
                        ),
                    }
                )

    summary: dict[str, Any] = {}
    for stratum_index, stratum in enumerate(("test_in", "test_ood")):
        rows = [row for row in collapsed_rows if row["stratum"] == stratum]
        order_values = np.asarray([row["order_advantage"] for row in rows])
        probe_values = np.asarray([row["probe_advantage"] for row in rows])
        order_stats = paired_statistics(
            order_values,
            permutations=permutations,
            bootstrap_resamples=bootstrap_resamples,
            seed=seed + 700 + stratum_index,
        )
        probe_stats = paired_statistics(
            probe_values,
            permutations=permutations,
            bootstrap_resamples=bootstrap_resamples,
            seed=seed + 710 + stratum_index,
        )
        family_summary: dict[str, Any] = {}
        for family in ("empty_vs_fill", "fill_vs_fill"):
            family_rows = [row for row in rows if row["family"] == family]
            family_summary[family] = {
                "pair_count": len(family_rows),
                "mean_order_advantage": float(
                    np.mean([row["order_advantage"] for row in family_rows])
                ),
                "mean_probe_advantage": float(
                    np.mean([row["probe_advantage"] for row in family_rows])
                ),
                "fraction_order_positive": float(
                    np.mean([row["order_advantage"] > 0.0 for row in family_rows])
                ),
            }
        summary[stratum] = {
            "order_advantage": order_stats,
            "probe_advantage": probe_stats,
            "mean_correct_relative_error": float(
                np.mean([row["correct_relative_error"] for row in rows])
            ),
            "mean_direct_discrepancy": float(
                np.mean([row["direct_discrepancy"] for row in rows])
            ),
            "mean_absorption_discrepancy": float(
                np.mean([row["absorption_discrepancy"] for row in rows])
            ),
            "families": family_summary,
        }
    primary = summary["test_in"]
    order_stats = primary["order_advantage"]
    probe_stats = primary["probe_advantage"]
    summary["h2_passed"] = bool(
        primary["mean_correct_relative_error"] < 1.0
        and primary["mean_direct_discrepancy"] < maximum_direct_discrepancy
        and order_stats["mean_difference"] > 0.0
        and order_stats["permutation_p_one_sided"] < alpha
        and order_stats["cohens_dz"] is not None
        and order_stats["cohens_dz"] > minimum_effect_size
        and order_stats["bootstrap_95ci"][0] > 0.0
        and probe_stats["mean_difference"] >= minimum_probe_advantage
        and probe_stats["bootstrap_95ci"][0] > 0.0
    )
    return ordered_rows, collapsed_rows, summary


def save_h2_outputs(
    *,
    output_dir: Path,
    pairs: list[SequencePair],
    fit_rows: list[dict[str, Any]],
    ordered_rows: list[dict[str, Any]],
    collapsed_rows: list[dict[str, Any]],
    result: dict[str, Any],
) -> None:
    with (output_dir / "sequence_dataset.jsonl").open("w", encoding="utf-8") as handle:
        for pair in pairs:
            handle.write(json.dumps(pair.to_dict(), ensure_ascii=False, sort_keys=True) + "\n")
    for filename, rows in (
        ("direct_fit_metrics.csv", fit_rows),
        ("ordered_sequence_metrics.csv", ordered_rows),
        ("unordered_pair_metrics.csv", collapsed_rows),
    ):
        with (output_dir / filename).open("w", encoding="utf-8", newline="") as handle:
            writer = csv.DictWriter(handle, fieldnames=list(rows[0]))
            writer.writeheader()
            writer.writerows(rows)
    write_json_atomic(output_dir / "result.json", result)


==> anc/src/verb_operator_algebra/composition_data.py <==
"""Ordered two-action datasets for the preregistered Phase 3 H2 test."""

from __future__ import annotations

import hashlib
import random
from dataclasses import asdict, dataclass
from itertools import permutations

from .alchemy import ENTITIES, STATES, _distractor_action, _render
from .operator_data import OPERATORS


H2_SEQUENCES = tuple(permutations(OPERATORS, 2))


def action_target(action: str) -> str:
    if action not in OPERATORS:
        raise ValueError(f"unknown H2 action {action}")
    return "empty" if action == "empty" else action.removeprefix("fill_")


def action_text(action: str, entity: str) -> str:
    target = action_target(action)
    if target == "empty":
        return f"Empty beaker {entity}."
    return f"Fill beaker {entity} with {target} liquid."


@dataclass(frozen=True)
class SequencePair:
    pair_id: str
    split: str
    stratum: str
    first_action: str
    second_action: str
    query_entity: str
    before_label: str
    correct_label: str
    wrong_label: str
    template_id: int
    before_prompt: str
    correct_prompt: str
    wrong_prompt: str

    @property
    def sequence_key(self) -> str:
        return f"{self.first_action}__then__{self.second_action}"

    def to_dict(self) -> dict[str, object]:
        payload = asdict(self)
        payload["sequence_key"] = self.sequence_key
        return payload


def generate_sequence_dataset(
    *, seed: int, train_per_sequence: int, validation_per_sequence: int, test_per_sequence: int
) -> list[SequencePair]:
    specs = (
        ("train", train_per_sequence, seed, ("A", "B", "C", "D")),
        ("validation", validation_per_sequence, seed + 1, ("E",)),
        ("test", test_per_sequence, seed + 2, ("F", "G")),
    )
    rows: list[SequencePair] = []
    for split, count, split_seed, entities in specs:
        if count <= 0:
            raise ValueError("per-sequence counts must be positive")
        if split == "test" and count % 2:
            raise ValueError("test_per_sequence must be even")
        rng = random.Random(split_seed)
        for first_action, second_action in H2_SEQUENCES:
            first_target = action_target(first_action)
            second_target = action_target(second_action)
            allowed_before = tuple(
                state for state in STATES if state not in {first_target, second_target}
            )
            for index in range(count):
                query = rng.choice(entities)
                initial = {entity: rng.choice(STATES) for entity in ENTITIES}
                initial[query] = rng.choice(allowed_before)
                world = dict(initial)
                distractor = _distractor_action(world, rng, {query})
                if split == "test" and index >= count // 2:
                    template_id = 2
                    stratum = "test_ood"
                else:
                    template_id = rng.choice((0, 1))
                    stratum = "test_in" if split == "test" else split
                first_text = action_text(first_action, query)
                second_text = action_text(second_action, query)
                before = _render(initial, (distractor,), query, template_id)[0]
                correct = _render(
                    initial, (distractor, first_text, second_text), query, template_id
                )[0]
                wrong = _render(
                    initial, (distractor, second_text, first_text), query, template_id
                )[0]
                digest = hashlib.sha256(
                    f"{before}\n{correct}\n{wrong}".encode()
                ).hexdigest()[:12]
                rows.append(
                    SequencePair(
                        pair_id=(
                            f"{split}-{first_action}-then-{second_action}-{index:04d}-{digest}"
                        ),
                        split=split,
                        stratum=stratum,
                        first_action=first_action,
                        second_action=second_action,
                        query_entity=query,
                        before_label=initial[query],
                        correct_label=second_target,
                        wrong_label=first_target,
                        template_id=template_id,
                        before_prompt=before,
                        correct_prompt=correct,
                        wrong_prompt=wrong,
                    )
                )
    return rows


==> anc/src/verb_operator_algebra/config.py <==
"""Configuration loading and validation for versioned experiments."""

from __future__ import annotations

from dataclasses import dataclass
from pathlib import Path
from typing import Any

import yaml


class ConfigError(ValueError):
    """Raised when a configuration is missing a required or valid field."""


@dataclass(frozen=True)
class Phase0Config:
    experiment_id: str
    seed: int
    model_id: str
    revision: str
    dtype: str
    device_map: str
    layer: int
    token_position: int
    source_prompt: str
    target_prompt: str
    cache_dir: Path
    output_root: Path
    max_runtime_minutes: int
    local_files_only: bool
    top_k: int
    patch_change_epsilon: float


def _mapping(value: Any, name: str) -> dict[str, Any]:
    if not isinstance(value, dict):
        raise ConfigError(f"{name} must be a mapping")
    return value


def _required(mapping: dict[str, Any], key: str, section: str) -> Any:
    if key not in mapping:
        raise ConfigError(f"missing required field: {section}.{key}")
    return mapping[key]


def load_phase0_config(path: str | Path) -> Phase0Config:
    """Load a Phase 0 YAML config and reject ambiguous or unsafe values."""

    config_path = Path(path)
    with config_path.open("r", encoding="utf-8") as handle:
        raw = yaml.safe_load(handle)

    root = _mapping(raw, "config")
    if root.get("schema_version") != 1:
        raise ConfigError("schema_version must be 1")

    experiment = _mapping(_required(root, "experiment", "config"), "experiment")
    model = _mapping(_required(root, "model", "config"), "model")
    prompts = _mapping(_required(root, "prompts", "config"), "prompts")
    runtime = _mapping(_required(root, "runtime", "config"), "runtime")
    metrics = _mapping(_required(root, "metrics", "config"), "metrics")

    config = Phase0Config(
        experiment_id=str(_required(experiment, "id", "experiment")),
        seed=int(_required(experiment, "seed", "experiment")),
        model_id=str(_required(model, "id", "model")),
        revision=str(model.get("revision", "main")),
        dtype=str(_required(model, "dtype", "model")),
        device_map=str(_required(model, "device_map", "model")),
        layer=int(_required(model, "layer", "model")),
        token_position=int(_required(model, "token_position", "model")),
        source_prompt=str(_required(prompts, "source", "prompts")).strip(),
        target_prompt=str(_required(prompts, "target", "prompts")).strip(),
        cache_dir=Path(_required(runtime, "cache_dir", "runtime")),
        output_root=Path(_required(runtime, "output_root", "runtime")),
        max_runtime_minutes=int(_required(runtime, "max_runtime_minutes", "runtime")),
        local_files_only=bool(runtime.get("local_files_only", False)),
        top_k=int(_required(metrics, "top_k", "metrics")),
        patch_change_epsilon=float(_required(metrics, "patch_change_epsilon", "metrics")),
    )

    if not config.experiment_id or any(char.isspace() for char in config.experiment_id):
        raise ConfigError("experiment.id must be a non-empty identifier without whitespace")
    if config.layer < 0:
        raise ConfigError("model.layer must be non-negative")
    if config.token_position >= 0:
        raise ConfigError("Phase 0 currently requires a negative token_position")
    if not config.source_prompt or not config.target_prompt:
        raise ConfigError("source and target prompts must be non-empty")
    if config.source_prompt == config.target_prompt:
        raise ConfigError("source and target prompts must differ")
    if config.max_runtime_minutes <= 0:
        raise ConfigError("runtime.max_runtime_minutes must be positive")
    if not 1 <= config.top_k <= 100:
        raise ConfigError("metrics.top_k must be in [1, 100]")
    if config.patch_change_epsilon <= 0:
        raise ConfigError("metrics.patch_change_epsilon must be positive")

    return config



==> anc/src/verb_operator_algebra/construct_causal.py <==
"""Residual-patching diagnostics for Phase 3.5 construct validation."""

from __future__ import annotations

from typing import Any

import numpy as np

from .alchemy import STATES
from .commutativity import paired_statistics
from .construct_data import ConstructSequence, prompt_position_span
from .construct_validation import STATE_INDEX, StateSubspace


def _label_token_ids(tokenizer: Any) -> dict[str, int]:
    result: dict[str, int] = {}
    for label in STATES:
        ids = tokenizer.encode(f" {label}", add_special_tokens=False)
        if len(ids) != 1:
            raise RuntimeError(f"expected a single token for state {label}")
        result[label] = ids[0]
    return result


class ResidualPatcher:
    def __init__(
        self,
        *,
        model: Any,
        tokenizer: Any,
        hidden_state_index: int,
        position: str,
    ) -> None:
        if hidden_state_index <= 0:
            raise ValueError("patching needs a post-layer hidden state")
        self.model = model
        self.tokenizer = tokenizer
        self.layer = model.model.layers[hidden_state_index - 1]
        self.position = position

    def logits(
        self,
        prompts: list[str],
        query_entities: list[str],
        patch: np.ndarray | None = None,
        *,
        identity: bool = False,
    ) -> tuple[np.ndarray, float]:
        import torch

        if patch is not None and identity:
            raise ValueError("patch and identity modes are mutually exclusive")

        encoded = self.tokenizer(
            prompts,
            return_tensors="pt",
            padding=True,
            add_special_tokens=True,
            return_offsets_mapping=True,
        )
        offsets = encoded.pop("offset_mapping").numpy()
        lengths = encoded["attention_mask"].sum(dim=1).to(torch.long)
        positions = []
        for row, (prompt, query_entity) in enumerate(zip(prompts, query_entities)):
            char_start, char_end = prompt_position_span(
                prompt, query_entity, self.position
            )
            overlapping = np.flatnonzero(
                (offsets[row, :, 1] > char_start) & (offsets[row, :, 0] < char_end)
            )
            if not len(overlapping):
                raise RuntimeError("causal patch position has no token")
            positions.append(int(overlapping[-1]))
        inputs = {key: value.to(self.model.device) for key, value in encoded.items()}
        maximum_assignment_error = 0.0
        handle = None
        if patch is not None or identity:
            patch_tensor = (
                torch.as_tensor(patch, device=self.model.device, dtype=self.model.dtype)
                if patch is not None
                else None
            )
            assignment_errors: list[float] = []

            def hook(_module: Any, _inputs: Any, output: Any) -> Any:
                is_tuple = isinstance(output, tuple)
                hidden = output[0] if is_tuple else output
                changed = hidden.clone()
                rows = torch.arange(len(prompts), device=hidden.device)
                index = torch.as_tensor(positions, device=hidden.device)
                target = hidden[rows, index] if identity else patch_tensor
                assert target is not None
                changed[rows, index] = target
                assignment_errors.append(
                    float(
                        (changed[rows, index].float() - target.float())
                        .abs()
                        .max()
                        .cpu()
                    )
                )
                return (changed, *output[1:]) if is_tuple else changed

            handle = self.layer.register_forward_hook(hook)
        try:
            with torch.inference_mode():
                output = self.model(**inputs, use_cache=False, return_dict=True)
        finally:
            if handle is not None:
                handle.remove()
        rows = torch.arange(len(prompts), device=output.logits.device)
        last = lengths.to(output.logits.device) - 1
        logits = output.logits[rows, last].detach().float().cpu().numpy()
        if patch is not None or identity:
            maximum_assignment_error = max(assignment_errors)
        return logits, maximum_assignment_error


def _causal_subset(
    sequences: list[ConstructSequence], *, per_sequence: int
) -> list[int]:
    selected: list[int] = []
    keys = sorted(
        {
            sequence.sequence_key
            for sequence in sequences
            if sequence.stratum == "test_in"
        }
    )
    for key in keys:
        candidates = sorted(
            (
                index
                for index, sequence in enumerate(sequences)
                if sequence.stratum == "test_in" and sequence.sequence_key == key
            ),
            key=lambda index: sequences[index].sequence_id,
        )
        if len(candidates) < per_sequence:
            raise ValueError(f"not enough causal rows for {key}")
        selected.extend(candidates[:per_sequence])
    return selected


def _norm_matched_controls(
    *,
    source: np.ndarray,
    target: np.ndarray,
    target_labels: list[str],
    strata: list[int],
) -> np.ndarray:
    semantic_delta = target - source
    control = np.empty_like(source)
    for index in range(len(source)):
        candidates = [
            other
            for other in range(len(source))
            if strata[other] == strata[index]
            and target_labels[other] != target_labels[index]
        ]
        if not candidates:
            raise ValueError("cannot construct label-mismatched permutation control")
        other = candidates[index % len(candidates)]
        delta = target[other] - source[other]
        scale = np.linalg.norm(semantic_delta[index]) / max(np.linalg.norm(delta), 1e-8)
        control[index] = source[index] + scale * delta
    return control


def _effect_statistics(
    records: list[dict[str, Any]],
    metric: str,
    *,
    permutations: int,
    bootstrap_resamples: int,
    seed: int,
) -> dict[str, Any]:
    action_pairs = sorted({str(record["action_pair"]) for record in records})
    values = np.asarray(
        [
            np.mean(
                [
                    float(record[metric])
                    for record in records
                    if record["action_pair"] == action_pair
                ]
            )
            for action_pair in action_pairs
        ]
    )
    return paired_statistics(
        values,
        permutations=permutations,
        bootstrap_resamples=bootstrap_resamples,
        seed=seed,
    )


def run_transition_causal_audit(
    *,
    model: Any,
    tokenizer: Any,
    sequences: list[ConstructSequence],
    activations: np.ndarray,
    hidden_state_index: int,
    position: str,
    per_sequence: int,
    batch_size: int,
    permutations: int,
    bootstrap_resamples: int,
    seed: int,
) -> tuple[list[dict[str, Any]], dict[str, Any]]:
    subset = _causal_subset(sequences, per_sequence=per_sequence)
    items: list[dict[str, Any]] = []
    for sequence_index in subset:
        sequence = sequences[sequence_index]
        for source_cursor in (0, 1):
            target_cursor = source_cursor + 1
            items.append(
                {
                    "sequence_index": sequence_index,
                    "sequence_id": sequence.sequence_id,
                    "sequence_key": sequence.sequence_key,
                    "action_pair": sequence.action_pair,
                    "family": sequence.family,
                    "transition": f"{source_cursor}_to_{target_cursor}",
                    "source_cursor": source_cursor,
                    "target_cursor": target_cursor,
                    "source_label": sequence.labels[source_cursor],
                    "target_label": sequence.labels[target_cursor],
                    "prompt": sequence.prompts[source_cursor],
                    "query_entity": sequence.query_entity,
                }
            )
    source = np.stack(
        [activations[item["sequence_index"] * 3 + item["source_cursor"]] for item in items]
    ).astype(np.float32)
    target = np.stack(
        [activations[item["sequence_index"] * 3 + item["target_cursor"]] for item in items]
    ).astype(np.float32)
    controls = _norm_matched_controls(
        source=source,
        target=target,
        target_labels=[str(item["target_label"]) for item in items],
        strata=[int(item["source_cursor"]) for item in items],
    )
    label_ids = _label_token_ids(tokenizer)
    patcher = ResidualPatcher(
        model=model,
        tokenizer=tokenizer,
        hidden_state_index=hidden_state_index,
        position=position,
    )
    records: list[dict[str, Any]] = []
    maximum_assignment_error = 0.0
    maximum_identity_logit_error = 0.0
    for offset in range(0, len(items), batch_size):
        batch = items[offset : offset + batch_size]
        stop = offset + len(batch)
        prompts = [str(item["prompt"]) for item in batch]
        query_entities = [str(item["query_entity"]) for item in batch]
        baseline, _ = patcher.logits(prompts, query_entities)
        identity, identity_error = patcher.logits(
            prompts, query_entities, identity=True
        )
        semantic, semantic_error = patcher.logits(
            prompts, query_entities, target[offset:stop]
        )
        control, control_error = patcher.logits(
            prompts, query_entities, controls[offset:stop]
        )
        maximum_assignment_error = max(
            maximum_assignment_error,
            identity_error,
            semantic_error,
            control_error,
        )
        maximum_identity_logit_error = max(
            maximum_identity_logit_error, float(np.max(np.abs(identity - baseline)))
        )
        for row, item in enumerate(batch):
            source_id = label_ids[str(item["source_label"])]
            target_id = label_ids[str(item["target_label"])]

            def margin(logits: np.ndarray) -> float:
                return float(logits[row, target_id] - logits[row, source_id])

            baseline_margin = margin(baseline)
            semantic_effect = margin(semantic) - baseline_margin
            control_effect = margin(control) - baseline_margin
            records.append(
                {
                    **{key: value for key, value in item.items() if key != "prompt"},
                    "baseline_target_minus_source_margin": baseline_margin,
                    "identity_effect": margin(identity) - baseline_margin,
                    "semantic_effect": semantic_effect,
                    "permuted_control_effect": control_effect,
                    "specific_effect": semantic_effect - control_effect,
                    "semantic_prefers_target": int(margin(semantic) > 0),
                    "control_prefers_target": int(margin(control) > 0),
                }
            )
    statistics = _effect_statistics(
        records,
        "specific_effect",
        permutations=permutations,
        bootstrap_resamples=bootstrap_resamples,
        seed=seed + 3000,
    )
    summary = {
        "record_count": len(records),
        "inference_pair_count": statistics["pair_count"],
        "maximum_patch_assignment_error": maximum_assignment_error,
        "maximum_identity_logit_error": maximum_identity_logit_error,
        "semantic_effect_mean": float(
            np.mean([record["semantic_effect"] for record in records])
        ),
        "permuted_control_effect_mean": float(
            np.mean([record["permuted_control_effect"] for record in records])
        ),
        "specific_effect": statistics,
    }
    summary["causal_gate_passed"] = bool(
        statistics["mean_difference"] > 0
        and statistics["permutation_p_one_sided"] < 0.01
        and statistics["bootstrap_95ci"][0] > 0
        and statistics["cohens_dz"] is not None
        and statistics["cohens_dz"] >= 0.8
        and statistics["fraction_positive"] >= 0.9
    )
    return records, summary


def run_composition_causal_audit(
    *,
    model: Any,
    tokenizer: Any,
    sequences: list[ConstructSequence],
    activations: np.ndarray,
    coordinates: np.ndarray,
    subspace: StateSubspace,
    prediction_cache: dict[str, np.ndarray],
    hidden_state_index: int,
    position: str,
    per_sequence: int,
    batch_size: int,
    permutations: int,
    bootstrap_resamples: int,
    seed: int,
) -> tuple[list[dict[str, Any]], dict[str, Any]]:
    subset = _causal_subset(sequences, per_sequence=per_sequence)
    local_lookup = {
        int(global_index): local_index
        for local_index, global_index in enumerate(prediction_cache["sequence_indices"])
    }
    items: list[dict[str, Any]] = []
    source_rows: list[np.ndarray] = []
    endpoint_rows: list[np.ndarray] = []
    endpoint_state_rows: list[np.ndarray] = []
    compose_rows: list[np.ndarray] = []
    reversed_rows: list[np.ndarray] = []
    for sequence_index in subset:
        sequence = sequences[sequence_index]
        local = local_lookup[sequence_index]
        h0 = activations[sequence_index * 3].astype(np.float32)
        z0 = coordinates[sequence_index, 0][None, :]
        z2 = coordinates[sequence_index, 2][None, :]
        compose_z = prediction_cache["compose"][local : local + 1]
        reversed_z = prediction_cache["reversed"][local : local + 1]
        source_rows.append(h0)
        endpoint_rows.append(activations[sequence_index * 3 + 2].astype(np.float32))
        endpoint_state_rows.append(subspace.inject(h0[None, :], z0, z2)[0])
        compose_rows.append(subspace.inject(h0[None, :], z0, compose_z)[0])
        reversed_rows.append(subspace.inject(h0[None, :], z0, reversed_z)[0])
        items.append(
            {
                "sequence_index": sequence_index,
                "sequence_id": sequence.sequence_id,
                "sequence_key": sequence.sequence_key,
                "action_pair": sequence.action_pair,
                "family": sequence.family,
                "source_label": sequence.initial_label,
                "target_label": sequence.second_label,
                "prompt": sequence.zero_prompt,
                "query_entity": sequence.query_entity,
            }
        )
    source = np.asarray(source_rows)
    endpoint = np.asarray(endpoint_rows)
    endpoint_state = np.asarray(endpoint_state_rows)
    composed = np.asarray(compose_rows)
    reversed_state = np.asarray(reversed_rows)
    controls = _norm_matched_controls(
        source=source,
        target=endpoint_state,
        target_labels=[str(item["target_label"]) for item in items],
        strata=[0 for _ in items],
    )
    conditions = {
        "endpoint_full": endpoint,
        "endpoint_state": endpoint_state,
        "compose": composed,
        "reversed": reversed_state,
        "permuted_control": controls,
    }
    label_ids = _label_token_ids(tokenizer)
    patcher = ResidualPatcher(
        model=model,
        tokenizer=tokenizer,
        hidden_state_index=hidden_state_index,
        position=position,
    )
    records: list[dict[str, Any]] = []
    maximum_assignment_error = 0.0
    for offset in range(0, len(items), batch_size):
        batch = items[offset : offset + batch_size]
        stop = offset + len(batch)
        prompts = [str(item["prompt"]) for item in batch]
        query_entities = [str(item["query_entity"]) for item in batch]
        baseline, _ = patcher.logits(prompts, query_entities)
        patched: dict[str, np.ndarray] = {}
        identity_logits, identity_error = patcher.logits(
            prompts, query_entities, identity=True
        )
        patched["identity"] = identity_logits
        maximum_assignment_error = max(maximum_assignment_error, identity_error)
        for name, states in conditions.items():
            logits, assignment_error = patcher.logits(
                prompts, query_entities, states[offset:stop]
            )
            patched[name] = logits
            maximum_assignment_error = max(maximum_assignment_error, assignment_error)
        for row, item in enumerate(batch):
            source_id = label_ids[str(item["source_label"])]
            target_id = label_ids[str(item["target_label"])]

            def margin(logits: np.ndarray) -> float:
                return float(logits[row, target_id] - logits[row, source_id])

            baseline_margin = margin(baseline)
            effects = {
                name: margin(logits) - baseline_margin for name, logits in patched.items()
            }
            records.append(
                {
                    **{key: value for key, value in item.items() if key != "prompt"},
                    "baseline_target_minus_source_margin": baseline_margin,
                    **{f"{name}_effect": value for name, value in effects.items()},
                    "compose_minus_reversed_effect": effects["compose"]
                    - effects["reversed"],
                    "compose_minus_control_effect": effects["compose"]
                    - effects["permuted_control"],
                }
            )
    compose_reversed = _effect_statistics(
        records,
        "compose_minus_reversed_effect",
        permutations=permutations,
        bootstrap_resamples=bootstrap_resamples,
        seed=seed + 4000,
    )
    compose_control = _effect_statistics(
        records,
        "compose_minus_control_effect",
        permutations=permutations,
        bootstrap_resamples=bootstrap_resamples,
        seed=seed + 4010,
    )
    summary = {
        "record_count": len(records),
        "maximum_patch_assignment_error": maximum_assignment_error,
        "mean_effects": {
            name: float(np.mean([record[f"{name}_effect"] for record in records]))
            for name in ("identity", *conditions)
        },
        "compose_minus_reversed": compose_reversed,
        "compose_minus_control": compose_control,
    }
    summary["composition_causal_passed"] = bool(
        compose_reversed["bootstrap_95ci"][0] > 0
        and compose_control["bootstrap_95ci"][0] > 0
        and compose_reversed["permutation_p_one_sided"] < 0.01
        and compose_control["permutation_p_one_sided"] < 0.01
    )
    return records, summary


==> anc/src/verb_operator_algebra/construct_data.py <==
"""Fixed-scaffold sequence data for Phase 3.5 construct validation."""

from __future__ import annotations

import hashlib
import random
from dataclasses import asdict, dataclass
from itertools import combinations
from typing import Any

from .alchemy import ENTITIES, STATES, _distractor_action
from .composition_data import action_target, action_text
from .operator_data import OPERATORS


CURSORS = ("ZERO", "ONE", "TWO")
POSITIONS = ("query", "register", "last")
SCAFFOLD_VARIANTS = (
    "cursor_terms",
    "boolean_inline",
    "boolean_record",
    "natural_occurrence",
    "count_words",
)


@dataclass(frozen=True)
class ConstructSequence:
    sequence_id: str
    counterbalance_id: str
    split: str
    stratum: str
    first_action: str
    second_action: str
    query_entity: str
    initial_label: str
    first_label: str
    second_label: str
    template_id: int
    distractor_action: str
    zero_prompt: str
    one_prompt: str
    two_prompt: str
    scaffold_variant: str = "cursor_terms"

    @property
    def sequence_key(self) -> str:
        return f"{self.first_action}__then__{self.second_action}"

    @property
    def action_pair(self) -> str:
        return "__".join(sorted((self.first_action, self.second_action)))

    @property
    def family(self) -> str:
        return (
            "empty_vs_fill"
            if "empty" in {self.first_action, self.second_action}
            else "fill_vs_fill"
        )

    @property
    def prompts(self) -> tuple[str, str, str]:
        return self.zero_prompt, self.one_prompt, self.two_prompt

    @property
    def labels(self) -> tuple[str, str, str]:
        return self.initial_label, self.first_label, self.second_label

    def to_dict(self) -> dict[str, Any]:
        payload = asdict(self)
        payload.update(
            sequence_key=self.sequence_key,
            action_pair=self.action_pair,
            family=self.family,
        )
        return payload


def _render_construct_prompt(
    *,
    initial: dict[str, str],
    distractor: str,
    first_action: str,
    second_action: str,
    cursor: str,
    query_entity: str,
    template_id: int,
    scaffold_variant: str = "cursor_terms",
) -> str:
    if cursor not in CURSORS:
        raise ValueError(f"unknown execution cursor {cursor}")
    if scaffold_variant not in SCAFFOLD_VARIANTS:
        raise ValueError(f"unknown scaffold variant {scaffold_variant}")
    descriptions = ", ".join(f"{entity}={initial[entity]}" for entity in ENTITIES)
    first = action_text(first_action, query_entity)
    second = action_text(second_action, query_entity)
    if scaffold_variant != "cursor_terms":
        return _render_alternative_scaffold(
            descriptions=descriptions,
            distractor=distractor,
            first=first,
            second=second,
            cursor=cursor,
            query_entity=query_entity,
            template_id=template_id,
            scaffold_variant=scaffold_variant,
        )
    if template_id == 0:
        return (
            f"Alchemy world. Initial contents: {descriptions}. "
            f"A prelude operation has already been applied: {distractor} "
            f"Candidate operations in chronological order: (1) {first} (2) {second} "
            f"Execution cursor: {cursor}. ZERO means execute neither candidate; ONE means "
            "execute only candidate 1; TWO means execute candidate 1 and then candidate 2. "
            f"Tracked beaker {query_entity}. State register: The register refers to the "
            "tracked beaker after the enabled candidates. "
            f"Question: what is the final content of beaker {query_entity}? Answer:"
        )
    if template_id == 1:
        return (
            f"Track a laboratory whose starting vessel states are {descriptions}. "
            f"The following background change is already complete: {distractor} "
            f"Two possible steps are listed in time order: [1] {first} [2] {second} "
            f"Execution cursor: {cursor}. ZERO activates no listed step; ONE activates step "
            "1 only; TWO activates step 1 followed by step 2. "
            f"Tracked beaker {query_entity}. State register: This register denotes the "
            "tracked vessel after all activated steps. "
            f"Report the resulting content of beaker {query_entity}. Answer:"
        )
    if template_id == 2:
        return (
            f"A lab has containers initially set to {descriptions}. "
            f"One preliminary event is complete: {distractor} "
            f"The chronological candidate log contains I. {first} II. {second} "
            f"Execution cursor: {cursor}. ZERO applies neither entry, ONE applies entry I, "
            "and TWO applies entry I before entry II. "
            f"Tracked beaker {query_entity}. State register: Read this as the tracked "
            "container state after entries enabled by the cursor. "
            f"Determine the resulting liquid in container {query_entity}. Answer:"
        )
    raise ValueError(f"unknown template_id {template_id}")


def _render_alternative_scaffold(
    *,
    descriptions: str,
    distractor: str,
    first: str,
    second: str,
    cursor: str,
    query_entity: str,
    template_id: int,
    scaffold_variant: str,
) -> str:
    boolean_status = {
        "ZERO": ("FALSE", "FALSE"),
        "ONE": ("TRUE", "FALSE"),
        "TWO": ("TRUE", "TRUE"),
    }
    occurrence_status = {
        "ZERO": ("SKIPPED", "SKIPPED"),
        "ONE": ("EXECUTED", "SKIPPED"),
        "TWO": ("EXECUTED", "EXECUTED"),
    }
    if scaffold_variant == "boolean_inline":
        first_status, second_status = boolean_status[cursor]
        execution = (
            f"Candidate operation 1: {first} Execution status: {first_status}. "
            f"Candidate operation 2: {second} Execution status: {second_status}. "
            "Only candidate operations whose execution status is TRUE actually occurred; "
            "apply those operations in numbered order. "
        )
    elif scaffold_variant == "boolean_record":
        first_status, second_status = boolean_status[cursor]
        execution = (
            f"Candidate operations in chronological order: (1) {first} (2) {second} "
            f"Execution record: operation 1={first_status}; operation 2={second_status}. "
            "A TRUE record means that operation actually occurred and a FALSE record means "
            "it did not; apply occurred operations in numbered order. "
        )
    elif scaffold_variant == "natural_occurrence":
        first_status, second_status = occurrence_status[cursor]
        execution = (
            f"Candidate operations in chronological order: (1) {first} (2) {second} "
            f"Actual occurrence record: operation 1 was {first_status}; operation 2 was "
            f"{second_status}. EXECUTED operations occurred and SKIPPED operations did not; "
            "apply occurred operations in numbered order. "
        )
    elif scaffold_variant == "count_words":
        count_word = {"ZERO": "NONE", "ONE": "FIRST", "TWO": "BOTH"}[cursor]
        execution = (
            f"Candidate operations in chronological order: (1) {first} (2) {second} "
            f"Execution instruction: apply {count_word} of the candidate operations from the "
            "start of the list. NONE means apply zero operations, FIRST means apply only "
            "operation 1, and BOTH means apply operation 1 followed by operation 2. "
        )
    else:
        raise ValueError(f"unknown alternative scaffold {scaffold_variant}")

    if template_id == 0:
        prefix = (
            f"Alchemy world. Initial contents: {descriptions}. "
            f"A prelude operation has already been applied: {distractor} "
        )
        suffix = (
            f"Tracked beaker {query_entity}. State register: The register refers to the "
            "tracked beaker after the operations that actually occurred. "
            f"Question: what is the final content of beaker {query_entity}? Answer:"
        )
    elif template_id == 1:
        prefix = (
            f"Track a laboratory whose starting vessel states are {descriptions}. "
            f"The following background change is already complete: {distractor} "
        )
        suffix = (
            f"Tracked beaker {query_entity}. State register: This register denotes the "
            "tracked vessel after all operations that actually occurred. "
            f"Report the resulting content of beaker {query_entity}. Answer:"
        )
    elif template_id == 2:
        prefix = (
            f"A lab has containers initially set to {descriptions}. "
            f"One preliminary event is complete: {distractor} "
        )
        suffix = (
            f"Tracked beaker {query_entity}. State register: Read this as the tracked "
            "container state after all operations that actually occurred. "
            f"Determine the resulting liquid in container {query_entity}. Answer:"
        )
    else:
        raise ValueError(f"unknown template_id {template_id}")
    return prefix + execution + suffix


def normalize_scaffold_prompt(prompt: str, scaffold_variant: str) -> str:
    """Normalize only the cursor-dependent phrase for fixed-scaffold assertions."""

    import re

    if scaffold_variant == "cursor_terms":
        return re.sub(r"Execution cursor: (ZERO|ONE|TWO)\.", "Execution cursor: VALUE.", prompt)
    if scaffold_variant == "boolean_inline":
        return re.sub(
            r"Execution status: (TRUE|FALSE)\.",
            "Execution status: VALUE.",
            prompt,
        )
    if scaffold_variant == "boolean_record":
        return re.sub(
            r"Execution record: operation 1=(TRUE|FALSE); operation 2=(TRUE|FALSE)\.",
            "Execution record: operation 1=VALUE; operation 2=VALUE.",
            prompt,
        )
    if scaffold_variant == "natural_occurrence":
        return re.sub(
            r"Actual occurrence record: operation 1 was (EXECUTED|SKIPPED); operation 2 was "
            r"(EXECUTED|SKIPPED)\.",
            "Actual occurrence record: operation 1 was VALUE; operation 2 was VALUE.",
            prompt,
        )
    if scaffold_variant == "count_words":
        return re.sub(
            r"Execution instruction: apply (NONE|FIRST|BOTH) of the candidate operations",
            "Execution instruction: apply VALUE of the candidate operations",
            prompt,
        )
    raise ValueError(f"unknown scaffold variant {scaffold_variant}")


def prompt_position_span(prompt: str, query_entity: str, position: str) -> tuple[int, int]:
    """Return the unique character span used for a representation position."""

    if position == "query":
        marker = f"Tracked beaker {query_entity}"
        marker_start = prompt.index(marker)
        start = marker_start + len(marker) - len(query_entity)
        return start, start + len(query_entity)
    if position == "register":
        marker = "State register:"
        marker_start = prompt.index(marker)
        start = marker_start + len(marker) - 1
        return start, start + 1
    if position == "last":
        marker = "Answer:"
        marker_start = prompt.rindex(marker)
        start = marker_start + len(marker) - 1
        return start, start + 1
    raise ValueError(f"unknown position {position}")


def flatten_prompt_records(sequences: list[ConstructSequence]) -> list[dict[str, Any]]:
    records: list[dict[str, Any]] = []
    for sequence_index, sequence in enumerate(sequences):
        for cursor_index, (cursor, prompt, label) in enumerate(
            zip(CURSORS, sequence.prompts, sequence.labels)
        ):
            records.append(
                {
                    "prompt_id": f"{sequence.sequence_id}-{cursor.lower()}",
                    "sequence_index": sequence_index,
                    "sequence_id": sequence.sequence_id,
                    "counterbalance_id": sequence.counterbalance_id,
                    "split": sequence.split,
                    "stratum": sequence.stratum,
                    "sequence_key": sequence.sequence_key,
                    "action_pair": sequence.action_pair,
                    "family": sequence.family,
                    "first_action": sequence.first_action,
                    "second_action": sequence.second_action,
                    "query_entity": sequence.query_entity,
                    "cursor": cursor,
                    "cursor_index": cursor_index,
                    "label": label,
                    "initial_label": sequence.initial_label,
                    "first_label": sequence.first_label,
                    "second_label": sequence.second_label,
                    "template_id": sequence.template_id,
                    "prompt": prompt,
                }
            )
    return records


def _split_specs(
    *,
    seed: int,
    train_per_sequence: int,
    validation_per_sequence: int,
    test_per_sequence: int,
) -> tuple[tuple[str, int, int, tuple[str, ...]], ...]:
    if min(train_per_sequence, validation_per_sequence, test_per_sequence) <= 0:
        raise ValueError("per-sequence counts must be positive")
    if test_per_sequence % 2:
        raise ValueError("test_per_sequence must be even")
    return (
        ("train", train_per_sequence, seed, ("A", "B", "C", "D")),
        ("validation", validation_per_sequence, seed + 1, ("E",)),
        ("test", test_per_sequence, seed + 2, ("F", "G")),
    )


def generate_construct_dataset(
    *,
    seed: int,
    train_per_sequence: int,
    validation_per_sequence: int,
    test_per_sequence: int,
    scaffold_variant: str = "cursor_terms",
    train_template_ids: tuple[int, ...] = (0, 1),
    validation_template_ids: tuple[int, ...] = (0, 1),
    test_in_template_ids: tuple[int, ...] = (0, 1),
    test_ood_template_id: int = 2,
) -> list[ConstructSequence]:
    """Generate counterbalanced fixed-scaffold ZERO/ONE/TWO sequences."""

    result: list[ConstructSequence] = []
    for split, count, split_seed, query_entities in _split_specs(
        seed=seed,
        train_per_sequence=train_per_sequence,
        validation_per_sequence=validation_per_sequence,
        test_per_sequence=test_per_sequence,
    ):
        rng = random.Random(split_seed)
        for action_a, action_b in combinations(OPERATORS, 2):
            target_a, target_b = action_target(action_a), action_target(action_b)
            allowed_initial = [
                state for state in STATES if state not in {target_a, target_b}
            ]
            initial_schedule = [
                allowed_initial[index % len(allowed_initial)] for index in range(count)
            ]
            rng.shuffle(initial_schedule)
            for index, initial_label in enumerate(initial_schedule):
                query = rng.choice(query_entities)
                initial = {entity: rng.choice(STATES) for entity in ENTITIES}
                initial[query] = initial_label
                world = dict(initial)
                distractor = _distractor_action(world, rng, {query})
                if split == "test" and index >= count // 2:
                    template_id = test_ood_template_id
                    stratum = "test_ood"
                else:
                    if split == "train":
                        template_id = rng.choice(train_template_ids)
                    elif split == "validation":
                        template_id = rng.choice(validation_template_ids)
                    else:
                        template_id = rng.choice(test_in_template_ids)
                    stratum = "test_in" if split == "test" else split
                context_digest = hashlib.sha256(
                    (
                        f"{split}|{action_a}|{action_b}|{index}|{query}|{initial}|"
                        f"{distractor}|{template_id}"
                    ).encode("utf-8")
                ).hexdigest()[:12]
                counterbalance_id = (
                    f"{split}-{action_a}-{action_b}-{index:04d}-{context_digest}"
                )
                for first_action, second_action in (
                    (action_a, action_b),
                    (action_b, action_a),
                ):
                    prompts = tuple(
                        _render_construct_prompt(
                            initial=initial,
                            distractor=distractor,
                            first_action=first_action,
                            second_action=second_action,
                            cursor=cursor,
                            query_entity=query,
                            template_id=template_id,
                            scaffold_variant=scaffold_variant,
                        )
                        for cursor in CURSORS
                    )
                    digest = hashlib.sha256("\n".join(prompts).encode("utf-8")).hexdigest()[:12]
                    result.append(
                        ConstructSequence(
                            sequence_id=(
                                f"{split}-{first_action}-then-{second_action}-{index:04d}-{digest}"
                            ),
                            counterbalance_id=counterbalance_id,
                            split=split,
                            stratum=stratum,
                            first_action=first_action,
                            second_action=second_action,
                            query_entity=query,
                            initial_label=initial_label,
                            first_label=action_target(first_action),
                            second_label=action_target(second_action),
                            template_id=template_id,
                            distractor_action=distractor,
                            zero_prompt=prompts[0],
                            one_prompt=prompts[1],
                            two_prompt=prompts[2],
                            scaffold_variant=scaffold_variant,
                        )
                    )
    return result


==> anc/src/verb_operator_algebra/construct_validation.py <==
"""Analysis primitives for the preregistered Phase 3.5 construct audit."""

from __future__ import annotations

import hashlib
from dataclasses import dataclass
from typing import Any

import numpy as np

from .alchemy import STATES
from .commutativity import paired_statistics
from .construct_data import CURSORS, POSITIONS, ConstructSequence, prompt_position_span
from .operator_data import OPERATORS


STATE_INDEX = {state: index for index, state in enumerate(STATES)}


def _span_token_position(
    offsets: np.ndarray, *, char_start: int, char_end: int, prompt_id: str
) -> int:
    overlapping = np.flatnonzero(
        (offsets[:, 1] > char_start) & (offsets[:, 0] < char_end)
    )
    if not len(overlapping):
        raise RuntimeError(f"character span has no token for {prompt_id}")
    return int(overlapping[-1])


def extract_construct_activations(
    *,
    model: Any,
    tokenizer: Any,
    records: list[dict[str, Any]],
    hidden_state_indices: list[int],
    positions: list[str],
    batch_size: int,
) -> tuple[dict[str, np.ndarray], np.ndarray, dict[str, Any]]:
    """Extract candidate activations and verify triplet token alignment."""

    import torch

    if not hidden_state_indices or any(index <= 0 for index in hidden_state_indices):
        raise ValueError("hidden_state_indices must contain post-layer indices")
    if not positions or not set(positions).issubset(POSITIONS):
        raise ValueError(f"positions must be a non-empty subset of {POSITIONS}")
    arrays: dict[str, list[np.ndarray]] = {
        f"h{layer}_{position}": []
        for layer in hidden_state_indices
        for position in positions
    }
    label_ids = []
    for label in STATES:
        ids = tokenizer.encode(f" {label}", add_special_tokens=False)
        if len(ids) != 1:
            raise RuntimeError(f"state label is not one token: {label}")
        label_ids.append(ids[0])

    predictions: list[int] = []
    all_lengths: list[int] = []
    all_position_indices: dict[str, list[int]] = {position: [] for position in POSITIONS}
    model.eval()
    for offset in range(0, len(records), batch_size):
        if offset == 0 or offset % (batch_size * 100) == 0:
            print(
                f"activation_progress={offset}/{len(records)} layers={hidden_state_indices} "
                f"positions={positions}",
                flush=True,
            )
        batch = records[offset : offset + batch_size]
        prompts = [str(record["prompt"]) for record in batch]
        encoded = tokenizer(
            prompts,
            return_tensors="pt",
            padding=True,
            add_special_tokens=True,
            return_offsets_mapping=True,
        )
        offset_mapping = encoded.pop("offset_mapping").numpy()
        lengths = encoded["attention_mask"].sum(dim=1).to(torch.long)
        batch_positions: dict[str, list[int]] = {position: [] for position in POSITIONS}
        for row_index, record in enumerate(batch):
            for position in POSITIONS:
                char_start, char_end = prompt_position_span(
                    str(record["prompt"]), str(record["query_entity"]), position
                )
                token_index = _span_token_position(
                    offset_mapping[row_index],
                    char_start=char_start,
                    char_end=char_end,
                    prompt_id=str(record["prompt_id"]),
                )
                batch_positions[position].append(token_index)
                all_position_indices[position].append(token_index)
        all_lengths.extend(int(value) for value in lengths.tolist())
        inputs = {key: value.to(model.device) for key, value in encoded.items()}
        with torch.inference_mode():
            output = model(
                **inputs,
                output_hidden_states=True,
                use_cache=False,
                return_dict=True,
            )
        for layer in hidden_state_indices:
            hidden = output.hidden_states[layer].detach().to("cpu", dtype=torch.float16)
            for position in positions:
                position_tensor = torch.as_tensor(batch_positions[position], dtype=torch.long)
                row_tensor = torch.arange(len(batch), dtype=torch.long)
                arrays[f"h{layer}_{position}"].append(
                    hidden[row_tensor, position_tensor].numpy()
                )
        rows = torch.arange(len(batch), device=output.logits.device)
        last = lengths.to(output.logits.device) - 1
        state_logits = output.logits[rows, last][:, label_ids]
        predictions.extend(state_logits.argmax(dim=1).detach().cpu().tolist())
        del output
    print(f"activation_progress={len(records)}/{len(records)} complete", flush=True)

    lengths_array = np.asarray(all_lengths, dtype=np.int32).reshape(-1, len(CURSORS))
    if not np.all(lengths_array == lengths_array[:, :1]):
        raise AssertionError("ZERO/ONE/TWO token lengths are not aligned")
    position_arrays = {
        position: np.asarray(values, dtype=np.int32).reshape(-1, len(CURSORS))
        for position, values in all_position_indices.items()
    }
    for position, values in position_arrays.items():
        if not np.all(values == values[:, :1]):
            raise AssertionError(f"ZERO/ONE/TWO {position} token indices are not aligned")
    alignment = {
        "all_triplets_equal_length": True,
        "all_triplets_equal_positions": True,
        "minimum_token_count": int(lengths_array.min()),
        "maximum_token_count": int(lengths_array.max()),
        "position_index_ranges": {
            position: [int(values.min()), int(values.max())]
            for position, values in position_arrays.items()
        },
    }
    return (
        {key: np.concatenate(chunks, axis=0) for key, chunks in arrays.items()},
        np.asarray(predictions, dtype=np.int64),
        alignment,
    )


def deterministic_random_labels(records: list[dict[str, Any]], seed: int) -> np.ndarray:
    labels = []
    for record in records:
        digest = hashlib.sha256(
            f"{seed}:{record['prompt_id']}".encode("utf-8")
        ).digest()
        labels.append(int.from_bytes(digest[:8], "big") % len(STATES))
    return np.asarray(labels, dtype=np.int64)


def _mask_for(records: list[dict[str, Any]], partition: str) -> np.ndarray:
    if partition in {"train", "validation"}:
        return np.asarray([record["split"] == partition for record in records])
    if partition in {"test_in", "test_ood"}:
        return np.asarray([record["stratum"] == partition for record in records])
    raise ValueError(f"unknown partition {partition}")


def _classification_metrics(
    *,
    truth: np.ndarray,
    prediction: np.ndarray,
    records: list[dict[str, Any]],
    mask: np.ndarray,
) -> dict[str, Any]:
    from sklearn.metrics import f1_score

    selected_truth = truth[mask]
    selected_prediction = prediction[mask]
    metrics: dict[str, Any] = {
        "count": int(np.sum(mask)),
        "accuracy": float(np.mean(selected_prediction == selected_truth)),
        "macro_f1": float(
            f1_score(
                selected_truth,
                selected_prediction,
                labels=np.arange(len(STATES)),
                average="macro",
                zero_division=0,
            )
        ),
    }
    cursor_accuracies: dict[str, float] = {}
    for cursor in CURSORS:
        cursor_mask = mask & np.asarray([record["cursor"] == cursor for record in records])
        cursor_accuracies[cursor] = float(
            np.mean(prediction[cursor_mask] == truth[cursor_mask])
        )
    metrics["cursor_accuracy"] = cursor_accuracies
    metrics["minimum_cursor_accuracy"] = float(min(cursor_accuracies.values()))

    zero_mask = mask & np.asarray([record["cursor"] == "ZERO" for record in records])
    zero_targets = np.asarray(
        [
            {
                STATE_INDEX[str(record["first_label"])],
                STATE_INDEX[str(record["second_label"])],
            }
            for record in records
        ],
        dtype=object,
    )
    zero_indices = np.flatnonzero(zero_mask)
    metrics["zero_target_attraction"] = float(
        np.mean(
            [prediction[index] in zero_targets[index] for index in zero_indices]
        )
    )
    one_mask = mask & np.asarray([record["cursor"] == "ONE" for record in records])
    future = np.asarray(
        [STATE_INDEX[str(record["second_label"])] for record in records], dtype=np.int64
    )
    metrics["one_future_attraction"] = float(
        np.mean(prediction[one_mask] == future[one_mask])
    )
    return metrics


@dataclass
class ProbeBundle:
    scaler: Any
    model: Any
    control_model: Any
    alpha: float
    control_alpha: float
    truth: np.ndarray
    random_truth: np.ndarray
    prediction: np.ndarray
    control_prediction: np.ndarray

    def predict(self, matrix: np.ndarray) -> np.ndarray:
        transformed = self.scaler.transform(matrix.astype(np.float64))
        return np.asarray(self.model.predict(transformed))


def fit_probe(
    *,
    matrix: np.ndarray,
    records: list[dict[str, Any]],
    alpha_grid: list[float],
    seed: int,
) -> tuple[ProbeBundle, dict[str, Any]]:
    from sklearn.linear_model import RidgeClassifier
    from sklearn.preprocessing import StandardScaler

    matrix = matrix.astype(np.float64)
    truth = np.asarray([STATE_INDEX[str(record["label"])] for record in records])
    random_truth = deterministic_random_labels(records, seed)
    train = _mask_for(records, "train")
    validation = _mask_for(records, "validation")
    scaler = StandardScaler().fit(matrix[train])
    transformed = scaler.transform(matrix)

    real_candidates: list[tuple[float, float, Any]] = []
    control_candidates: list[tuple[float, float, Any]] = []
    for alpha in sorted(alpha_grid):
        real_model = RidgeClassifier(alpha=alpha).fit(transformed[train], truth[train])
        real_prediction = np.asarray(real_model.predict(transformed))
        real_metrics = _classification_metrics(
            truth=truth,
            prediction=real_prediction,
            records=records,
            mask=validation,
        )
        real_candidates.append(
            (real_metrics["minimum_cursor_accuracy"], alpha, real_model)
        )
        control_model = RidgeClassifier(alpha=alpha).fit(
            transformed[train], random_truth[train]
        )
        control_prediction = np.asarray(control_model.predict(transformed))
        control_score = float(
            np.mean(control_prediction[validation] == random_truth[validation])
        )
        control_candidates.append((control_score, alpha, control_model))
    _, alpha, model = max(real_candidates, key=lambda row: (row[0], -row[1]))
    _, control_alpha, control_model = max(
        control_candidates, key=lambda row: (row[0], -row[1])
    )
    prediction = np.asarray(model.predict(transformed))
    control_prediction = np.asarray(control_model.predict(transformed))
    bundle = ProbeBundle(
        scaler=scaler,
        model=model,
        control_model=control_model,
        alpha=float(alpha),
        control_alpha=float(control_alpha),
        truth=truth,
        random_truth=random_truth,
        prediction=prediction,
        control_prediction=control_prediction,
    )
    summaries: dict[str, Any] = {
        "alpha": float(alpha),
        "control_alpha": float(control_alpha),
        "numeric_dtype": "float64",
        "solver": "auto",
    }
    for partition in ("validation", "test_in", "test_ood"):
        mask = _mask_for(records, partition)
        real = _classification_metrics(
            truth=truth,
            prediction=prediction,
            records=records,
            mask=mask,
        )
        control_accuracy = float(
            np.mean(control_prediction[mask] == random_truth[mask])
        )
        real["control_accuracy"] = control_accuracy
        real["selectivity"] = real["accuracy"] - control_accuracy
        summaries[partition] = real
    return bundle, summaries


def fit_probe_grid(
    *,
    activations: dict[str, np.ndarray],
    records: list[dict[str, Any]],
    hidden_state_indices: list[int],
    positions: list[str],
    alpha_grid: list[float],
    seed: int,
) -> tuple[list[dict[str, Any]], dict[str, ProbeBundle], dict[str, dict[str, Any]]]:
    rows: list[dict[str, Any]] = []
    bundles: dict[str, ProbeBundle] = {}
    summaries: dict[str, dict[str, Any]] = {}
    for layer in hidden_state_indices:
        for position in positions:
            key = f"h{layer}_{position}"
            bundle, summary = fit_probe(
                matrix=activations[key],
                records=records,
                alpha_grid=alpha_grid,
                seed=seed,
            )
            bundles[key] = bundle
            summaries[key] = summary
            validation = summary["validation"]
            eligible = bool(
                validation["minimum_cursor_accuracy"] >= 0.80
                and validation["selectivity"] >= 0.20
                and validation["zero_target_attraction"] <= 0.20
                and validation["one_future_attraction"] <= 0.20
            )
            rows.append(
                {
                    "key": key,
                    "hidden_state_index": layer,
                    "position": position,
                    "alpha": summary["alpha"],
                    "validation_accuracy": validation["accuracy"],
                    "validation_minimum_cursor_accuracy": validation[
                        "minimum_cursor_accuracy"
                    ],
                    "validation_selectivity": validation["selectivity"],
                    "validation_zero_target_attraction": validation[
                        "zero_target_attraction"
                    ],
                    "validation_one_future_attraction": validation[
                        "one_future_attraction"
                    ],
                    "eligible": eligible,
                }
            )
    return rows, bundles, summaries


def choose_representation(
    rows: list[dict[str, Any]],
    *,
    position_priority: tuple[str, ...] = POSITIONS,
    layer_priority: tuple[int, ...] = (16, 28, 36),
) -> dict[str, Any] | None:
    eligible = [row for row in rows if row["eligible"]]
    if not eligible:
        return None
    earliest = min(position_priority.index(str(row["position"])) for row in eligible)
    candidates = [
        row
        for row in eligible
        if position_priority.index(str(row["position"])) == earliest
    ]
    return max(
        candidates,
        key=lambda row: (
            float(row["validation_minimum_cursor_accuracy"]),
            -layer_priority.index(int(row["hidden_state_index"])),
        ),
    )


def summarize_behavior(
    predictions: np.ndarray,
    records: list[dict[str, Any]],
    partition: str,
) -> dict[str, Any]:
    truth = np.asarray([STATE_INDEX[str(record["label"])] for record in records])
    return _classification_metrics(
        truth=truth,
        prediction=predictions,
        records=records,
        mask=_mask_for(records, partition),
    )


@dataclass
class StateSubspace:
    mean: np.ndarray
    scale: np.ndarray
    basis: np.ndarray
    singular_values: np.ndarray

    def transform(self, matrix: np.ndarray) -> np.ndarray:
        standardized = (matrix.astype(np.float32) - self.mean) / self.scale
        return standardized @ self.basis.T

    def inject(self, base: np.ndarray, source_z: np.ndarray, target_z: np.ndarray) -> np.ndarray:
        latent_delta = (target_z - source_z) @ self.basis
        return base.astype(np.float32) + latent_delta * self.scale


def fit_state_subspace(
    matrix: np.ndarray, records: list[dict[str, Any]], *, rank: int = 4
) -> StateSubspace:
    if rank != len(STATES) - 1:
        raise ValueError("the preregistered state subspace rank is four")
    train = _mask_for(records, "train")
    truth = np.asarray([STATE_INDEX[str(record["label"])] for record in records])
    train_matrix = matrix[train].astype(np.float32)
    mean = train_matrix.mean(axis=0)
    scale = train_matrix.std(axis=0)
    scale = np.where(scale < 1e-6, 1.0, scale)
    standardized = (train_matrix - mean) / scale
    train_truth = truth[train]
    centroids = np.stack(
        [standardized[train_truth == label].mean(axis=0) for label in range(len(STATES))]
    )
    centroids -= centroids.mean(axis=0, keepdims=True)
    _, singular_values, vectors = np.linalg.svd(centroids, full_matrices=False)
    return StateSubspace(
        mean=mean.astype(np.float32),
        scale=scale.astype(np.float32),
        basis=vectors[:rank].astype(np.float32),
        singular_values=singular_values[:rank].astype(np.float32),
    )


@dataclass
class LatentAffine:
    coef: np.ndarray
    intercept: np.ndarray
    alpha: float

    def apply(self, matrix: np.ndarray) -> np.ndarray:
        return matrix @ self.coef.T + self.intercept


def relative_errors(
    prediction: np.ndarray, target: np.ndarray, before: np.ndarray
) -> np.ndarray:
    return np.linalg.norm(prediction - target, axis=1) / np.maximum(
        np.linalg.norm(target - before, axis=1), 1e-8
    )


def _fit_latent_affine(x: np.ndarray, y: np.ndarray, alpha: float) -> LatentAffine:
    from sklearn.linear_model import Ridge

    model = Ridge(alpha=alpha, fit_intercept=True).fit(x, y)
    return LatentAffine(
        coef=np.asarray(model.coef_, dtype=np.float32),
        intercept=np.asarray(model.intercept_, dtype=np.float32),
        alpha=float(alpha),
    )


def collect_action_edges(
    *,
    coordinates: np.ndarray,
    sequences: list[ConstructSequence],
    action: str,
    partition: str,
) -> dict[str, Any]:
    xs: list[np.ndarray] = []
    ys: list[np.ndarray] = []
    labels: list[int] = []
    clusters: list[str] = []
    action_pairs: list[str] = []
    edge_ids: list[str] = []
    for index, sequence in enumerate(sequences):
        selected = (
            sequence.split == partition
            if partition in {"train", "validation"}
            else sequence.stratum == partition
        )
        if not selected:
            continue
        if sequence.first_action == action:
            xs.append(coordinates[index, 0])
            ys.append(coordinates[index, 1])
            labels.append(STATE_INDEX[sequence.first_label])
            clusters.append(sequence.counterbalance_id)
            action_pairs.append(sequence.action_pair)
            edge_ids.append(f"{sequence.sequence_id}-step1")
        if sequence.second_action == action:
            xs.append(coordinates[index, 1])
            ys.append(coordinates[index, 2])
            labels.append(STATE_INDEX[sequence.second_label])
            clusters.append(sequence.counterbalance_id)
            action_pairs.append(sequence.action_pair)
            edge_ids.append(f"{sequence.sequence_id}-step2")
    return {
        "x": np.asarray(xs, dtype=np.float32),
        "y": np.asarray(ys, dtype=np.float32),
        "labels": np.asarray(labels, dtype=np.int64),
        "clusters": np.asarray(clusters),
        "action_pairs": np.asarray(action_pairs),
        "edge_ids": np.asarray(edge_ids),
    }


def _group_means(values: np.ndarray, groups: np.ndarray) -> np.ndarray:
    unique = sorted(set(groups.tolist()))
    return np.asarray([np.mean(values[groups == group]) for group in unique])


def _bootstrap_interval(values: np.ndarray, *, seed: int, iterations: int) -> list[float]:
    rng = np.random.default_rng(seed)
    bootstrap = np.empty(iterations, dtype=np.float64)
    for index in range(iterations):
        sample = rng.integers(0, len(values), size=len(values))
        bootstrap[index] = np.mean(values[sample])
    return [float(value) for value in np.quantile(bootstrap, (0.025, 0.975))]


def _decode(bundle: ProbeBundle, matrix: np.ndarray) -> np.ndarray:
    return bundle.predict(matrix.astype(np.float32))


def fit_action_maps(
    *,
    coordinates: np.ndarray,
    sequences: list[ConstructSequence],
    latent_probe: ProbeBundle,
    alpha_grid: list[float],
    bootstrap_resamples: int,
    permutations: int,
    seed: int,
) -> tuple[
    dict[str, LatentAffine],
    list[dict[str, Any]],
    list[dict[str, Any]],
    dict[str, Any],
]:
    maps: dict[str, LatentAffine] = {}
    metric_rows: list[dict[str, Any]] = []
    stability_rows: list[dict[str, Any]] = []
    summaries: dict[str, Any] = {}
    raw_pvalues: list[float] = []

    for action_index, action in enumerate(OPERATORS):
        train = collect_action_edges(
            coordinates=coordinates,
            sequences=sequences,
            action=action,
            partition="train",
        )
        validation = collect_action_edges(
            coordinates=coordinates,
            sequences=sequences,
            action=action,
            partition="validation",
        )
        candidates = []
        for alpha in sorted(alpha_grid):
            model = _fit_latent_affine(train["x"], train["y"], alpha)
            error = float(
                np.mean(
                    relative_errors(
                        model.apply(validation["x"]),
                        validation["y"],
                        validation["x"],
                    )
                )
            )
            candidates.append((error, alpha, model))
        validation_error, _, selected = min(candidates, key=lambda row: (row[0], row[1]))
        maps[action] = selected
        delta_mean = np.mean(train["y"] - train["x"], axis=0)
        prototype = np.mean(train["y"], axis=0)
        action_summary: dict[str, Any] = {
            "selected_alpha": selected.alpha,
            "validation_relative_error": validation_error,
        }
        for stratum_index, stratum in enumerate(("test_in", "test_ood")):
            test = collect_action_edges(
                coordinates=coordinates,
                sequences=sequences,
                action=action,
                partition=stratum,
            )
            predictions = {
                "identity": test["x"],
                "mean_translation": test["x"] + delta_mean,
                "target_prototype": np.broadcast_to(prototype, test["y"].shape),
                "affine": selected.apply(test["x"]),
            }
            errors = {
                name: relative_errors(prediction, test["y"], test["x"])
                for name, prediction in predictions.items()
            }
            decoded = {
                name: _decode(latent_probe, prediction)
                for name, prediction in predictions.items()
            }
            actual_decoded = _decode(latent_probe, test["y"])
            advantage_by_pair = _group_means(
                errors["mean_translation"] - errors["affine"],
                test["action_pairs"],
            )
            advantage_stats = paired_statistics(
                advantage_by_pair,
                permutations=permutations,
                bootstrap_resamples=bootstrap_resamples,
                seed=seed + 1000 + action_index * 10 + stratum_index,
            )
            if stratum == "test_in":
                raw_pvalues.append(advantage_stats["permutation_p_one_sided"])
            row = {
                "operator": action,
                "stratum": stratum,
                "selected_alpha": selected.alpha,
                "validation_relative_error": validation_error,
                "actual_after_probe_accuracy": float(
                    np.mean(actual_decoded == test["labels"])
                ),
                "identity_relative_error": float(np.mean(errors["identity"])),
                "translation_relative_error": float(
                    np.mean(errors["mean_translation"])
                ),
                "prototype_relative_error": float(
                    np.mean(errors["target_prototype"])
                ),
                "affine_relative_error": float(np.mean(errors["affine"])),
                "identity_probe_accuracy": float(
                    np.mean(decoded["identity"] == test["labels"])
                ),
                "translation_probe_accuracy": float(
                    np.mean(decoded["mean_translation"] == test["labels"])
                ),
                "prototype_probe_accuracy": float(
                    np.mean(decoded["target_prototype"] == test["labels"])
                ),
                "affine_probe_accuracy": float(
                    np.mean(decoded["affine"] == test["labels"])
                ),
                "translation_minus_affine_error": advantage_stats,
                "prototype_minus_affine_error": float(
                    np.mean(errors["target_prototype"] - errors["affine"])
                ),
            }
            metric_rows.append(row)
            action_summary[stratum] = row

        parity = np.asarray(
            [
                int.from_bytes(hashlib.sha256(value.encode("utf-8")).digest()[:8], "big")
                % 2
                for value in train["edge_ids"]
            ]
        )
        halves = [
            _fit_latent_affine(
                train["x"][parity == half],
                train["y"][parity == half],
                selected.alpha,
            )
            for half in (0, 1)
        ]
        test_in = collect_action_edges(
            coordinates=coordinates,
            sequences=sequences,
            action=action,
            partition="test_in",
        )
        predictions = [model.apply(test_in["x"]) for model in halves]
        updates = [prediction - test_in["x"] for prediction in predictions]
        cosine = np.sum(updates[0] * updates[1], axis=1) / np.maximum(
            np.linalg.norm(updates[0], axis=1) * np.linalg.norm(updates[1], axis=1),
            1e-8,
        )
        disagreement = np.linalg.norm(predictions[0] - predictions[1], axis=1) / np.maximum(
            np.linalg.norm(test_in["y"] - test_in["x"], axis=1), 1e-8
        )
        coefficient_cosine = float(
            np.dot(halves[0].coef.ravel(), halves[1].coef.ravel())
            / max(
                np.linalg.norm(halves[0].coef) * np.linalg.norm(halves[1].coef),
                1e-8,
            )
        )
        stability = {
            "operator": action,
            "prediction_update_cosine": float(np.mean(cosine)),
            "relative_prediction_disagreement": float(np.mean(disagreement)),
            "coefficient_cosine": coefficient_cosine,
            "stable": bool(np.mean(cosine) >= 0.90 and np.mean(disagreement) <= 0.25),
        }
        stability_rows.append(stability)
        action_summary["stability"] = stability
        summaries[action] = action_summary

    adjusted = benjamini_hochberg(raw_pvalues)
    for row, q_value in zip(
        [row for row in metric_rows if row["stratum"] == "test_in"], adjusted
    ):
        row["translation_advantage_bh_q"] = q_value
        summaries[str(row["operator"])]["test_in"]["translation_advantage_bh_q"] = q_value
    summaries["all_actions_passed"] = bool(
        all(
            summaries[action]["test_in"]["affine_relative_error"] < 0.5
            and summaries[action]["test_in"]["affine_probe_accuracy"]
            >= summaries[action]["test_in"]["actual_after_probe_accuracy"] - 0.10
            and summaries[action]["test_in"]["translation_minus_affine_error"][
                "bootstrap_95ci"
            ][0]
            > 0.0
            for action in OPERATORS
        )
    )
    summaries["all_actions_stable"] = bool(
        all(summaries[action]["stability"]["stable"] for action in OPERATORS)
    )
    return maps, metric_rows, stability_rows, summaries


def benjamini_hochberg(pvalues: list[float]) -> list[float]:
    if not pvalues:
        return []
    values = np.asarray(pvalues, dtype=np.float64)
    order = np.argsort(values)
    adjusted = np.empty_like(values)
    running = 1.0
    for reverse_rank in range(len(values) - 1, -1, -1):
        index = order[reverse_rank]
        rank = reverse_rank + 1
        running = min(running, values[index] * len(values) / rank)
        adjusted[index] = running
    return adjusted.tolist()


def sample_size_curves(
    *,
    coordinates: np.ndarray,
    sequences: list[ConstructSequence],
    selected_maps: dict[str, LatentAffine],
    sample_sizes: list[int],
) -> list[dict[str, Any]]:
    rows: list[dict[str, Any]] = []
    for action in OPERATORS:
        train = collect_action_edges(
            coordinates=coordinates,
            sequences=sequences,
            action=action,
            partition="train",
        )
        test = collect_action_edges(
            coordinates=coordinates,
            sequences=sequences,
            action=action,
            partition="test_in",
        )
        ordering = np.argsort(
            [
                hashlib.sha256(str(value).encode("utf-8")).hexdigest()
                for value in train["edge_ids"]
            ]
        )
        for count in sample_sizes:
            if count > len(ordering):
                continue
            selected = ordering[:count]
            model = _fit_latent_affine(
                train["x"][selected],
                train["y"][selected],
                selected_maps[action].alpha,
            )
            rows.append(
                {
                    "operator": action,
                    "sample_size": count,
                    "test_in_relative_error": float(
                        np.mean(
                            relative_errors(
                                model.apply(test["x"]), test["y"], test["x"]
                            )
                        )
                    ),
                }
            )
    return rows


def _nearest_state_manifold(
    predicted: np.ndarray,
    labels: list[str],
    candidates: dict[str, np.ndarray],
    *,
    neighbors: int,
) -> np.ndarray:
    projected = np.empty_like(predicted)
    for label in STATES:
        indices = np.asarray([index for index, value in enumerate(labels) if value == label])
        if not len(indices):
            continue
        reference = candidates[label]
        if len(reference) < neighbors:
            raise ValueError(f"not enough manifold neighbors for state {label}")
        for start in range(0, len(indices), 256):
            chunk = indices[start : start + 256]
            distances = np.sum(
                (predicted[chunk, None, :] - reference[None, :, :]) ** 2,
                axis=2,
            )
            nearest = np.argpartition(distances, neighbors - 1, axis=1)[:, :neighbors]
            projected[chunk] = np.stack(
                [reference[row].mean(axis=0) for row in nearest]
            )
    return projected


def evaluate_latent_composition(
    *,
    coordinates: np.ndarray,
    sequences: list[ConstructSequence],
    maps: dict[str, LatentAffine],
    latent_probe: ProbeBundle,
    mapping_passed: bool,
    manifold_neighbors: int,
    permutations: int,
    bootstrap_resamples: int,
    seed: int,
) -> tuple[list[dict[str, Any]], dict[str, Any], dict[str, dict[str, np.ndarray]]]:
    """Evaluate oracle, predicted, projected, reversed, and crossover endpoints."""

    training_manifold: dict[str, np.ndarray] = {}
    for label in STATES:
        points = [
            coordinates[index, 1]
            for index, sequence in enumerate(sequences)
            if sequence.split == "train" and sequence.first_label == label
        ]
        training_manifold[label] = np.asarray(points, dtype=np.float32)

    cluster_rows: list[dict[str, Any]] = []
    summaries: dict[str, Any] = {}
    prediction_cache: dict[str, dict[str, np.ndarray]] = {}
    for stratum_index, stratum in enumerate(("test_in", "test_ood")):
        sequence_indices = np.asarray(
            [index for index, sequence in enumerate(sequences) if sequence.stratum == stratum]
        )
        selected_sequences = [sequences[index] for index in sequence_indices]
        z0 = coordinates[sequence_indices, 0]
        z1 = coordinates[sequence_indices, 1]
        z2 = coordinates[sequence_indices, 2]
        predicted_first = np.stack(
            [
                maps[sequence.first_action].apply(z0[row : row + 1])[0]
                for row, sequence in enumerate(selected_sequences)
            ]
        )
        compose = np.stack(
            [
                maps[sequence.second_action].apply(predicted_first[row : row + 1])[0]
                for row, sequence in enumerate(selected_sequences)
            ]
        )
        oracle = np.stack(
            [
                maps[sequence.second_action].apply(z1[row : row + 1])[0]
                for row, sequence in enumerate(selected_sequences)
            ]
        )
        projected_first = _nearest_state_manifold(
            predicted_first,
            [sequence.first_label for sequence in selected_sequences],
            training_manifold,
            neighbors=manifold_neighbors,
        )
        projected = np.stack(
            [
                maps[sequence.second_action].apply(projected_first[row : row + 1])[0]
                for row, sequence in enumerate(selected_sequences)
            ]
        )
        reversed_prediction = np.stack(
            [
                maps[sequence.first_action].apply(
                    maps[sequence.second_action].apply(z0[row : row + 1])
                )[0]
                for row, sequence in enumerate(selected_sequences)
            ]
        )
        predictions = {
            "predicted_first": predicted_first,
            "compose": compose,
            "oracle": oracle,
            "projected": projected,
            "reversed": reversed_prediction,
            "z0": z0,
            "z1": z1,
            "z2": z2,
            "sequence_indices": sequence_indices,
        }
        prediction_cache[stratum] = predictions
        errors = {
            name: relative_errors(value, z2, z0)
            for name, value in predictions.items()
            if name in {"compose", "oracle", "projected", "reversed"}
        }
        target_labels = np.asarray(
            [STATE_INDEX[sequence.second_label] for sequence in selected_sequences]
        )
        decoded = {
            name: _decode(latent_probe, value)
            for name, value in predictions.items()
            if name in {"compose", "oracle", "projected", "reversed", "z2"}
        }

        crossover_by_counterbalance: dict[str, float] = {}
        counterbalance_ids = sorted(
            {sequence.counterbalance_id for sequence in selected_sequences}
        )
        local_by_counterbalance: dict[str, list[int]] = {}
        for row, sequence in enumerate(selected_sequences):
            local_by_counterbalance.setdefault(sequence.counterbalance_id, []).append(row)
        for counterbalance_id in counterbalance_ids:
            members = local_by_counterbalance[counterbalance_id]
            if len(members) != 2:
                raise AssertionError("counterbalanced endpoint must contain two orders")
            first, second = members
            first_mismatch = float(
                np.linalg.norm(compose[first] - z2[second])
                / max(np.linalg.norm(z2[second] - z0[first]), 1e-8)
            )
            second_mismatch = float(
                np.linalg.norm(compose[second] - z2[first])
                / max(np.linalg.norm(z2[first] - z0[second]), 1e-8)
            )
            matched = 0.5 * (errors["compose"][first] + errors["compose"][second])
            crossover_by_counterbalance[counterbalance_id] = float(
                0.5 * (first_mismatch + second_mismatch) - matched
            )

        action_pairs = sorted({sequence.action_pair for sequence in selected_sequences})
        stratum_rows: list[dict[str, Any]] = []
        for action_pair in action_pairs:
            mask = np.asarray(
                [sequence.action_pair == action_pair for sequence in selected_sequences]
            )
            pair_sequences = [
                sequence for sequence in selected_sequences if sequence.action_pair == action_pair
            ]
            crossover_values = [
                value
                for counterbalance_id, value in crossover_by_counterbalance.items()
                if next(
                    sequence
                    for sequence in selected_sequences
                    if sequence.counterbalance_id == counterbalance_id
                ).action_pair
                == action_pair
            ]
            row = {
                "stratum": stratum,
                "action_pair": action_pair,
                "family": pair_sequences[0].family,
                "sequence_count": int(np.sum(mask)),
                "compose_relative_error": float(np.mean(errors["compose"][mask])),
                "oracle_relative_error": float(np.mean(errors["oracle"][mask])),
                "projected_relative_error": float(np.mean(errors["projected"][mask])),
                "reversed_relative_error": float(np.mean(errors["reversed"][mask])),
                "accumulation_gap": float(
                    np.mean(errors["compose"][mask] - errors["oracle"][mask])
                ),
                "projection_rescue": float(
                    np.mean(errors["compose"][mask] - errors["projected"][mask])
                ),
                "order_advantage": float(
                    np.mean(errors["reversed"][mask] - errors["compose"][mask])
                ),
                "actual_endpoint_probe_accuracy": float(
                    np.mean(decoded["z2"][mask] == target_labels[mask])
                ),
                "compose_probe_accuracy": float(
                    np.mean(decoded["compose"][mask] == target_labels[mask])
                ),
                "oracle_probe_accuracy": float(
                    np.mean(decoded["oracle"][mask] == target_labels[mask])
                ),
                "projected_probe_accuracy": float(
                    np.mean(decoded["projected"][mask] == target_labels[mask])
                ),
                "reversed_probe_accuracy": float(
                    np.mean(decoded["reversed"][mask] == target_labels[mask])
                ),
                "endpoint_crossover_interaction": float(np.mean(crossover_values)),
            }
            stratum_rows.append(row)
            cluster_rows.append(row)

        def statistics(metric: str, offset: int) -> dict[str, Any]:
            return paired_statistics(
                np.asarray([row[metric] for row in stratum_rows]),
                permutations=permutations,
                bootstrap_resamples=bootstrap_resamples,
                seed=seed + 2000 + 100 * stratum_index + offset,
            )

        actual_accuracy = float(
            np.mean([row["actual_endpoint_probe_accuracy"] for row in stratum_rows])
        )
        compose_accuracy = float(
            np.mean([row["compose_probe_accuracy"] for row in stratum_rows])
        )
        oracle_accuracy = float(
            np.mean([row["oracle_probe_accuracy"] for row in stratum_rows])
        )
        compose_error = float(np.mean([row["compose_relative_error"] for row in stratum_rows]))
        oracle_error = float(np.mean([row["oracle_relative_error"] for row in stratum_rows]))
        oracle_passed = bool(
            oracle_error < 0.5 and oracle_accuracy >= actual_accuracy - 0.10
        )
        compose_passed = bool(
            compose_error < 0.5 and compose_accuracy >= actual_accuracy - 0.10
        )
        accumulation = statistics("accumulation_gap", 1)
        projection = statistics("projection_rescue", 2)
        order = statistics("order_advantage", 3)
        crossover = statistics("endpoint_crossover_interaction", 4)
        family_summary = {}
        for family in ("empty_vs_fill", "fill_vs_fill"):
            family_rows = [row for row in stratum_rows if row["family"] == family]
            family_summary[family] = {
                "pair_count": len(family_rows),
                "compose_relative_error": float(
                    np.mean([row["compose_relative_error"] for row in family_rows])
                ),
                "oracle_relative_error": float(
                    np.mean([row["oracle_relative_error"] for row in family_rows])
                ),
                "order_advantage": float(
                    np.mean([row["order_advantage"] for row in family_rows])
                ),
            }
        if not mapping_passed:
            diagnosis = "no_state_valid_map"
        elif oracle_passed and not compose_passed and accumulation["bootstrap_95ci"][0] > 0:
            diagnosis = "off_manifold_accumulation"
        elif not oracle_passed:
            diagnosis = "context_dependent_update"
        elif compose_passed and order["mean_difference"] > 0:
            diagnosis = "low_dimensional_closure_candidate"
        else:
            diagnosis = "indeterminate"
        summaries[stratum] = {
            "pair_count": len(stratum_rows),
            "mean_actual_endpoint_probe_accuracy": actual_accuracy,
            "mean_compose_probe_accuracy": compose_accuracy,
            "mean_oracle_probe_accuracy": oracle_accuracy,
            "mean_compose_relative_error": compose_error,
            "mean_oracle_relative_error": oracle_error,
            "mean_projected_relative_error": float(
                np.mean([row["projected_relative_error"] for row in stratum_rows])
            ),
            "oracle_passed": oracle_passed,
            "compose_passed": compose_passed,
            "accumulation_gap": accumulation,
            "projection_rescue": projection,
            "order_advantage": order,
            "endpoint_crossover": crossover,
            "families": family_summary,
            "diagnosis": diagnosis,
        }
    return cluster_rows, summaries, prediction_cache


==> anc/src/verb_operator_algebra/layer_local_composition.py <==
"""Layer-local composition helpers for the preregistered Phase 7 follow-up.

The Phase 7 runner imports the Phase 6 model-selection result, but never selects
single-action maps on the sequence data.  The utilities in this module keep
that boundary explicit and persist every fitted map in a representation that
can be evaluated independently by the audit script.
"""

from __future__ import annotations

import csv
import json
from dataclasses import dataclass
from pathlib import Path
from typing import Any, Iterable

import numpy as np

from .alchemy import STATES
from .commutativity import paired_statistics
from .composition import normalized_discrepancy, relative_errors
from .composition_data import H2_SEQUENCES, SequencePair, action_target
from .operator_data import OPERATORS
from .reviewer_calibration import ResidualRidge, fit_residual_ridge


@dataclass(frozen=True)
class PersistedResidual:
    """Residual affine map stored through its dual ridge factors."""

    x_mean: np.ndarray
    delta_mean: np.ndarray
    train_centered: np.ndarray
    dual_coef: np.ndarray
    method: str
    alpha: float
    output_basis: np.ndarray | None = None

    def apply(self, matrix: np.ndarray) -> np.ndarray:
        values = np.asarray(matrix, dtype=np.float64)
        update = (values - self.x_mean) @ self.train_centered.T @ self.dual_coef
        if self.output_basis is not None:
            update = update @ self.output_basis
        return values + self.delta_mean + update


def read_csv(path: Path) -> list[dict[str, str]]:
    with path.open(encoding="utf-8", newline="") as handle:
        return list(csv.DictReader(handle))


def load_sequence_pairs(path: Path) -> list[SequencePair]:
    rows = [json.loads(line) for line in path.read_text(encoding="utf-8").splitlines()]
    expected = {
        "pair_id",
        "split",
        "stratum",
        "first_action",
        "second_action",
        "query_entity",
        "before_label",
        "correct_label",
        "wrong_label",
        "template_id",
        "before_prompt",
        "correct_prompt",
        "wrong_prompt",
        "sequence_key",
    }
    if len(rows) != 16_000 or any(set(row) != expected for row in rows):
        raise ValueError("unexpected frozen Phase 3 sequence dataset")
    if len({str(row["pair_id"]) for row in rows}) != len(rows):
        raise ValueError("duplicate Phase 3 sequence identity")
    pairs: list[SequencePair] = []
    for row in rows:
        payload = {key: value for key, value in row.items() if key != "sequence_key"}
        pair = SequencePair(**payload)
        if pair.sequence_key != row["sequence_key"]:
            raise ValueError("stored sequence key disagrees with its actions")
        pairs.append(pair)
    return pairs


def extract_sequence_layers(
    *,
    model: Any,
    tokenizer: Any,
    pairs: list[SequencePair],
    hidden_state_indices: Iterable[int],
    batch_size: int,
) -> dict[str, np.ndarray]:
    """Extract before/correct final-token activations for several layers at once."""

    import torch

    layers = tuple(int(value) for value in hidden_state_indices)
    if layers != (4, 16):
        raise ValueError("Phase 7 extraction is frozen to hidden-state indices 4 and 16")
    if batch_size <= 0:
        raise ValueError("batch size must be positive")

    def extract(field: str) -> dict[int, np.ndarray]:
        prompts = [str(getattr(row, field)) for row in pairs]
        chunks: dict[int, list[np.ndarray]] = {layer: [] for layer in layers}
        for offset in range(0, len(prompts), batch_size):
            if offset == 0 or offset % (batch_size * 25) == 0:
                print(
                    f"phase7_extract field={field} progress={offset}/{len(prompts)}",
                    flush=True,
                )
            batch = prompts[offset : offset + batch_size]
            encoded = tokenizer(batch, return_tensors="pt", padding=True)
            lengths = encoded["attention_mask"].sum(dim=1).to(torch.long)
            inputs = {key: value.to(model.device) for key, value in encoded.items()}
            with torch.inference_mode():
                output = model(
                    **inputs,
                    output_hidden_states=True,
                    use_cache=False,
                    return_dict=True,
                )
            row_ids = torch.arange(len(batch), device=output.logits.device)
            last = lengths.to(output.logits.device) - 1
            for layer in layers:
                chunks[layer].append(
                    output.hidden_states[layer][row_ids, last]
                    .detach()
                    .to("cpu", dtype=torch.float16)
                    .numpy()
                )
            del output
        print(
            f"phase7_extract field={field} progress={len(prompts)}/{len(prompts)} complete",
            flush=True,
        )
        return {layer: np.concatenate(values) for layer, values in chunks.items()}

    before = extract("before_prompt")
    correct = extract("correct_prompt")
    return {
        **{f"h{layer}_before": before[layer] for layer in layers},
        **{f"h{layer}_correct": correct[layer] for layer in layers},
    }


def selected_single_specifications(
    rows: list[dict[str, str]], *, seed: int, layer: int
) -> dict[str, dict[str, Any]]:
    selected: dict[str, dict[str, Any]] = {}
    for row in rows:
        if int(row["seed"]) != seed or int(row["hidden_state_index"]) != layer:
            continue
        operator = row["operator"]
        rank_text = row["selected_rank"]
        selected[operator] = {
            "method": row["selected_method"],
            "rank": None if rank_text == "full" else int(rank_text),
            "alpha": float(row["selected_alpha"]),
            "phase6_validation_relative_error": float(row["validation_relative_error"]),
        }
    if set(selected) != set(OPERATORS):
        raise ValueError("Phase 6 selection table does not contain one row per operator")
    for specification in selected.values():
        rank = specification["rank"]
        alpha = specification["alpha"]
        expected = (
            f"affine_ridge_a{alpha:g}"
            if rank is None
            else f"low_rank_r{rank}_a{alpha:g}"
        )
        if specification["method"] != expected or rank not in {None, 16}:
            raise ValueError("Phase 6 selected an out-of-contract single-action map")
    return selected


def _indices(records: list[dict[str, Any]], operator: str, split: str) -> np.ndarray:
    return np.asarray(
        [
            index
            for index, row in enumerate(records)
            if row["operator"] == operator and row["split"] == split
        ],
        dtype=np.int64,
    )


def fit_selected_single_maps(
    *,
    before: np.ndarray,
    after: np.ndarray,
    records: list[dict[str, Any]],
    specifications: dict[str, dict[str, Any]],
) -> dict[str, PersistedResidual]:
    models: dict[str, PersistedResidual] = {}
    for operator in OPERATORS:
        train = _indices(records, operator, "train")
        specification = specifications[operator]
        fitted = fit_residual_ridge(
            before[train],
            after[train],
            alpha=float(specification["alpha"]),
            rank=specification["rank"],
        )
        models[operator] = _roundtrip_model(fitted, specification["method"])
    return models


def _roundtrip_model(model: ResidualRidge, method: str) -> PersistedResidual:
    return PersistedResidual(
        x_mean=np.asarray(model.x_mean, dtype=np.float32),
        delta_mean=np.asarray(model.delta_mean, dtype=np.float32),
        train_centered=np.asarray(model.train_centered, dtype=np.float32),
        dual_coef=np.asarray(model.dual_coef, dtype=np.float32),
        method=str(method),
        alpha=float(model.alpha),
        output_basis=(
            None
            if model.output_basis is None
            else np.asarray(model.output_basis, dtype=np.float32)
        ),
    )


def _direct_candidate(
    *,
    x_mean: np.ndarray,
    delta_mean: np.ndarray,
    x_centered: np.ndarray,
    eigenvalues: np.ndarray,
    eigenvectors: np.ndarray,
    projected: np.ndarray,
    alpha: float,
) -> PersistedResidual:
    inverse = 1.0 / np.maximum(eigenvalues + float(alpha), 1e-12)
    dual = (eigenvectors * inverse[None, :]) @ projected
    return PersistedResidual(
        x_mean=x_mean.astype(np.float32),
        delta_mean=delta_mean.astype(np.float32),
        train_centered=x_centered.astype(np.float32),
        dual_coef=dual.astype(np.float32),
        method=f"dual_ridge_a{alpha:g}",
        alpha=float(alpha),
    )


def fit_direct_maps(
    *,
    before: np.ndarray,
    correct_after: np.ndarray,
    pairs: list[SequencePair],
    alpha_grid: Iterable[float],
) -> tuple[dict[str, PersistedResidual], list[dict[str, Any]]]:
    split = np.asarray([row.split for row in pairs])
    keys = np.asarray([row.sequence_key for row in pairs])
    alphas = tuple(sorted(float(value) for value in alpha_grid))
    if alphas != (10.0, 100.0, 1000.0):
        raise ValueError("Phase 7 direct-map alpha grid differs from preregistration")
    models: dict[str, PersistedResidual] = {}
    selection_rows: list[dict[str, Any]] = []
    for first_action, second_action in H2_SEQUENCES:
        key = f"{first_action}__then__{second_action}"
        train = np.flatnonzero((keys == key) & (split == "train"))
        validation = np.flatnonzero((keys == key) & (split == "validation"))
        x_train = np.asarray(before[train], dtype=np.float32)
        y_train = np.asarray(correct_after[train], dtype=np.float32)
        x_mean = x_train.mean(axis=0)
        delta = y_train - x_train
        delta_mean = delta.mean(axis=0)
        x_centered = x_train - x_mean
        target = delta - delta_mean
        eigenvalues, eigenvectors = np.linalg.eigh(x_centered @ x_centered.T)
        projected = eigenvectors.T @ target
        candidates: list[tuple[float, float, PersistedResidual]] = []
        for alpha in alphas:
            model = _direct_candidate(
                x_mean=x_mean,
                delta_mean=delta_mean,
                x_centered=x_centered,
                eigenvalues=eigenvalues,
                eigenvectors=eigenvectors,
                projected=projected,
                alpha=alpha,
            )
            prediction = model.apply(before[validation])
            score = float(
                np.mean(relative_errors(prediction, correct_after[validation], before[validation]))
            )
            candidates.append((score, alpha, model))
            selection_rows.append(
                {
                    "sequence": key,
                    "alpha": alpha,
                    "validation_relative_error": score,
                    "selected": False,
                }
            )
        score, alpha, selected = min(candidates, key=lambda item: (item[0], item[1]))
        models[key] = selected
        for row in selection_rows[-len(alphas) :]:
            row["selected"] = bool(float(row["alpha"]) == alpha)
            row["selected_alpha"] = alpha
            row["selected_validation_relative_error"] = score
    return models, selection_rows


def save_models(path: Path, models: dict[str, PersistedResidual]) -> None:
    arrays: dict[str, np.ndarray] = {}
    for identity, model in sorted(models.items()):
        prefix = identity.replace("__then__", "--then--")
        arrays[f"{prefix}__x_mean"] = model.x_mean
        arrays[f"{prefix}__delta_mean"] = model.delta_mean
        arrays[f"{prefix}__train_centered"] = model.train_centered
        arrays[f"{prefix}__dual_coef"] = model.dual_coef
        arrays[f"{prefix}__output_basis"] = (
            np.empty((0, model.x_mean.shape[0]), dtype=np.float32)
            if model.output_basis is None
            else model.output_basis
        )
        arrays[f"{prefix}__alpha"] = np.asarray(model.alpha, dtype=np.float64)
        arrays[f"{prefix}__method"] = np.asarray(model.method)
    np.savez_compressed(path, **arrays)


def load_models(path: Path, identities: Iterable[str]) -> dict[str, PersistedResidual]:
    artifact = np.load(path)
    models: dict[str, PersistedResidual] = {}
    for identity in identities:
        prefix = identity.replace("__then__", "--then--")
        basis = artifact[f"{prefix}__output_basis"]
        models[identity] = PersistedResidual(
            x_mean=artifact[f"{prefix}__x_mean"],
            delta_mean=artifact[f"{prefix}__delta_mean"],
            train_centered=artifact[f"{prefix}__train_centered"],
            dual_coef=artifact[f"{prefix}__dual_coef"],
            output_basis=None if basis.shape[0] == 0 else basis,
            alpha=float(artifact[f"{prefix}__alpha"]),
            method=str(artifact[f"{prefix}__method"]),
        )
    return models


def _family(first_action: str, second_action: str) -> str:
    return "empty_vs_fill" if "empty" in {first_action, second_action} else "fill_vs_fill"


def evaluate_layer_composition(
    *,
    before: np.ndarray,
    correct_after: np.ndarray,
    pairs: list[SequencePair],
    single_models: dict[str, PersistedResidual],
    direct_models: dict[str, PersistedResidual],
    scaler: Any,
    probe: Any,
    permutations: int,
    bootstrap_resamples: int,
    seed: int,
    alpha: float,
    minimum_effect_size: float,
    minimum_probe_advantage: float,
    maximum_direct_discrepancy: float,
) -> tuple[list[dict[str, Any]], list[dict[str, Any]], dict[str, Any]]:
    """Evaluate the frozen Phase 3 H2 gate with Phase 7 single maps."""

    before = np.asarray(before, dtype=np.float32)
    correct_after = np.asarray(correct_after, dtype=np.float32)
    strata = np.asarray([row.stratum for row in pairs])
    keys = np.asarray([row.sequence_key for row in pairs])
    ordered: list[dict[str, Any]] = []
    for stratum in ("test_in", "test_ood"):
        for first_action, second_action in H2_SEQUENCES:
            key = f"{first_action}__then__{second_action}"
            test = np.flatnonzero((keys == key) & (strata == stratum))
            x = before[test]
            target = correct_after[test]
            first = single_models[first_action]
            second = single_models[second_action]
            correct_prediction = second.apply(first.apply(x))
            wrong_prediction = first.apply(second.apply(x))
            last_prediction = second.apply(x)
            translation_prediction = x + first.delta_mean + second.delta_mean
            direct_prediction = direct_models[key].apply(x)
            labels = np.full(len(test), STATES.index(action_target(second_action)))
            correct_decoded = probe.predict(scaler.transform(correct_prediction))
            wrong_decoded = probe.predict(scaler.transform(wrong_prediction))
            last_decoded = probe.predict(scaler.transform(last_prediction))
            direct_decoded = probe.predict(scaler.transform(direct_prediction))
            correct_error = relative_errors(correct_prediction, target, x)
            wrong_error = relative_errors(wrong_prediction, target, x)
            ordered.append(
                {
                    "stratum": stratum,
                    "sequence": key,
                    "first_action": first_action,
                    "second_action": second_action,
                    "family": _family(first_action, second_action),
                    "test_count": int(len(test)),
                    "correct_relative_error": float(np.mean(correct_error)),
                    "wrong_relative_error": float(np.mean(wrong_error)),
                    "last_action_relative_error": float(
                        np.mean(relative_errors(last_prediction, target, x))
                    ),
                    "translation_relative_error": float(
                        np.mean(relative_errors(translation_prediction, target, x))
                    ),
                    "direct_relative_error": float(
                        np.mean(relative_errors(direct_prediction, target, x))
                    ),
                    "wrong_minus_correct_error": float(np.mean(wrong_error - correct_error)),
                    "correct_direct_discrepancy": float(
                        np.mean(normalized_discrepancy(correct_prediction, direct_prediction, x))
                    ),
                    "correct_absorption_discrepancy": float(
                        np.mean(normalized_discrepancy(correct_prediction, last_prediction, x))
                    ),
                    "correct_probe_accuracy": float(np.mean(correct_decoded == labels)),
                    "wrong_probe_accuracy": float(np.mean(wrong_decoded == labels)),
                    "last_action_probe_accuracy": float(np.mean(last_decoded == labels)),
                    "direct_probe_accuracy": float(np.mean(direct_decoded == labels)),
                    "correct_minus_wrong_probe_accuracy": float(
                        np.mean(correct_decoded == labels) - np.mean(wrong_decoded == labels)
                    ),
                }
            )

    collapsed: list[dict[str, Any]] = []
    for stratum in ("test_in", "test_ood"):
        rows = [row for row in ordered if row["stratum"] == stratum]
        for first_index, first_action in enumerate(OPERATORS):
            for second_action in OPERATORS[first_index + 1 :]:
                members = [
                    row
                    for row in rows
                    if {row["first_action"], row["second_action"]}
                    == {first_action, second_action}
                ]
                if len(members) != 2:
                    raise AssertionError("unordered pair does not contain both directions")
                collapsed.append(
                    {
                        "stratum": stratum,
                        "action_pair": f"{first_action}__{second_action}",
                        "family": _family(first_action, second_action),
                        "order_advantage": float(
                            np.mean([row["wrong_minus_correct_error"] for row in members])
                        ),
                        "probe_advantage": float(
                            np.mean(
                                [row["correct_minus_wrong_probe_accuracy"] for row in members]
                            )
                        ),
                        "correct_relative_error": float(
                            np.mean([row["correct_relative_error"] for row in members])
                        ),
                        "direct_discrepancy": float(
                            np.mean([row["correct_direct_discrepancy"] for row in members])
                        ),
                        "absorption_discrepancy": float(
                            np.mean([row["correct_absorption_discrepancy"] for row in members])
                        ),
                    }
                )

    summary: dict[str, Any] = {}
    for stratum_index, stratum in enumerate(("test_in", "test_ood")):
        rows = [row for row in collapsed if row["stratum"] == stratum]
        order_values = np.asarray([row["order_advantage"] for row in rows])
        probe_values = np.asarray([row["probe_advantage"] for row in rows])
        family_summary: dict[str, Any] = {}
        for family in ("empty_vs_fill", "fill_vs_fill"):
            family_rows = [row for row in rows if row["family"] == family]
            family_summary[family] = {
                "pair_count": len(family_rows),
                "mean_order_advantage": float(
                    np.mean([row["order_advantage"] for row in family_rows])
                ),
                "mean_probe_advantage": float(
                    np.mean([row["probe_advantage"] for row in family_rows])
                ),
                "fraction_order_positive": float(
                    np.mean([row["order_advantage"] > 0.0 for row in family_rows])
                ),
            }
        summary[stratum] = {
            "order_advantage": paired_statistics(
                order_values,
                permutations=permutations,
                bootstrap_resamples=bootstrap_resamples,
                seed=seed + 700 + stratum_index,
            ),
            "probe_advantage": paired_statistics(
                probe_values,
                permutations=permutations,
                bootstrap_resamples=bootstrap_resamples,
                seed=seed + 710 + stratum_index,
            ),
            "mean_correct_relative_error": float(
                np.mean([row["correct_relative_error"] for row in rows])
            ),
            "mean_direct_discrepancy": float(
                np.mean([row["direct_discrepancy"] for row in rows])
            ),
            "mean_absorption_discrepancy": float(
                np.mean([row["absorption_discrepancy"] for row in rows])
            ),
            "families": family_summary,
        }
    primary = summary["test_in"]
    order_stats = primary["order_advantage"]
    probe_stats = primary["probe_advantage"]
    gates = {
        "correct_error": bool(primary["mean_correct_relative_error"] < 1.0),
        "direct_discrepancy": bool(
            primary["mean_direct_discrepancy"] < maximum_direct_discrepancy
        ),
        "order_effect": bool(
            order_stats["mean_difference"] > 0.0
            and order_stats["permutation_p_one_sided"] < alpha
            and order_stats["cohens_dz"] is not None
            and order_stats["cohens_dz"] > minimum_effect_size
            and order_stats["bootstrap_95ci"][0] > 0.0
        ),
        "probe_advantage": bool(
            probe_stats["mean_difference"] >= minimum_probe_advantage
            and probe_stats["bootstrap_95ci"][0] > 0.0
        ),
    }
    summary["gates"] = gates
    summary["h2_passed"] = bool(all(gates.values()))
    return ordered, collapsed, summary


def aggregate_layer_verdict(summaries: list[dict[str, Any]]) -> dict[str, Any]:
    expected = {(layer, seed) for layer in (4, 16) for seed in (20260808, 20260809, 20260810)}
    identities = {(int(row["layer"]), int(row["seed"])) for row in summaries}
    if identities != expected or len(summaries) != len(expected):
        raise ValueError("formal Phase 7 summary grid is incomplete")
    by_layer: dict[str, Any] = {}
    for layer in (4, 16):
        rows = sorted(
            (row for row in summaries if int(row["layer"]) == layer),
            key=lambda row: int(row["seed"]),
        )
        passed = [bool(row["summary"]["h2_passed"]) for row in rows]
        by_layer[f"h{layer}"] = {
            "seed_h2_passed": passed,
            "all_three_seeds_passed": bool(all(passed)),
            "test_in_seed_metrics": [
                {
                    "seed": int(row["seed"]),
                    "correct_relative_error": row["summary"]["test_in"][
                        "mean_correct_relative_error"
                    ],
                    "direct_discrepancy": row["summary"]["test_in"][
                        "mean_direct_discrepancy"
                    ],
                    "order_advantage": row["summary"]["test_in"]["order_advantage"],
                    "probe_advantage": row["summary"]["test_in"]["probe_advantage"],
                    "gates": row["summary"]["gates"],
                }
                for row in rows
            ],
        }
    supported = sum(value["all_three_seeds_passed"] for value in by_layer.values())
    if supported == 2:
        verdict = "EARLY_LAYER_COMPOSITION_CLOSURE"
    elif supported == 1:
        verdict = "PARTIAL_EARLY_LAYER_COMPOSITION"
    else:
        verdict = "EARLY_LAYER_GEOMETRY_ONLY"
    return {"layers": by_layer, "supported_layer_count": int(supported), "verdict": verdict}


def phase3_compatibility(
    runs: dict[int, Path], *, permutations: int, bootstrap_resamples: int
) -> dict[str, Any]:
    """Recompute the frozen h28 summary from its persisted sufficient tables."""

    comparisons: list[dict[str, Any]] = []
    for seed, run in sorted(runs.items()):
        ordered = read_csv(run / "ordered_sequence_metrics.csv")
        collapsed = read_csv(run / "unordered_pair_metrics.csv")
        result = json.loads((run / "result.json").read_text(encoding="utf-8"))
        ordered_ids = {(row["stratum"], row["sequence"]) for row in ordered}
        collapsed_ids = {(row["stratum"], row["action_pair"]) for row in collapsed}
        expected_ordered = {
            (stratum, f"{first}__then__{second}")
            for stratum in ("test_in", "test_ood")
            for first, second in H2_SEQUENCES
        }
        expected_collapsed = {
            (stratum, f"{first}__{second}")
            for stratum in ("test_in", "test_ood")
            for index, first in enumerate(OPERATORS)
            for second in OPERATORS[index + 1 :]
        }
        if ordered_ids != expected_ordered or len(ordered) != 40:
            raise ValueError("frozen h28 ordered row identity mismatch")
        if collapsed_ids != expected_collapsed or len(collapsed) != 20:
            raise ValueError("frozen h28 collapsed row identity mismatch")
        recomputed: dict[str, Any] = {}
        for stratum_index, stratum in enumerate(("test_in", "test_ood")):
            collapsed_rows = [row for row in collapsed if row["stratum"] == stratum]
            ordered_rows = [row for row in ordered if row["stratum"] == stratum]
            order = np.asarray([float(row["order_advantage"]) for row in collapsed_rows])
            probe = np.asarray([float(row["probe_advantage"]) for row in collapsed_rows])
            recomputed[stratum] = {
                "mean_correct_relative_error": float(
                    np.mean([float(row["correct_relative_error"]) for row in collapsed_rows])
                ),
                "mean_direct_discrepancy": float(
                    np.mean([float(row["direct_discrepancy"]) for row in collapsed_rows])
                ),
                "mean_absorption_discrepancy": float(
                    np.mean([float(row["absorption_discrepancy"]) for row in collapsed_rows])
                ),
                "order_advantage": paired_statistics(
                    order,
                    permutations=permutations,
                    bootstrap_resamples=bootstrap_resamples,
                    seed=seed + 700 + stratum_index,
                ),
                "probe_advantage": paired_statistics(
                    probe,
                    permutations=permutations,
                    bootstrap_resamples=bootstrap_resamples,
                    seed=seed + 710 + stratum_index,
                ),
                "ordered_mean_correct_relative_error": float(
                    np.mean([float(row["correct_relative_error"]) for row in ordered_rows])
                ),
            }
        frozen = result["summary"]
        numeric_differences: dict[str, float] = {}
        for stratum in ("test_in", "test_ood"):
            for metric in (
                "mean_correct_relative_error",
                "mean_direct_discrepancy",
                "mean_absorption_discrepancy",
            ):
                numeric_differences[f"{stratum}.{metric}"] = abs(
                    recomputed[stratum][metric] - float(frozen[stratum][metric])
                )
            for family in ("order_advantage", "probe_advantage"):
                for metric in (
                    "mean_difference",
                    "permutation_p_one_sided",
                    "cohens_dz",
                    "fraction_positive",
                ):
                    observed = recomputed[stratum][family][metric]
                    expected = frozen[stratum][family][metric]
                    difference = 0.0 if observed is None and expected is None else abs(observed - expected)
                    numeric_differences[f"{stratum}.{family}.{metric}"] = difference
                for index in range(2):
                    numeric_differences[
                        f"{stratum}.{family}.bootstrap_95ci.{index}"
                    ] = abs(
                        recomputed[stratum][family]["bootstrap_95ci"][index]
                        - frozen[stratum][family]["bootstrap_95ci"][index]
                    )
        primary = recomputed["test_in"]
        order_stats = primary["order_advantage"]
        probe_stats = primary["probe_advantage"]
        gates = {
            "correct_error": primary["mean_correct_relative_error"] < 1.0,
            "direct_discrepancy": primary["mean_direct_discrepancy"] < 0.50,
            "order_effect": (
                order_stats["mean_difference"] > 0.0
                and order_stats["permutation_p_one_sided"] < 0.01
                and order_stats["cohens_dz"] is not None
                and order_stats["cohens_dz"] > 0.8
                and order_stats["bootstrap_95ci"][0] > 0.0
            ),
            "probe_advantage": (
                probe_stats["mean_difference"] >= 0.20
                and probe_stats["bootstrap_95ci"][0] > 0.0
            ),
        }
        passed = bool(all(gates.values()))
        maximum_difference = max(numeric_differences.values())
        comparisons.append(
            {
                "seed": seed,
                "row_identity_passed": True,
                "maximum_summary_absolute_difference": maximum_difference,
                "numeric_summary_passed": bool(maximum_difference <= 1e-12),
                "recomputed_gates": gates,
                "recomputed_h2_passed": passed,
                "frozen_h2_passed": bool(frozen["h2_passed"]),
                "direction_passed": bool(passed == bool(frozen["h2_passed"])),
                "differences": numeric_differences,
            }
        )
    return {
        "comparison_count": len(comparisons),
        "comparisons": comparisons,
        "passed": bool(
            len(comparisons) == 3
            and all(
                row["numeric_summary_passed"]
                and row["direction_passed"]
                and not row["recomputed_h2_passed"]
                for row in comparisons
            )
        ),
    }


==> anc/src/verb_operator_algebra/manipulation_calibration.py <==
"""Behavior-only fixed-scaffold calibration for Phase 3.5b."""

from __future__ import annotations

from typing import Any

import numpy as np

from .alchemy import STATES
from .composition_data import action_text
from .construct_data import (
    CURSORS,
    POSITIONS,
    ConstructSequence,
    normalize_scaffold_prompt,
    prompt_position_span,
)


STATE_INDEX = {state: index for index, state in enumerate(STATES)}


def validate_scaffold_text(sequences: list[ConstructSequence]) -> None:
    for sequence in sequences:
        normalized = [
            normalize_scaffold_prompt(prompt, sequence.scaffold_variant)
            for prompt in sequence.prompts
        ]
        if len(set(normalized)) != 1:
            raise AssertionError(
                f"scaffold differs beyond execution status: {sequence.sequence_id}"
            )
        first = action_text(sequence.first_action, sequence.query_entity)
        second = action_text(sequence.second_action, sequence.query_entity)
        for prompt in sequence.prompts:
            if prompt.count(first) != 1 or prompt.count(second) != 1:
                raise AssertionError("candidate action text must appear exactly once")


def extract_behavior_predictions(
    *,
    model: Any,
    tokenizer: Any,
    sequences: list[ConstructSequence],
    batch_size: int,
) -> tuple[np.ndarray, dict[str, Any]]:
    import torch

    validate_scaffold_text(sequences)
    prompts = [prompt for sequence in sequences for prompt in sequence.prompts]
    query_entities = [
        sequence.query_entity for sequence in sequences for _cursor in CURSORS
    ]
    prompt_ids = [
        f"{sequence.sequence_id}-{cursor.lower()}"
        for sequence in sequences
        for cursor in CURSORS
    ]
    label_ids = []
    for label in STATES:
        ids = tokenizer.encode(f" {label}", add_special_tokens=False)
        if len(ids) != 1:
            raise RuntimeError(f"state label is not one token: {label}")
        label_ids.append(ids[0])

    predictions: list[int] = []
    lengths_all: list[int] = []
    position_all: dict[str, list[int]] = {position: [] for position in POSITIONS}
    model.eval()
    for offset in range(0, len(prompts), batch_size):
        if offset == 0 or offset % (batch_size * 100) == 0:
            print(f"behavior_progress={offset}/{len(prompts)}", flush=True)
        batch_prompts = prompts[offset : offset + batch_size]
        batch_entities = query_entities[offset : offset + batch_size]
        encoded = tokenizer(
            batch_prompts,
            return_tensors="pt",
            padding=True,
            add_special_tokens=True,
            return_offsets_mapping=True,
        )
        offsets = encoded.pop("offset_mapping").numpy()
        lengths = encoded["attention_mask"].sum(dim=1).to(torch.long)
        lengths_all.extend(int(value) for value in lengths.tolist())
        for row, (prompt, query_entity) in enumerate(
            zip(batch_prompts, batch_entities)
        ):
            for position in POSITIONS:
                char_start, char_end = prompt_position_span(
                    prompt, query_entity, position
                )
                overlapping = np.flatnonzero(
                    (offsets[row, :, 1] > char_start)
                    & (offsets[row, :, 0] < char_end)
                )
                if not len(overlapping):
                    raise RuntimeError(
                        f"position {position} has no token for {prompt_ids[offset + row]}"
                    )
                position_all[position].append(int(overlapping[-1]))
        inputs = {key: value.to(model.device) for key, value in encoded.items()}
        with torch.inference_mode():
            output = model(**inputs, use_cache=False, return_dict=True)
        rows = torch.arange(len(batch_prompts), device=output.logits.device)
        last = lengths.to(output.logits.device) - 1
        prediction = output.logits[rows, last][:, label_ids].argmax(dim=1)
        predictions.extend(prediction.detach().cpu().tolist())
        del output
    print(f"behavior_progress={len(prompts)}/{len(prompts)} complete", flush=True)

    lengths = np.asarray(lengths_all).reshape(-1, len(CURSORS))
    if not np.all(lengths == lengths[:, :1]):
        raise AssertionError("candidate ZERO/ONE/TWO token lengths differ")
    position_arrays = {
        position: np.asarray(values).reshape(-1, len(CURSORS))
        for position, values in position_all.items()
    }
    for position, values in position_arrays.items():
        if not np.all(values == values[:, :1]):
            raise AssertionError(f"candidate {position} indices differ across statuses")
    alignment = {
        "all_triplets_equal_length": True,
        "all_triplets_equal_positions": True,
        "minimum_token_count": int(lengths.min()),
        "maximum_token_count": int(lengths.max()),
        "position_index_ranges": {
            position: [int(values.min()), int(values.max())]
            for position, values in position_arrays.items()
        },
    }
    return np.asarray(predictions, dtype=np.int64), alignment


def behavior_metrics(
    *,
    prediction: np.ndarray,
    sequences: list[ConstructSequence],
    bootstrap_resamples: int,
    seed: int,
) -> dict[str, Any]:
    from sklearn.metrics import f1_score

    truth = np.asarray(
        [STATE_INDEX[label] for sequence in sequences for label in sequence.labels],
        dtype=np.int64,
    )
    cursor_names = np.asarray([cursor for _sequence in sequences for cursor in CURSORS])
    sequence_keys = np.asarray(
        [sequence.sequence_key for sequence in sequences for _cursor in CURSORS]
    )
    initial = np.asarray(
        [STATE_INDEX[sequence.initial_label] for sequence in sequences for _cursor in CURSORS]
    )
    first = np.asarray(
        [STATE_INDEX[sequence.first_label] for sequence in sequences for _cursor in CURSORS]
    )
    second = np.asarray(
        [STATE_INDEX[sequence.second_label] for sequence in sequences for _cursor in CURSORS]
    )
    cursor_metrics: dict[str, Any] = {}
    for cursor in CURSORS:
        mask = cursor_names == cursor
        other = {
            "ZERO": (first, second),
            "ONE": (initial, second),
            "TWO": (initial, first),
        }[cursor]
        cursor_metrics[cursor] = {
            "count": int(np.sum(mask)),
            "accuracy": float(np.mean(prediction[mask] == truth[mask])),
            "other_semantic_attraction": float(
                np.mean(
                    (prediction[mask] == other[0][mask])
                    | (prediction[mask] == other[1][mask])
                )
            ),
            "prediction_equals_initial": float(
                np.mean(prediction[mask] == initial[mask])
            ),
            "prediction_equals_first": float(
                np.mean(prediction[mask] == first[mask])
            ),
            "prediction_equals_second": float(
                np.mean(prediction[mask] == second[mask])
            ),
        }

    cluster_accuracy = []
    for key in sorted(set(sequence_keys.tolist())):
        mask = sequence_keys == key
        cluster_accuracy.append(float(np.mean(prediction[mask] == truth[mask])))
    rng = np.random.default_rng(seed)
    bootstrap = np.empty(bootstrap_resamples, dtype=np.float64)
    cluster_accuracy_array = np.asarray(cluster_accuracy)
    for index in range(bootstrap_resamples):
        sample = rng.integers(
            0, len(cluster_accuracy_array), size=len(cluster_accuracy_array)
        )
        bootstrap[index] = np.mean(cluster_accuracy_array[sample])
    return {
        "prompt_count": int(len(prediction)),
        "accuracy": float(np.mean(prediction == truth)),
        "macro_f1": float(
            f1_score(
                truth,
                prediction,
                labels=np.arange(len(STATES)),
                average="macro",
                zero_division=0,
            )
        ),
        "accuracy_cluster_bootstrap_95ci": [
            float(value) for value in np.quantile(bootstrap, (0.025, 0.975))
        ],
        "cursor": cursor_metrics,
        "minimum_cursor_accuracy": float(
            min(value["accuracy"] for value in cursor_metrics.values())
        ),
        "maximum_other_semantic_attraction": float(
            max(
                value["other_semantic_attraction"]
                for value in cursor_metrics.values()
            )
        ),
    }


def choose_scaffold(
    candidate_rows: list[dict[str, Any]], candidate_order: list[str]
) -> dict[str, Any]:
    return max(
        candidate_rows,
        key=lambda row: (
            float(row["selection"]["minimum_cursor_accuracy"]),
            float(row["selection"]["accuracy"]),
            -candidate_order.index(str(row["candidate"])),
        ),
    )


def calibration_passed(selected: dict[str, Any]) -> bool:
    selection = selected["selection"]
    confirmation = selected["confirmation"]
    return bool(
        selection["minimum_cursor_accuracy"] >= 0.80
        and confirmation["minimum_cursor_accuracy"] >= 0.80
        and confirmation["accuracy"] >= 0.80
        and confirmation["maximum_other_semantic_attraction"] <= 0.20
    )


==> anc/src/verb_operator_algebra/metric_attribution.py <==
"""Outcome-aware bridge analysis for Phase 8 metric attribution.

This module separates function-class selection, final refitting, and row weighting.
It does not change any frozen Phase 1--8 verdict.
"""

from __future__ import annotations

import hashlib
import json
from collections.abc import Iterable
from dataclasses import dataclass
from typing import Any

import numpy as np

from .composition import DualRidgeAffine, relative_errors
from .composition_data import H2_SEQUENCES, SequencePair
from .operator_data import OPERATORS
from .reviewer_calibration import select_residual_ridge
from .reviewer_v2_diagnostics import (
    refit_selected_model,
    select_weighted_residual_ridge,
)

VARIANTS = (
    "original_selected_train",
    "full_unweighted_train",
    "full_weighted_train",
    "full_unweighted_refit",
    "full_weighted_refit",
)

H2_VARIANTS = (
    "original_phase3",
    "full_unweighted_refit",
    "full_weighted_refit",
)


def canonical_json(value: Any) -> str:
    return json.dumps(value, ensure_ascii=False, sort_keys=True, separators=(",", ":"))


def identity_hash(records: list[dict[str, Any]], indices: np.ndarray) -> str:
    payload = [str(records[int(index)]["pair_id"]) for index in np.asarray(indices)]
    return hashlib.sha256(canonical_json(payload).encode("utf-8")).hexdigest()


def array_hash(identifier: str, values: np.ndarray) -> str:
    array = np.ascontiguousarray(values)
    digest = hashlib.sha256()
    digest.update(identifier.encode("utf-8"))
    digest.update(str(array.dtype).encode("ascii"))
    digest.update(canonical_json(list(array.shape)).encode("ascii"))
    digest.update(array.tobytes(order="C"))
    return digest.hexdigest()


def _operator_indices(records: list[dict[str, Any]], operator: str, split: str) -> np.ndarray:
    return np.asarray(
        [
            index
            for index, row in enumerate(records)
            if str(row["operator"]) == operator and str(row["split"]) == split
        ],
        dtype=np.int64,
    )


def _metric_row(
    *,
    seed: int,
    operator: str,
    variant: str,
    model: Any,
    before: np.ndarray,
    after: np.ndarray,
    train: np.ndarray,
    validation: np.ndarray,
    test: np.ndarray,
    selection: dict[str, Any],
    final_fit_scope: str,
    weighted: bool,
    records: list[dict[str, Any]],
) -> tuple[dict[str, Any], list[dict[str, Any]]]:
    prediction = model.apply(before[test])
    errors = relative_errors(prediction, after[test], before[test])
    displacement = np.linalg.norm(after[test] - before[test], axis=1)
    translation = before[test] + np.mean(after[train] - before[train], axis=0)
    translation_errors = relative_errors(translation, after[test], before[test])
    refit = np.concatenate((train, validation))
    final_indices = train if final_fit_scope == "train" else refit
    row = {
        "seed": int(seed),
        "operator": operator,
        "variant": variant,
        "function_class": "selected_full_or_low_rank"
        if variant == "original_selected_train"
        else "full_residual_affine",
        "weighted": bool(weighted),
        "selection_scope": "train_to_validation",
        "final_fit_scope": final_fit_scope,
        "selected_method": str(selection["method"]),
        "selected_rank": str(selection["rank"]),
        "selected_alpha": float(selection["alpha"]),
        "validation_relative_error": float(selection["validation_relative_error"]),
        "train_count": int(len(train)),
        "validation_count": int(len(validation)),
        "test_count": int(len(test)),
        "final_fit_count": int(len(final_indices)),
        "train_identity_sha256": identity_hash(records, train),
        "validation_identity_sha256": identity_hash(records, validation),
        "test_identity_sha256": identity_hash(records, test),
        "final_fit_identity_sha256": identity_hash(records, final_indices),
        "test_relative_error_mean": float(np.mean(errors)),
        "test_relative_error_median": float(np.median(errors)),
        "test_fraction_below_one": float(np.mean(errors < 1.0)),
        "translation_relative_error_mean": float(np.mean(translation_errors)),
        "relative_improvement_over_translation": float(
            1.0 - np.mean(errors) / max(float(np.mean(translation_errors)), 1e-12)
        ),
        "test_error_sha256": array_hash(
            f"{seed}:{operator}:{variant}:test_relative_errors",
            np.asarray(errors, dtype=np.float64),
        ),
    }
    detail = [
        {
            "seed": int(seed),
            "operator": operator,
            "variant": variant,
            "pair_id": str(records[int(index)]["pair_id"]),
            "displacement_norm": float(current_displacement),
            "relative_error": float(error),
        }
        for index, current_displacement, error in zip(  # noqa: B905 -- Python 3.9 support
            test, displacement, errors
        )
    ]
    return row, detail


def evaluate_one_step_variants(
    *,
    seed: int,
    before: np.ndarray,
    after: np.ndarray,
    records: list[dict[str, Any]],
    alpha_grid: Iterable[float],
    rank_grid: Iterable[int],
) -> tuple[
    list[dict[str, Any]],
    list[dict[str, Any]],
    list[dict[str, Any]],
    dict[str, dict[str, Any]],
]:
    before64 = np.asarray(before, dtype=np.float64)
    after64 = np.asarray(after, dtype=np.float64)
    alpha_values = sorted(float(value) for value in alpha_grid)
    rank_values = sorted(int(value) for value in rank_grid)
    metrics: list[dict[str, Any]] = []
    candidates: list[dict[str, Any]] = []
    row_errors: list[dict[str, Any]] = []
    models: dict[str, dict[str, Any]] = {variant: {} for variant in VARIANTS}

    for operator in OPERATORS:
        train = _operator_indices(records, operator, "train")
        validation = _operator_indices(records, operator, "validation")
        test = _operator_indices(records, operator, "test")
        if (len(train), len(validation), len(test)) != (500, 100, 200):
            raise ValueError(f"unexpected Phase 2 split counts for {operator}")

        original, original_selection, original_candidates = select_residual_ridge(
            train_before=before64[train],
            train_after=after64[train],
            validation_before=before64[validation],
            validation_after=after64[validation],
            alpha_grid=alpha_values,
            rank_grid=rank_values,
        )
        models["original_selected_train"][operator] = original
        for candidate in original_candidates:
            candidates.append(
                {
                    "seed": int(seed),
                    "operator": operator,
                    "selection_family": "original_full_or_low_rank",
                    **candidate,
                }
            )
        row, detail = _metric_row(
            seed=seed,
            operator=operator,
            variant="original_selected_train",
            model=original,
            before=before64,
            after=after64,
            train=train,
            validation=validation,
            test=test,
            selection=original_selection,
            final_fit_scope="train",
            weighted=False,
            records=records,
        )
        metrics.append(row)
        row_errors.extend(detail)

        for weighted in (False, True):
            train_model, selection, selection_rows = select_weighted_residual_ridge(
                train_before=before64[train],
                train_after=after64[train],
                validation_before=before64[validation],
                validation_after=after64[validation],
                alpha_grid=alpha_values,
                weighted=weighted,
            )
            family = "full_weighted" if weighted else "full_unweighted"
            for candidate in selection_rows:
                candidates.append(
                    {
                        "seed": int(seed),
                        "operator": operator,
                        "selection_family": family,
                        "method": f"full_residual_ridge_a{float(candidate['alpha']):g}",
                        "rank": "full",
                        **candidate,
                    }
                )
            resolved_selection = {
                "method": f"full_residual_ridge_a{selection['alpha']:g}",
                "rank": "full",
                **selection,
            }
            train_variant = f"full_{'weighted' if weighted else 'unweighted'}_train"
            models[train_variant][operator] = train_model
            row, detail = _metric_row(
                seed=seed,
                operator=operator,
                variant=train_variant,
                model=train_model,
                before=before64,
                after=after64,
                train=train,
                validation=validation,
                test=test,
                selection=resolved_selection,
                final_fit_scope="train",
                weighted=weighted,
                records=records,
            )
            metrics.append(row)
            row_errors.extend(detail)

            refit = np.concatenate((train, validation))
            refit_model = refit_selected_model(
                before64,
                after64,
                refit,
                alpha=float(selection["alpha"]),
                weighted=weighted,
            )
            refit_variant = f"full_{'weighted' if weighted else 'unweighted'}_refit"
            models[refit_variant][operator] = refit_model
            row, detail = _metric_row(
                seed=seed,
                operator=operator,
                variant=refit_variant,
                model=refit_model,
                before=before64,
                after=after64,
                train=train,
                validation=validation,
                test=test,
                selection=resolved_selection,
                final_fit_scope="train_plus_validation",
                weighted=weighted,
                records=records,
            )
            metrics.append(row)
            row_errors.extend(detail)

    metrics.sort(
        key=lambda row: (
            int(row["seed"]),
            str(row["operator"]),
            VARIANTS.index(str(row["variant"])),
        )
    )
    candidates.sort(
        key=lambda row: (
            int(row["seed"]),
            str(row["operator"]),
            str(row["selection_family"]),
            str(row["method"]),
        )
    )
    row_errors.sort(
        key=lambda row: (
            int(row["seed"]),
            str(row["operator"]),
            VARIANTS.index(str(row["variant"])),
            str(row["pair_id"]),
        )
    )
    return metrics, candidates, row_errors, models


def fit_direct_models_in_memory(
    *,
    before: np.ndarray,
    correct_after: np.ndarray,
    pairs: list[SequencePair],
    alpha_grid: Iterable[float],
) -> tuple[dict[str, DualRidgeAffine], list[dict[str, Any]]]:
    before32 = np.asarray(before, dtype=np.float32)
    after32 = np.asarray(correct_after, dtype=np.float32)
    split = np.asarray([row.split for row in pairs])
    strata = np.asarray([row.stratum for row in pairs])
    keys = np.asarray([row.sequence_key for row in pairs])
    models: dict[str, DualRidgeAffine] = {}
    rows: list[dict[str, Any]] = []
    for first, second in H2_SEQUENCES:
        key = f"{first}__then__{second}"
        train = np.flatnonzero((keys == key) & (split == "train"))
        validation = np.flatnonzero((keys == key) & (split == "validation"))
        x_train = before32[train]
        delta = after32[train] - x_train
        x_mean = x_train.mean(axis=0)
        delta_mean = delta.mean(axis=0)
        x_centered = x_train - x_mean
        delta_centered = delta - delta_mean
        eigenvalues, eigenvectors = np.linalg.eigh(x_centered @ x_centered.T)
        projected_delta = eigenvectors.T @ delta_centered
        scored = []
        for alpha in sorted(float(value) for value in alpha_grid):
            inverse = 1.0 / np.maximum(eigenvalues + alpha, 1e-12)
            dual = (eigenvectors * inverse[None, :]) @ projected_delta
            prediction = (
                before32[validation]
                + delta_mean
                + ((before32[validation] - x_mean) @ x_centered.T) @ dual
            )
            score = float(
                np.mean(relative_errors(prediction, after32[validation], before32[validation]))
            )
            scored.append((score, alpha, dual))
            rows.append(
                {
                    "sequence": key,
                    "alpha": alpha,
                    "validation_relative_error": score,
                }
            )
        score, alpha, dual = min(scored, key=lambda item: (item[0], item[1]))
        models[key] = DualRidgeAffine(
            x_mean=x_mean,
            delta_mean=delta_mean,
            train_centered=x_centered,
            dual_coef=np.asarray(dual, dtype=np.float32),
            method=f"dual_ridge_a{alpha:g}",
        )
        for stratum in ("test_in", "test_ood"):
            test = np.flatnonzero((keys == key) & (strata == stratum))
            error = relative_errors(
                models[key].apply(before32[test]), after32[test], before32[test]
            )
            rows.append(
                {
                    "sequence": key,
                    "alpha": alpha,
                    "stratum": stratum,
                    "selected": True,
                    "validation_relative_error": score,
                    "test_relative_error": float(np.mean(error)),
                }
            )
    return models, rows


def summarize_attribution(metrics: list[dict[str, Any]]) -> dict[str, Any]:
    expected = {
        (seed, operator, variant)
        for seed in (20260808, 20260809, 20260810)
        for operator in OPERATORS
        for variant in VARIANTS
    }
    observed = {(int(row["seed"]), str(row["operator"]), str(row["variant"])) for row in metrics}
    if observed != expected:
        raise ValueError("one-step metric grid is incomplete")
    lookup = {
        (int(row["seed"]), str(row["operator"]), str(row["variant"])): float(
            row["test_relative_error_mean"]
        )
        for row in metrics
    }
    variant_rows = []
    for variant in VARIANTS:
        values = [
            value for (seed, operator, current), value in lookup.items() if current == variant
        ]
        seed_means = {
            str(seed): float(np.mean([lookup[(seed, operator, variant)] for operator in OPERATORS]))
            for seed in (20260808, 20260809, 20260810)
        }
        variant_rows.append(
            {
                "variant": variant,
                "cell_mean": float(np.mean(values)),
                "cell_sd": float(np.std(values, ddof=1)),
                "cells_below_point_five": int(np.sum(np.asarray(values) < 0.5)),
                "seed_means": seed_means,
            }
        )

    specifications = (
        ("full_class_train", "original_selected_train", "full_unweighted_train"),
        ("refit_unweighted", "full_unweighted_train", "full_unweighted_refit"),
        ("refit_weighted", "full_weighted_train", "full_weighted_refit"),
        ("weighting_train", "full_unweighted_train", "full_weighted_train"),
        ("weighting_refit", "full_unweighted_refit", "full_weighted_refit"),
    )
    comparisons = []
    comparison_lookup = {}
    for name, baseline, alternative in specifications:
        improvements = np.asarray(
            [
                lookup[(seed, operator, baseline)] - lookup[(seed, operator, alternative)]
                for seed in (20260808, 20260809, 20260810)
                for operator in OPERATORS
            ],
            dtype=np.float64,
        )
        seed_means = {
            str(seed): float(
                np.mean(
                    [
                        lookup[(seed, operator, baseline)] - lookup[(seed, operator, alternative)]
                        for operator in OPERATORS
                    ]
                )
            )
            for seed in (20260808, 20260809, 20260810)
        }
        current = {
            "comparison": name,
            "baseline": baseline,
            "alternative": alternative,
            "improved_cell_count": int(np.sum(improvements > 0.0)),
            "mean_absolute_improvement": float(np.mean(improvements)),
            "median_absolute_improvement": float(np.median(improvements)),
            "seed_mean_improvements": seed_means,
        }
        comparisons.append(current)
        comparison_lookup[name] = current
    weighting_supported = bool(
        all(
            int(comparison_lookup[name]["improved_cell_count"]) >= 12
            and float(comparison_lookup[name]["median_absolute_improvement"]) > 0.01
            for name in ("weighting_train", "weighting_refit")
        )
    )
    return {
        "variant_summaries": variant_rows,
        "paired_comparisons": comparisons,
        "weighting_attribution_supported": weighting_supported,
        "weighting_attribution_label": "WEIGHTING_ATTRIBUTION_SUPPORTED"
        if weighting_supported
        else "WEIGHTING_ATTRIBUTION_NOT_SUPPORTED",
    }


def flatten_h2_summary(*, seed: int, variant: str, summary: dict[str, Any]) -> dict[str, Any]:
    primary = summary["test_in"]
    order = primary["order_advantage"]
    probe = primary["probe_advantage"]
    gates = {
        "endpoint": float(primary["mean_correct_relative_error"]) < 1.0,
        "direct_discrepancy": float(primary["mean_direct_discrepancy"]) < 0.50,
        "order": bool(
            float(order["mean_difference"]) > 0.0
            and float(order["permutation_p_one_sided"]) < 0.01
            and order["cohens_dz"] is not None
            and float(order["cohens_dz"]) > 0.8
            and float(order["bootstrap_95ci"][0]) > 0.0
        ),
        "probe": bool(
            float(probe["mean_difference"]) >= 0.20 and float(probe["bootstrap_95ci"][0]) > 0.0
        ),
    }
    return {
        "seed": int(seed),
        "variant": variant,
        "mean_correct_relative_error": float(primary["mean_correct_relative_error"]),
        "mean_direct_discrepancy": float(primary["mean_direct_discrepancy"]),
        "mean_absorption_discrepancy": float(primary["mean_absorption_discrepancy"]),
        "order_mean": float(order["mean_difference"]),
        "order_bootstrap_low": float(order["bootstrap_95ci"][0]),
        "order_bootstrap_high": float(order["bootstrap_95ci"][1]),
        "order_p_one_sided": float(order["permutation_p_one_sided"]),
        "order_dz": float(order["cohens_dz"]),
        "probe_mean": float(probe["mean_difference"]),
        "probe_bootstrap_low": float(probe["bootstrap_95ci"][0]),
        "probe_bootstrap_high": float(probe["bootstrap_95ci"][1]),
        "gate_endpoint": gates["endpoint"],
        "gate_direct_discrepancy": gates["direct_discrepancy"],
        "gate_order": gates["order"],
        "gate_probe": gates["probe"],
        "h2_passed": bool(all(gates.values())),
    }


@dataclass(frozen=True)
class CompositionBridgeSummary:
    rows: list[dict[str, Any]]

    def to_dict(self) -> dict[str, Any]:
        by_variant = {}
        for variant in H2_VARIANTS:
            current = [row for row in self.rows if row["variant"] == variant]
            by_variant[variant] = {
                "seed_h2_passed": [bool(row["h2_passed"]) for row in current],
                "all_three_seeds_passed": bool(
                    len(current) == 3 and all(bool(row["h2_passed"]) for row in current)
                ),
                "mean_correct_relative_error": float(
                    np.mean([float(row["mean_correct_relative_error"]) for row in current])
                ),
                "mean_direct_discrepancy": float(
                    np.mean([float(row["mean_direct_discrepancy"]) for row in current])
                ),
            }
        weighted_passed = bool(by_variant["full_weighted_refit"]["all_three_seeds_passed"])
        return {
            "variants": by_variant,
            "metric_aligned_composition_label": "METRIC_ALIGNED_COMPOSITION_SUPPORTED"
            if weighted_passed
            else "METRIC_ALIGNED_COMPOSITION_NOT_SUPPORTED",
        }


==> anc/src/verb_operator_algebra/operator_causal.py <==
"""Causal validation of learned affine operators by residual patching."""

from __future__ import annotations

import csv
import json
from pathlib import Path
from typing import Any

import numpy as np

from .alchemy import STATES
from .operator_data import OPERATORS
from .reporting import write_json_atomic


def apply_operator_artifact(path: Path, before: np.ndarray) -> np.ndarray:
    artifact = np.load(path)
    x_mean = artifact["x_mean"].astype(np.float32)
    delta_mean = artifact["delta_mean"].astype(np.float32)
    centered = before.astype(np.float32) - x_mean
    if "coef" in artifact:
        delta = centered @ artifact["coef"].astype(np.float32).T
    else:
        latent = centered @ artifact["latent_coef"].astype(np.float32).T
        if latent.ndim == 1:
            latent = latent[:, None]
        delta = latent @ artifact["basis"].astype(np.float32)
    return before.astype(np.float32) + delta_mean + delta


def _bootstrap_interval(values: np.ndarray, seed: int) -> tuple[float, float]:
    rng = np.random.default_rng(seed)
    means = np.empty(3000)
    for index in range(len(means)):
        sample = rng.integers(0, len(values), size=len(values))
        means[index] = np.mean(values[sample])
    return tuple(float(value) for value in np.quantile(means, (0.025, 0.975)))


def run_operator_causal_validation(
    *,
    model: Any,
    tokenizer: Any,
    source_run: Path,
    hidden_state_index: int,
    batch_size: int,
    seed: int,
) -> tuple[list[dict[str, Any]], dict[str, Any]]:
    import torch

    rows = [json.loads(line) for line in (source_run / "dataset.jsonl").read_text().splitlines()]
    activations = np.load(source_run / "paired_activations.npz")
    before_all = activations["before"].astype(np.float32)
    after_all = activations["after"].astype(np.float32)
    label_ids: dict[str, int] = {}
    for label in STATES:
        ids = tokenizer.encode(f" {label}", add_special_tokens=False)
        if len(ids) != 1:
            raise RuntimeError(f"expected one token for {label}")
        label_ids[label] = ids[0]
    layer = model.model.layers[hidden_state_index - 1]

    def forward(prompts: list[str], patch: np.ndarray | None = None) -> torch.Tensor:
        encoded = tokenizer(prompts, return_tensors="pt", padding=True)
        lengths = encoded["attention_mask"].sum(dim=1).to(torch.long)
        inputs = {key: value.to(model.device) for key, value in encoded.items()}
        handle = None
        if patch is not None:
            patch_tensor = torch.as_tensor(patch, device=model.device, dtype=model.dtype)

            def hook(_module: Any, _inputs: Any, output: Any) -> Any:
                is_tuple = isinstance(output, tuple)
                hidden = output[0] if is_tuple else output
                changed = hidden.clone()
                batch_rows = torch.arange(len(prompts), device=hidden.device)
                last = lengths.to(hidden.device) - 1
                changed[batch_rows, last] = patch_tensor
                return (changed, *output[1:]) if is_tuple else changed

            handle = layer.register_forward_hook(hook)
        try:
            with torch.inference_mode():
                output = model(**inputs, use_cache=False, return_dict=True)
        finally:
            if handle is not None:
                handle.remove()
        batch_rows = torch.arange(len(prompts), device=output.logits.device)
        last = lengths.to(output.logits.device) - 1
        return output.logits[batch_rows, last].detach().float().cpu()

    records: list[dict[str, Any]] = []
    operator_summary: dict[str, Any] = {}
    model.eval()
    for operator_index, operator in enumerate(OPERATORS):
        test_indices = np.asarray(
            [index for index, row in enumerate(rows) if row["split"] == "test" and row["operator"] == operator]
        )
        train_indices = np.asarray(
            [index for index, row in enumerate(rows) if row["split"] == "train" and row["operator"] == operator]
        )
        before = before_all[test_indices]
        oracle = after_all[test_indices]
        affine = apply_operator_artifact(source_run / f"operator-{operator}.npz", before)
        mean_delta = (after_all[train_indices] - before_all[train_indices]).mean(axis=0)
        translation = before + mean_delta
        condition_states = {
            "identity": before,
            "mean_translation": translation,
            "affine": affine,
            "oracle_after": oracle,
        }
        condition_effects: dict[str, list[float]] = {key: [] for key in condition_states}
        condition_preferences: dict[str, list[int]] = {key: [] for key in condition_states}
        for offset in range(0, len(test_indices), batch_size):
            batch_indices = test_indices[offset : offset + batch_size]
            prompts = [rows[index]["before_prompt"] for index in batch_indices]
            baseline = forward(prompts)
            patched = {
                name: forward(prompts, states[offset : offset + len(batch_indices)])
                for name, states in condition_states.items()
            }
            for batch_row, global_index in enumerate(batch_indices):
                row = rows[int(global_index)]
                before_id = label_ids[row["before_label"]]
                after_id = label_ids[row["after_label"]]
                baseline_margin = float(baseline[batch_row, after_id] - baseline[batch_row, before_id])
                record: dict[str, Any] = {
                    "pair_id": row["pair_id"],
                    "operator": operator,
                    "before_label": row["before_label"],
                    "after_label": row["after_label"],
                    "baseline_margin": baseline_margin,
                }
                for name, logits in patched.items():
                    margin = float(logits[batch_row, after_id] - logits[batch_row, before_id])
                    effect = margin - baseline_margin
                    preference = int(margin > 0)
                    record[f"{name}_effect"] = effect
                    record[f"{name}_prefers_after"] = preference
                    condition_effects[name].append(effect)
                    condition_preferences[name].append(preference)
                records.append(record)

        affine_effect = np.asarray(condition_effects["affine"])
        translation_effect = np.asarray(condition_effects["mean_translation"])
        specific = affine_effect - translation_effect
        specific_ci = _bootstrap_interval(specific, seed + operator_index)
        operator_summary[operator] = {
            "identity_effect_mean": float(np.mean(condition_effects["identity"])),
            "translation_effect_mean": float(np.mean(translation_effect)),
            "affine_effect_mean": float(np.mean(affine_effect)),
            "oracle_effect_mean": float(np.mean(condition_effects["oracle_after"])),
            "identity_after_preference_rate": float(np.mean(condition_preferences["identity"])),
            "translation_after_preference_rate": float(
                np.mean(condition_preferences["mean_translation"])
            ),
            "affine_after_preference_rate": float(np.mean(condition_preferences["affine"])),
            "oracle_after_preference_rate": float(
                np.mean(condition_preferences["oracle_after"])
            ),
            "affine_minus_translation_effect_mean": float(np.mean(specific)),
            "affine_minus_translation_effect_95ci": list(specific_ci),
            "causal_advantage_passed": bool(specific_ci[0] > 0.0),
        }
    summary = {
        "hidden_state_index": hidden_state_index,
        "operators": operator_summary,
        "all_causal_advantages_passed": all(
            value["causal_advantage_passed"] for value in operator_summary.values()
        ),
    }
    return records, summary


def save_causal_results(output_dir: Path, records: list[dict[str, Any]], result: dict[str, Any]) -> None:
    output_dir.mkdir(parents=True, exist_ok=True)
    with (output_dir / "causal_metrics.csv").open("w", encoding="utf-8", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=list(records[0]))
        writer.writeheader()
        writer.writerows(records)
    write_json_atomic(output_dir / "result.json", result)


==> anc/src/verb_operator_algebra/operator_data.py <==
"""Paired before/after data for grounded Alchemy action operators."""

from __future__ import annotations

import hashlib
import random
from dataclasses import asdict, dataclass

from .alchemy import ENTITIES, STATES, _distractor_action, _render


OPERATORS = ("empty", "fill_red", "fill_blue", "fill_green", "fill_yellow")


@dataclass(frozen=True)
class OperatorPair:
    pair_id: str
    split: str
    operator: str
    query_entity: str
    before_label: str
    after_label: str
    template_id: int
    before_prompt: str
    after_prompt: str

    def to_dict(self) -> dict[str, object]:
        return asdict(self)


def generate_operator_dataset(
    *, seed: int, train_per_operator: int, validation_per_operator: int, test_per_operator: int
) -> list[OperatorPair]:
    split_specs = (
        ("train", train_per_operator, seed, ("A", "B", "C", "D")),
        ("validation", validation_per_operator, seed + 1, ("E",)),
        ("test", test_per_operator, seed + 2, ("F", "G")),
    )
    result: list[OperatorPair] = []
    for split, count, split_seed, query_entities in split_specs:
        if count <= 0:
            raise ValueError("per-operator counts must be positive")
        rng = random.Random(split_seed)
        for operator in OPERATORS:
            after_label = "empty" if operator == "empty" else operator.removeprefix("fill_")
            allowed_before = tuple(state for state in STATES if state != after_label)
            for index in range(count):
                query = rng.choice(query_entities)
                initial = {entity: rng.choice(STATES) for entity in ENTITIES}
                initial[query] = rng.choice(allowed_before)
                world = dict(initial)
                distractor = _distractor_action(world, rng, {query})
                template = rng.choice((0, 1))
                before_prompt = _render(initial, (distractor,), query, template)[0]
                if operator == "empty":
                    action = f"Empty beaker {query}."
                else:
                    action = f"Fill beaker {query} with {after_label} liquid."
                after_prompt = _render(initial, (distractor, action), query, template)[0]
                digest = hashlib.sha256(
                    f"{before_prompt}\n{after_prompt}".encode("utf-8")
                ).hexdigest()[:12]
                result.append(
                    OperatorPair(
                        pair_id=f"{split}-{operator}-{index:04d}-{digest}",
                        split=split,
                        operator=operator,
                        query_entity=query,
                        before_label=initial[query],
                        after_label=after_label,
                        template_id=template,
                        before_prompt=before_prompt,
                        after_prompt=after_prompt,
                    )
                )
    return result


==> anc/src/verb_operator_algebra/operator_fit.py <==
"""Fit and evaluate affine residual operators with mandatory baselines."""

from __future__ import annotations

import json
from pathlib import Path
from typing import Any, Callable

import numpy as np

from .alchemy import STATES
from .operator_data import OPERATORS, OperatorPair
from .reporting import write_json_atomic


def extract_pair_activations(
    *, model: Any, tokenizer: Any, pairs: list[OperatorPair], hidden_state_index: int, batch_size: int
) -> tuple[np.ndarray, np.ndarray]:
    import torch

    def extract(prompts: list[str]) -> np.ndarray:
        chunks: list[np.ndarray] = []
        for offset in range(0, len(prompts), batch_size):
            batch = prompts[offset : offset + batch_size]
            encoded = tokenizer(batch, return_tensors="pt", padding=True)
            lengths = encoded["attention_mask"].sum(dim=1).to(torch.long)
            inputs = {key: value.to(model.device) for key, value in encoded.items()}
            with torch.inference_mode():
                output = model(
                    **inputs,
                    output_hidden_states=True,
                    use_cache=False,
                    return_dict=True,
                )
            rows = torch.arange(len(batch), device=output.logits.device)
            last = lengths.to(output.logits.device) - 1
            chunks.append(
                output.hidden_states[hidden_state_index][rows, last]
                .detach()
                .to("cpu", dtype=torch.float16)
                .numpy()
            )
        return np.concatenate(chunks, axis=0)

    return extract([pair.before_prompt for pair in pairs]), extract(
        [pair.after_prompt for pair in pairs]
    )


def load_fixed_probe(calibration_dir: Path, hidden_state_index: int) -> tuple[Any, Any]:
    from sklearn.linear_model import RidgeClassifier
    from sklearn.preprocessing import StandardScaler

    activations = np.load(calibration_dir / "activations.npz")
    matrix = activations[f"h{hidden_state_index}_last"].astype(np.float32)
    rows = [json.loads(line) for line in (calibration_dir / "dataset.jsonl").read_text().splitlines()]
    train = np.asarray([row["split"] == "train" for row in rows])
    labels = np.asarray([STATES.index(row["label"]) for row in rows], dtype=np.int64)
    scaler = StandardScaler().fit(matrix[train])
    probe = RidgeClassifier(alpha=10.0).fit(scaler.transform(matrix[train]), labels[train])
    return scaler, probe


def _relative_errors(prediction: np.ndarray, target: np.ndarray, before: np.ndarray) -> np.ndarray:
    numerator = np.linalg.norm(prediction - target, axis=1)
    denominator = np.maximum(np.linalg.norm(target - before, axis=1), 1e-8)
    return numerator / denominator


def _bootstrap_difference(values: np.ndarray, *, seed: int) -> tuple[float, float]:
    rng = np.random.default_rng(seed)
    means = np.empty(3000)
    for index in range(len(means)):
        sample = rng.integers(0, len(values), size=len(values))
        means[index] = np.mean(values[sample])
    return tuple(float(value) for value in np.quantile(means, (0.025, 0.975)))


def _predict_low_rank_delta(model: Any, basis: np.ndarray, matrix: np.ndarray) -> np.ndarray:
    latent = np.asarray(model.predict(matrix))
    if latent.ndim == 1:
        latent = latent[:, None]
    return latent @ basis


def fit_operator_suite(
    *,
    before: np.ndarray,
    after: np.ndarray,
    pairs: list[OperatorPair],
    scaler: Any,
    probe: Any,
    alpha_grid: list[float],
    rank_grid: list[int],
    seed: int,
    output_dir: Path,
) -> tuple[list[dict[str, Any]], dict[str, Any]]:
    from sklearn.linear_model import Ridge
    from sklearn.utils.extmath import randomized_svd

    before = before.astype(np.float32)
    after = after.astype(np.float32)
    split = np.asarray([pair.split for pair in pairs])
    names = np.asarray([pair.operator for pair in pairs])
    after_labels = np.asarray([STATES.index(pair.after_label) for pair in pairs])
    method_rows: list[dict[str, Any]] = []
    operator_summaries: dict[str, Any] = {}
    output_dir.mkdir(parents=True, exist_ok=True)

    for operator_index, operator in enumerate(OPERATORS):
        masks = {
            split_name: np.flatnonzero((names == operator) & (split == split_name))
            for split_name in ("train", "validation", "test")
        }
        train, validation, test = masks["train"], masks["validation"], masks["test"]
        x_train, y_train = before[train], after[train]
        delta_train = y_train - x_train
        x_mean = x_train.mean(axis=0)
        delta_mean = delta_train.mean(axis=0)
        x_centered = x_train - x_mean
        delta_centered = delta_train - delta_mean

        candidates: dict[str, Callable[[np.ndarray], np.ndarray]] = {
            "identity": lambda x: x,
            "mean_translation": lambda x, mean=delta_mean: x + mean,
        }
        rng = np.random.default_rng(seed + operator_index)
        direction = rng.normal(size=x_train.shape[1]).astype(np.float32)
        direction /= np.linalg.norm(direction)
        y_mean = y_train.mean(axis=0)
        candidates["random_householder"] = lambda x, u=direction: y_mean + (
            (x - x_mean) - 2.0 * ((x - x_mean) @ u)[:, None] * u[None, :]
        )

        fitted: dict[str, dict[str, Any]] = {}
        for alpha in alpha_grid:
            ridge = Ridge(alpha=alpha, fit_intercept=False).fit(x_centered, delta_centered)
            name = f"affine_ridge_a{alpha:g}"
            candidates[name] = lambda x, model=ridge: x + delta_mean + model.predict(x - x_mean)
            fitted[name] = {"kind": "full", "alpha": alpha, "model": ridge}

        max_rank = max(rank_grid)
        _, _, components = randomized_svd(
            delta_centered,
            n_components=max_rank,
            n_iter=5,
            random_state=seed + operator_index,
        )
        for rank in rank_grid:
            basis = components[:rank]
            latent = delta_centered @ basis.T
            for alpha in alpha_grid:
                ridge = Ridge(alpha=alpha, fit_intercept=False).fit(x_centered, latent)
                name = f"low_rank_r{rank}_a{alpha:g}"
                candidates[name] = lambda x, model=ridge, vectors=basis: (
                    x + delta_mean + _predict_low_rank_delta(model, vectors, x - x_mean)
                )
                fitted[name] = {
                    "kind": "low_rank",
                    "rank": rank,
                    "alpha": alpha,
                    "model": ridge,
                    "basis": basis,
                }

        validation_scores = {}
        for name, predict in candidates.items():
            prediction = predict(before[validation])
            validation_scores[name] = float(
                np.mean(_relative_errors(prediction, after[validation], before[validation]))
            )
        learned_names = list(fitted)
        best_name = min(learned_names, key=validation_scores.get)

        test_predictions: dict[str, np.ndarray] = {}
        for name in ("identity", "mean_translation", "random_householder", best_name):
            prediction = candidates[name](before[test]).astype(np.float32)
            test_predictions[name] = prediction
            errors = _relative_errors(prediction, after[test], before[test])
            decoded = probe.predict(scaler.transform(prediction))
            method_rows.append(
                {
                    "operator": operator,
                    "method": name,
                    "validation_relative_error": validation_scores[name],
                    "test_relative_error_mean": float(np.mean(errors)),
                    "test_relative_error_median": float(np.median(errors)),
                    "decoded_after_accuracy": float(np.mean(decoded == after_labels[test])),
                }
            )

        actual_decoded = probe.predict(scaler.transform(after[test]))
        best_prediction = test_predictions[best_name]
        translation_prediction = test_predictions["mean_translation"]
        best_errors = _relative_errors(best_prediction, after[test], before[test])
        translation_errors = _relative_errors(
            translation_prediction, after[test], before[test]
        )
        best_correct = (
            probe.predict(scaler.transform(best_prediction)) == after_labels[test]
        ).astype(float)
        translation_correct = (
            probe.predict(scaler.transform(translation_prediction)) == after_labels[test]
        ).astype(float)
        error_advantage_ci = _bootstrap_difference(
            translation_errors - best_errors, seed=seed + 100 + operator_index
        )
        accuracy_advantage_ci = _bootstrap_difference(
            best_correct - translation_correct, seed=seed + 200 + operator_index
        )
        best_row = next(
            row for row in method_rows if row["operator"] == operator and row["method"] == best_name
        )
        operator_summaries[operator] = {
            "best_method": best_name,
            "actual_after_probe_accuracy": float(np.mean(actual_decoded == after_labels[test])),
            "best_test_relative_error": best_row["test_relative_error_mean"],
            "best_decoded_after_accuracy": best_row["decoded_after_accuracy"],
            "relative_error_advantage_over_translation_95ci": list(error_advantage_ci),
            "accuracy_advantage_over_translation_95ci": list(accuracy_advantage_ci),
            "h1_passed": bool(
                best_row["test_relative_error_mean"] < 0.5
                and error_advantage_ci[0] > 0.0
                and accuracy_advantage_ci[0] > 0.0
            ),
        }

        selected = fitted[best_name]
        artifact: dict[str, Any] = {
            "x_mean": x_mean.astype(np.float16),
            "delta_mean": delta_mean.astype(np.float16),
            "method": np.asarray(best_name),
        }
        if selected["kind"] == "full":
            artifact["coef"] = selected["model"].coef_.astype(np.float16)
        else:
            artifact["latent_coef"] = selected["model"].coef_.astype(np.float16)
            artifact["basis"] = selected["basis"].astype(np.float16)
        np.savez_compressed(output_dir / f"operator-{operator}.npz", **artifact)

    summary = {
        "operator_count": len(OPERATORS),
        "all_h1_passed": all(value["h1_passed"] for value in operator_summaries.values()),
        "operators": operator_summaries,
    }
    return method_rows, summary


def save_operator_results(
    *, output_dir: Path, pairs: list[OperatorPair], rows: list[dict[str, Any]], result: dict[str, Any]
) -> None:
    import csv

    with (output_dir / "dataset.jsonl").open("w", encoding="utf-8") as handle:
        for pair in pairs:
            handle.write(json.dumps(pair.to_dict(), ensure_ascii=False, sort_keys=True) + "\n")
    with (output_dir / "operator_metrics.csv").open("w", encoding="utf-8", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=list(rows[0]))
        writer.writeheader()
        writer.writerows(rows)
    write_json_atomic(output_dir / "result.json", result)


==> anc/src/verb_operator_algebra/phase0.py <==
"""NNsight residual-stream capture and intervention smoke experiment."""

from __future__ import annotations

import json
import os
import platform
import random
import subprocess
import sys
from dataclasses import asdict
from pathlib import Path
from typing import Any

import numpy as np
import torch
import transformers
from nnsight import LanguageModel

from .config import Phase0Config
from .reporting import sha256_file, utc_now, write_json_atomic


DTYPES: dict[str, torch.dtype] = {
    "bfloat16": torch.bfloat16,
    "float16": torch.float16,
    "float32": torch.float32,
}


def _git_commit(repository: Path) -> str:
    try:
        return subprocess.check_output(
            ["git", "rev-parse", "HEAD"], cwd=repository, text=True, stderr=subprocess.DEVNULL
        ).strip()
    except (OSError, subprocess.CalledProcessError):
        return "unknown"


def _top_tokens(logits: torch.Tensor, tokenizer: Any, top_k: int) -> list[dict[str, Any]]:
    probabilities = torch.softmax(logits.float(), dim=-1)
    values, indices = torch.topk(probabilities, k=top_k)
    return [
        {
            "token_id": int(token_id),
            "token": tokenizer.decode([int(token_id)]),
            "probability": float(probability),
        }
        for probability, token_id in zip(values.cpu(), indices.cpu(), strict=True)
    ]


def _tensor_summary(tensor: torch.Tensor) -> dict[str, Any]:
    value = tensor.detach().float().cpu()
    return {
        "shape": list(value.shape),
        "finite": bool(torch.isfinite(value).all()),
        "l2_norm": float(torch.linalg.vector_norm(value)),
        "mean": float(value.mean()),
        "std": float(value.std()),
    }


def run_phase0(config: Phase0Config, output_dir: Path, repository: Path) -> dict[str, Any]:
    """Run source capture, target baseline, and a last-token residual patch."""

    output_dir.mkdir(parents=True, exist_ok=True)
    config.cache_dir.mkdir(parents=True, exist_ok=True)
    os.environ.setdefault("HF_HOME", str(config.cache_dir))
    os.environ.setdefault("HF_HUB_CACHE", str(config.cache_dir / "hub"))
    os.environ.setdefault("TRANSFORMERS_CACHE", str(config.cache_dir / "transformers"))
    os.environ.setdefault("TOKENIZERS_PARALLELISM", "false")

    random.seed(config.seed)
    np.random.seed(config.seed)
    torch.manual_seed(config.seed)
    if torch.cuda.is_available():
        torch.cuda.manual_seed_all(config.seed)

    if config.dtype not in DTYPES:
        raise ValueError(f"unsupported dtype: {config.dtype}")
    if not torch.cuda.is_available():
        raise RuntimeError("CUDA is required for the configured Phase 0 run")

    started_at = utc_now()
    model_path_override = os.environ.get("BERB_MODEL_PATH")
    model_reference = model_path_override or config.model_id
    local_files_only = config.local_files_only or model_path_override is not None
    model = LanguageModel(
        model_reference,
        revision=config.revision,
        device_map=config.device_map,
        dtype=DTYPES[config.dtype],
        dispatch=True,
        local_files_only=local_files_only,
    )

    layer_count = len(model.model.layers)
    if config.layer >= layer_count:
        raise ValueError(f"configured layer {config.layer} is outside model with {layer_count} layers")
    layer = model.model.layers[config.layer]
    position = config.token_position

    source_ids = model.tokenizer(config.source_prompt, return_tensors="pt")["input_ids"]
    target_ids = model.tokenizer(config.target_prompt, return_tensors="pt")["input_ids"]
    if abs(position) > source_ids.shape[1] or abs(position) > target_ids.shape[1]:
        raise ValueError("configured token_position falls outside at least one prompt")

    with model.session():
        with model.trace(config.source_prompt):
            source_state = layer.output[:, position, :].detach().save()
            source_logits = model.lm_head.output[:, position, :].detach().save()

        with model.trace(config.target_prompt):
            target_state = layer.output[:, position, :].detach().save()
            baseline_logits = model.lm_head.output[:, position, :].detach().save()

        with model.trace(config.target_prompt):
            layer.output[:, position, :] = source_state
            patched_state = layer.output[:, position, :].detach().save()
            patched_logits = model.lm_head.output[:, position, :].detach().save()

    tensors = {
        "source_state": source_state.detach().cpu(),
        "target_state": target_state.detach().cpu(),
        "patched_state": patched_state.detach().cpu(),
    }
    activation_path = output_dir / "activations.pt"
    torch.save(tensors, activation_path)

    baseline = baseline_logits[0].detach().float().cpu()
    patched = patched_logits[0].detach().float().cpu()
    source_final = source_logits[0].detach().float().cpu()
    logit_delta = patched - baseline
    max_abs_logit_delta = float(logit_delta.abs().max())
    mean_abs_logit_delta = float(logit_delta.abs().mean())
    cosine_similarity = float(torch.nn.functional.cosine_similarity(baseline, patched, dim=0))
    baseline_log_probs = torch.log_softmax(baseline, dim=-1)
    patched_log_probs = torch.log_softmax(patched, dim=-1)
    baseline_probs = baseline_log_probs.exp()
    kl_baseline_to_patched = float(
        torch.sum(baseline_probs * (baseline_log_probs - patched_log_probs))
    )

    pass_checks = {
        "source_activation_finite": bool(torch.isfinite(tensors["source_state"]).all()),
        "target_activation_finite": bool(torch.isfinite(tensors["target_state"]).all()),
        "patch_was_exact": bool(torch.equal(tensors["source_state"], tensors["patched_state"])),
        "patch_changed_logits": max_abs_logit_delta > config.patch_change_epsilon,
    }

    result: dict[str, Any] = {
        "material_passport": {
            "origin_skill": "experiment-agent",
            "origin_mode": "run",
            "origin_date": started_at,
            "verification_status": "UNVERIFIED",
            "version_label": "exp_result_v1",
        },
        "experiment": {
            "id": config.experiment_id,
            "type": "generic",
            "status": "completed" if all(pass_checks.values()) else "completed_with_failed_checks",
            "started_at": started_at,
            "ended_at": utc_now(),
            "git_commit": _git_commit(repository),
            "seed": config.seed,
        },
        "environment": {
            "python": sys.version,
            "platform": platform.platform(),
            "torch": torch.__version__,
            "transformers": transformers.__version__,
            "cuda_runtime": torch.version.cuda,
            "gpu": torch.cuda.get_device_name(0),
            "gpu_memory_bytes": torch.cuda.get_device_properties(0).total_memory,
        },
        "config": {
            **asdict(config),
            "cache_dir": str(config.cache_dir),
            "output_root": str(config.output_root),
        },
        "model": {
            "requested_id": config.model_id,
            "resolved_reference": model_reference,
            "local_files_only": local_files_only,
            "layer_count": layer_count,
            "source_token_count": int(source_ids.shape[1]),
            "target_token_count": int(target_ids.shape[1]),
            "source_position_token": model.tokenizer.decode([int(source_ids[0, position])]),
            "target_position_token": model.tokenizer.decode([int(target_ids[0, position])]),
        },
        "activations": {
            "source": _tensor_summary(tensors["source_state"]),
            "target": _tensor_summary(tensors["target_state"]),
            "source_target_l2": float(
                torch.linalg.vector_norm(
                    tensors["source_state"].float() - tensors["target_state"].float()
                )
            ),
        },
        "intervention": {
            "position": position,
            "max_abs_logit_delta": max_abs_logit_delta,
            "mean_abs_logit_delta": mean_abs_logit_delta,
            "cosine_similarity": cosine_similarity,
            "kl_baseline_to_patched": kl_baseline_to_patched,
            "source_top_tokens": _top_tokens(source_final, model.tokenizer, config.top_k),
            "baseline_top_tokens": _top_tokens(baseline, model.tokenizer, config.top_k),
            "patched_top_tokens": _top_tokens(patched, model.tokenizer, config.top_k),
        },
        "checks": pass_checks,
        "artifacts": {
            "activations": {
                "path": activation_path.name,
                "sha256": sha256_file(activation_path),
                "size_bytes": activation_path.stat().st_size,
            }
        },
        "scope_note": (
            "Tool-chain smoke test only. Passing does not support or reject H1-H5."
        ),
    }

    result_path = output_dir / "result.json"
    write_json_atomic(result_path, result)
    (output_dir / "SUCCESS").write_text(
        json.dumps({"passed": all(pass_checks.values()), "checks": pass_checks}, indent=2) + "\n",
        encoding="utf-8",
    )
    return result


==> anc/src/verb_operator_algebra/phase1_intervention.py <==
"""Paired residual-patching test for causal use of decoded Alchemy state."""

from __future__ import annotations

import csv
import hashlib
import random
from dataclasses import asdict, dataclass
from pathlib import Path
from typing import Any

import numpy as np

from .alchemy import ENTITIES, STATES, _distractor_action, _render
from .reporting import write_json_atomic


COLORS = STATES[1:]


@dataclass(frozen=True)
class InterventionPair:
    pair_id: str
    source_label: str
    target_label: str
    control_label: str
    query_entity: str
    source_prompt: str
    target_prompt: str
    control_prompt: str


def generate_intervention_pairs(*, seed: int, count: int) -> list[InterventionPair]:
    if count <= 0 or count % len(COLORS):
        raise ValueError(f"count must be positive and divisible by {len(COLORS)}")
    rng = random.Random(seed)
    pairs: list[InterventionPair] = []
    transitions = [(COLORS[index], COLORS[(index + 1) % len(COLORS)]) for index in range(4)]
    for source_label, target_label in transitions:
        for _ in range(count // len(transitions)):
            query = rng.choice(("F", "G"))
            initial = {entity: rng.choice(STATES) for entity in ENTITIES}
            world = dict(initial)
            distractor = _distractor_action(world, rng, {query})
            template = rng.choice((0, 1))
            control_label = rng.choice(
                tuple(color for color in COLORS if color not in {source_label, target_label})
            )

            def make_prompt(label: str) -> str:
                action = f"Fill beaker {query} with {label} liquid."
                return _render(initial, (distractor, action), query, template)[0]

            source_prompt = make_prompt(source_label)
            target_prompt = make_prompt(target_label)
            control_prompt = make_prompt(control_label)
            digest = hashlib.sha256(source_prompt.encode("utf-8")).hexdigest()[:12]
            pairs.append(
                InterventionPair(
                    pair_id=f"patch-{len(pairs):04d}-{digest}",
                    source_label=source_label,
                    target_label=target_label,
                    control_label=control_label,
                    query_entity=query,
                    source_prompt=source_prompt,
                    target_prompt=target_prompt,
                    control_prompt=control_prompt,
                )
            )
    rng.shuffle(pairs)
    return pairs


def _paired_bootstrap_interval(values: np.ndarray, *, seed: int) -> tuple[float, float]:
    rng = np.random.default_rng(seed)
    means = np.empty(5000, dtype=np.float64)
    for index in range(len(means)):
        sample = rng.integers(0, len(values), size=len(values))
        means[index] = np.mean(values[sample])
    low, high = np.quantile(means, (0.025, 0.975))
    return float(low), float(high)


def _sign_flip_pvalue(values: np.ndarray, *, seed: int) -> float:
    rng = np.random.default_rng(seed)
    observed = abs(float(np.mean(values)))
    signs = rng.choice((-1.0, 1.0), size=(10000, len(values)))
    null = np.abs(np.mean(signs * values[None, :], axis=1))
    return float((1 + np.sum(null >= observed)) / (len(null) + 1))


def run_paired_intervention(
    *,
    model: Any,
    tokenizer: Any,
    pairs: list[InterventionPair],
    hidden_state_index: int,
    batch_size: int,
) -> tuple[list[dict[str, Any]], dict[str, Any]]:
    import torch

    if hidden_state_index <= 0:
        raise ValueError("patching requires a post-layer hidden_state_index")
    layer = model.model.layers[hidden_state_index - 1]
    label_token_ids = []
    for label in COLORS:
        ids = tokenizer.encode(f" {label}", add_special_tokens=False)
        if len(ids) != 1:
            raise RuntimeError(f"expected one token for label {label}")
        label_token_ids.append(ids[0])

    def forward_prompts(prompts: list[str]) -> tuple[torch.Tensor, torch.Tensor]:
        encoded = tokenizer(prompts, return_tensors="pt", padding=True)
        lengths = encoded["attention_mask"].sum(dim=1).to(torch.long)
        device_inputs = {key: value.to(model.device) for key, value in encoded.items()}
        with torch.inference_mode():
            outputs = model(
                **device_inputs,
                output_hidden_states=True,
                use_cache=False,
                return_dict=True,
            )
        row = torch.arange(len(prompts), device=outputs.logits.device)
        last = lengths.to(outputs.logits.device) - 1
        logits = outputs.logits[row, last].detach().float().cpu()
        states = outputs.hidden_states[hidden_state_index][row, last].detach().cpu()
        return logits, states

    def patched_logits(prompts: list[str], states: torch.Tensor) -> tuple[torch.Tensor, float]:
        encoded = tokenizer(prompts, return_tensors="pt", padding=True)
        lengths = encoded["attention_mask"].sum(dim=1).to(torch.long)
        device_inputs = {key: value.to(model.device) for key, value in encoded.items()}
        device_states = states.to(model.device)
        exact_errors: list[float] = []

        def patch_hook(_module: Any, _inputs: Any, output: Any) -> Any:
            is_tuple = isinstance(output, tuple)
            hidden = output[0] if is_tuple else output
            patched = hidden.clone()
            row = torch.arange(len(prompts), device=hidden.device)
            last = lengths.to(hidden.device) - 1
            patched[row, last] = device_states
            exact_errors.append(
                float((patched[row, last].float() - device_states.float()).abs().max().cpu())
            )
            if is_tuple:
                return (patched, *output[1:])
            return patched

        handle = layer.register_forward_hook(patch_hook)
        try:
            with torch.inference_mode():
                outputs = model(**device_inputs, use_cache=False, return_dict=True)
        finally:
            handle.remove()
        row = torch.arange(len(prompts), device=outputs.logits.device)
        last = lengths.to(outputs.logits.device) - 1
        return outputs.logits[row, last].detach().float().cpu(), max(exact_errors)

    records: list[dict[str, Any]] = []
    maximum_patch_error = 0.0
    model.eval()
    for offset in range(0, len(pairs), batch_size):
        batch = pairs[offset : offset + batch_size]
        source_prompts = [pair.source_prompt for pair in batch]
        target_prompts = [pair.target_prompt for pair in batch]
        control_prompts = [pair.control_prompt for pair in batch]
        baseline_logits, _ = forward_prompts(source_prompts)
        clean_target_logits, target_states = forward_prompts(target_prompts)
        _, control_states = forward_prompts(control_prompts)
        target_patch_logits, target_error = patched_logits(source_prompts, target_states)
        control_patch_logits, control_error = patched_logits(source_prompts, control_states)
        maximum_patch_error = max(maximum_patch_error, target_error, control_error)

        for row, pair in enumerate(batch):
            source_id = label_token_ids[COLORS.index(pair.source_label)]
            target_id = label_token_ids[COLORS.index(pair.target_label)]

            def margin(logits: torch.Tensor) -> float:
                return float(logits[row, target_id] - logits[row, source_id])

            baseline_margin = margin(baseline_logits)
            clean_target_margin = margin(clean_target_logits)
            target_patch_margin = margin(target_patch_logits)
            control_patch_margin = margin(control_patch_logits)
            records.append(
                {
                    **asdict(pair),
                    "baseline_target_minus_source_margin": baseline_margin,
                    "clean_target_margin": clean_target_margin,
                    "target_patch_margin": target_patch_margin,
                    "control_patch_margin": control_patch_margin,
                    "target_patch_effect": target_patch_margin - baseline_margin,
                    "control_patch_effect": control_patch_margin - baseline_margin,
                    "specific_effect": target_patch_margin - control_patch_margin,
                    "baseline_prefers_target": int(baseline_margin > 0),
                    "target_patch_prefers_target": int(target_patch_margin > 0),
                    "control_patch_prefers_target": int(control_patch_margin > 0),
                }
            )

    target_effects = np.asarray([record["target_patch_effect"] for record in records])
    control_effects = np.asarray([record["control_patch_effect"] for record in records])
    specific_effects = target_effects - control_effects
    specific_ci = _paired_bootstrap_interval(specific_effects, seed=1201)
    target_ci = _paired_bootstrap_interval(target_effects, seed=1213)
    summary = {
        "pair_count": len(records),
        "hidden_state_index": hidden_state_index,
        "model_layer_index": hidden_state_index - 1,
        "maximum_patch_assignment_error": maximum_patch_error,
        "baseline_target_preference_rate": float(
            np.mean([record["baseline_prefers_target"] for record in records])
        ),
        "target_patch_preference_rate": float(
            np.mean([record["target_patch_prefers_target"] for record in records])
        ),
        "control_patch_preference_rate": float(
            np.mean([record["control_patch_prefers_target"] for record in records])
        ),
        "target_patch_effect_mean": float(np.mean(target_effects)),
        "target_patch_effect_95ci": list(target_ci),
        "control_patch_effect_mean": float(np.mean(control_effects)),
        "specific_effect_mean": float(np.mean(specific_effects)),
        "specific_effect_95ci": list(specific_ci),
        "specific_effect_sign_flip_pvalue": _sign_flip_pvalue(specific_effects, seed=1223),
    }
    summary["causal_check_passed"] = bool(
        maximum_patch_error == 0.0
        and target_ci[0] > 0.0
        and specific_ci[0] > 0.0
        and summary["specific_effect_sign_flip_pvalue"] < 0.01
    )
    return records, summary


def save_intervention_outputs(
    output_dir: Path,
    pairs: list[InterventionPair],
    records: list[dict[str, Any]],
    result: dict[str, Any],
) -> None:
    output_dir.mkdir(parents=True, exist_ok=True)
    with (output_dir / "paired_interventions.csv").open(
        "w", encoding="utf-8", newline=""
    ) as handle:
        writer = csv.DictWriter(handle, fieldnames=list(records[0]))
        writer.writeheader()
        writer.writerows(records)
    write_json_atomic(output_dir / "result.json", result)
    (output_dir / "SUCCESS").write_text(
        "ok\n" if result["summary"]["causal_check_passed"] else "failed-check\n",
        encoding="utf-8",
    )


==> anc/src/verb_operator_algebra/phase1_probe.py <==
"""Activation extraction and controlled linear-probe evaluation for Phase 1."""

from __future__ import annotations

import csv
import hashlib
import json
import random
from collections import Counter
from pathlib import Path
from typing import Any

import numpy as np

from .alchemy import STATES, AlchemyExample
from .reporting import write_json_atomic


def find_query_token_position(tokenizer: Any, example: AlchemyExample) -> int:
    encoded = tokenizer(
        example.prompt,
        add_special_tokens=True,
        return_offsets_mapping=True,
    )
    offsets = encoded["offset_mapping"]
    overlapping = [
        index
        for index, (start, end) in enumerate(offsets)
        if end > example.query_char_start and start < example.query_char_end
    ]
    if not overlapping:
        raise RuntimeError(f"query span is not represented by a token: {example.sample_id}")
    return overlapping[-1]


def extract_activations(
    *,
    model: Any,
    tokenizer: Any,
    examples: list[AlchemyExample],
    hidden_state_indices: list[int],
    batch_size: int,
) -> tuple[dict[str, np.ndarray], np.ndarray]:
    import torch

    arrays: dict[str, list[np.ndarray]] = {
        f"h{layer}_{position}": []
        for layer in hidden_state_indices
        for position in ("query", "last")
    }
    constrained_predictions: list[int] = []
    label_token_ids: list[int] = []
    for label in STATES:
        token_ids = tokenizer.encode(f" {label}", add_special_tokens=False)
        if len(token_ids) != 1:
            raise RuntimeError(f"label is not one token for constrained decoding: {label}")
        label_token_ids.append(token_ids[0])

    model.eval()
    for offset in range(0, len(examples), batch_size):
        batch_examples = examples[offset : offset + batch_size]
        prompts = [example.prompt for example in batch_examples]
        query_positions = [find_query_token_position(tokenizer, example) for example in batch_examples]
        encoded = tokenizer(
            prompts,
            return_tensors="pt",
            padding=True,
            add_special_tokens=True,
        )
        lengths = encoded["attention_mask"].sum(dim=1).tolist()
        device_inputs = {key: value.to(model.device) for key, value in encoded.items()}
        with torch.inference_mode():
            outputs = model(
                **device_inputs,
                output_hidden_states=True,
                use_cache=False,
                return_dict=True,
            )
        for layer in hidden_state_indices:
            hidden = outputs.hidden_states[layer].detach().to("cpu", dtype=torch.float16)
            query_batch = torch.stack(
                [hidden[row, query_positions[row]] for row in range(len(batch_examples))]
            )
            last_batch = torch.stack(
                [hidden[row, int(lengths[row]) - 1] for row in range(len(batch_examples))]
            )
            arrays[f"h{layer}_query"].append(query_batch.numpy())
            arrays[f"h{layer}_last"].append(last_batch.numpy())

        logits = outputs.logits.detach().to("cpu")
        row_indices = torch.arange(len(batch_examples))
        last_indices = torch.tensor(lengths, dtype=torch.long) - 1
        constrained = logits[row_indices, last_indices][:, label_token_ids].argmax(dim=1)
        constrained_predictions.extend(constrained.tolist())
        del outputs, logits

    return ({key: np.concatenate(value, axis=0) for key, value in arrays.items()}, np.asarray(constrained_predictions))


def _random_labels(sample_ids: list[str], seed: int) -> np.ndarray:
    labels = []
    for sample_id in sample_ids:
        digest = hashlib.sha256(f"{seed}:{sample_id}".encode("utf-8")).digest()
        labels.append(int.from_bytes(digest[:8], "big") % len(STATES))
    return np.asarray(labels, dtype=np.int64)


def _bootstrap_accuracy_interval(
    truth: np.ndarray, prediction: np.ndarray, *, seed: int, iterations: int = 2000
) -> tuple[float, float]:
    rng = np.random.default_rng(seed)
    sample_count = len(truth)
    scores = np.empty(iterations, dtype=np.float64)
    for index in range(iterations):
        sample = rng.integers(0, sample_count, size=sample_count)
        scores[index] = np.mean(truth[sample] == prediction[sample])
    low, high = np.quantile(scores, (0.025, 0.975))
    return float(low), float(high)


def evaluate_probes(
    *,
    activations: dict[str, np.ndarray],
    examples: list[AlchemyExample],
    hidden_state_indices: list[int],
    probe_seeds: list[int],
    alpha_grid: list[float],
) -> tuple[list[dict[str, Any]], dict[str, Any]]:
    from sklearn.linear_model import RidgeClassifier
    from sklearn.metrics import accuracy_score, f1_score
    from sklearn.preprocessing import StandardScaler

    labels = np.asarray([STATES.index(example.label) for example in examples], dtype=np.int64)
    sample_ids = [example.sample_id for example in examples]
    split_names = np.asarray([example.split for example in examples])
    indices = {
        split: np.flatnonzero(split_names == split)
        for split in ("train", "validation", "test")
    }
    rows: list[dict[str, Any]] = []
    prediction_cache: dict[tuple[int, str, int], tuple[np.ndarray, np.ndarray]] = {}

    for layer in hidden_state_indices:
        for position in ("query", "last"):
            matrix = activations[f"h{layer}_{position}"].astype(np.float32)
            scaler = StandardScaler()
            train_matrix = scaler.fit_transform(matrix[indices["train"]])
            validation_matrix = scaler.transform(matrix[indices["validation"]])
            test_matrix = scaler.transform(matrix[indices["test"]])
            for seed in probe_seeds:
                rng = np.random.default_rng(seed)
                train_selection = rng.choice(
                    len(train_matrix), size=int(0.9 * len(train_matrix)), replace=False
                )
                real_best: tuple[float, float] | None = None
                control_best: tuple[float, float] | None = None
                random_y = _random_labels(sample_ids, seed)
                for alpha in alpha_grid:
                    real_model = RidgeClassifier(alpha=alpha).fit(
                        train_matrix[train_selection], labels[indices["train"]][train_selection]
                    )
                    real_validation = accuracy_score(
                        labels[indices["validation"]], real_model.predict(validation_matrix)
                    )
                    if real_best is None or real_validation > real_best[0]:
                        real_best = (float(real_validation), alpha)

                    control_model = RidgeClassifier(alpha=alpha).fit(
                        train_matrix[train_selection],
                        random_y[indices["train"]][train_selection],
                    )
                    control_validation = accuracy_score(
                        random_y[indices["validation"]], control_model.predict(validation_matrix)
                    )
                    if control_best is None or control_validation > control_best[0]:
                        control_best = (float(control_validation), alpha)

                assert real_best is not None and control_best is not None
                real_model = RidgeClassifier(alpha=real_best[1]).fit(
                    train_matrix[train_selection], labels[indices["train"]][train_selection]
                )
                control_model = RidgeClassifier(alpha=control_best[1]).fit(
                    train_matrix[train_selection], random_y[indices["train"]][train_selection]
                )
                real_prediction = real_model.predict(test_matrix)
                control_prediction = control_model.predict(test_matrix)
                prediction_cache[(layer, position, seed)] = (
                    real_prediction,
                    control_prediction,
                )
                real_accuracy = float(
                    accuracy_score(labels[indices["test"]], real_prediction)
                )
                control_accuracy = float(
                    accuracy_score(random_y[indices["test"]], control_prediction)
                )
                rows.append(
                    {
                        "hidden_state_index": layer,
                        "position": position,
                        "seed": seed,
                        "real_alpha": real_best[1],
                        "control_alpha": control_best[1],
                        "validation_accuracy": real_best[0],
                        "test_accuracy": real_accuracy,
                        "test_macro_f1": float(
                            f1_score(labels[indices["test"]], real_prediction, average="macro")
                        ),
                        "control_validation_accuracy": control_best[0],
                        "control_test_accuracy": control_accuracy,
                        "selectivity": real_accuracy - control_accuracy,
                    }
                )

    grouped: dict[tuple[int, str], list[dict[str, Any]]] = {}
    for row in rows:
        grouped.setdefault((row["hidden_state_index"], row["position"]), []).append(row)
    ranked = sorted(
        grouped.items(),
        key=lambda item: (
            np.mean([row["validation_accuracy"] for row in item[1]]),
            np.mean([row["selectivity"] for row in item[1]]),
        ),
        reverse=True,
    )
    (best_layer, best_position), best_rows = ranked[0]
    best_seed = max(best_rows, key=lambda row: row["validation_accuracy"])["seed"]
    real_prediction, control_prediction = prediction_cache[(best_layer, best_position, best_seed)]
    test_truth = labels[indices["test"]]
    random_test_truth = _random_labels(sample_ids, best_seed)[indices["test"]]
    real_ci = _bootstrap_accuracy_interval(test_truth, real_prediction, seed=907)
    control_ci = _bootstrap_accuracy_interval(
        random_test_truth, control_prediction, seed=911
    )
    summary = {
        "selection_rule": "highest mean validation accuracy, then mean selectivity",
        "best_hidden_state_index": int(best_layer),
        "best_position": best_position,
        "best_seed_for_interval": int(best_seed),
        "validation_accuracy_mean": float(
            np.mean([row["validation_accuracy"] for row in best_rows])
        ),
        "test_accuracy_mean": float(np.mean([row["test_accuracy"] for row in best_rows])),
        "test_accuracy_std": float(np.std([row["test_accuracy"] for row in best_rows], ddof=1)),
        "test_accuracy_bootstrap_95ci": list(real_ci),
        "test_macro_f1_mean": float(np.mean([row["test_macro_f1"] for row in best_rows])),
        "control_test_accuracy_mean": float(
            np.mean([row["control_test_accuracy"] for row in best_rows])
        ),
        "control_accuracy_bootstrap_95ci": list(control_ci),
        "selectivity_mean": float(np.mean([row["selectivity"] for row in best_rows])),
    }
    summary["go_criterion"] = bool(
        summary["test_accuracy_mean"] >= 0.80 and summary["selectivity_mean"] >= 0.20
    )
    return rows, summary


def dataset_manifest(examples: list[AlchemyExample]) -> dict[str, Any]:
    split_counts = Counter(example.split for example in examples)
    split_labels = {
        split: Counter(example.label for example in examples if example.split == split)
        for split in split_counts
    }
    canonical = "\n".join(
        json.dumps(example.to_dict(), sort_keys=True, separators=(",", ":"))
        for example in examples
    )
    return {
        "sample_count": len(examples),
        "split_counts": dict(split_counts),
        "split_label_counts": {key: dict(value) for key, value in split_labels.items()},
        "sha256": hashlib.sha256(canonical.encode("utf-8")).hexdigest(),
    }


def save_outputs(
    *,
    output_dir: Path,
    examples: list[AlchemyExample],
    activations: dict[str, np.ndarray],
    constrained_predictions: np.ndarray,
    rows: list[dict[str, Any]],
    summary: dict[str, Any],
    metadata: dict[str, Any],
) -> None:
    output_dir.mkdir(parents=True, exist_ok=True)
    with (output_dir / "dataset.jsonl").open("w", encoding="utf-8") as handle:
        for example in examples:
            handle.write(json.dumps(example.to_dict(), ensure_ascii=False, sort_keys=True) + "\n")
    np.savez_compressed(
        output_dir / "activations.npz",
        **activations,
        constrained_predictions=constrained_predictions,
    )
    with (output_dir / "probe_scan.csv").open("w", encoding="utf-8", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=list(rows[0]))
        writer.writeheader()
        writer.writerows(rows)
    write_json_atomic(output_dir / "result.json", {**metadata, "summary": summary})


==> anc/src/verb_operator_algebra/reporting.py <==
"""Small, dependency-free helpers for durable experiment manifests."""

from __future__ import annotations

import hashlib
import json
import os
import tempfile
from datetime import datetime, timezone
from pathlib import Path
from typing import Any


def utc_now() -> str:
    return datetime.now(timezone.utc).isoformat()


def sha256_file(path: str | Path) -> str:
    digest = hashlib.sha256()
    with Path(path).open("rb") as handle:
        for chunk in iter(lambda: handle.read(1024 * 1024), b""):
            digest.update(chunk)
    return digest.hexdigest()


def write_json_atomic(path: str | Path, payload: dict[str, Any]) -> None:
    """Write JSON atomically so interrupted runs do not leave valid-looking partial files."""

    destination = Path(path)
    destination.parent.mkdir(parents=True, exist_ok=True)
    file_descriptor, temporary_name = tempfile.mkstemp(
        prefix=f".{destination.name}.", suffix=".tmp", dir=destination.parent
    )
    try:
        with os.fdopen(file_descriptor, "w", encoding="utf-8") as handle:
            json.dump(payload, handle, ensure_ascii=False, indent=2, sort_keys=True)
            handle.write("\n")
            handle.flush()
            os.fsync(handle.fileno())
        os.replace(temporary_name, destination)
    except BaseException:
        Path(temporary_name).unlink(missing_ok=True)
        raise


==> anc/src/verb_operator_algebra/reviewer_calibration.py <==
"""Reviewer-requested construct calibration for Phase 6.

The module deliberately keeps the synthetic positive control, the grounded
references, and the sampled-layer analysis in one dependency-light location.
All selection functions accept explicit masks; held rows are never consulted
while choosing a model or a chart.
"""

from __future__ import annotations

import hashlib
import json
from dataclasses import dataclass
from itertools import combinations
from pathlib import Path
from typing import Any, Iterable

import numpy as np

from .operator_data import OPERATORS
from .s5_stage_analysis import make_s5_stage_suite
from .s5_world import (
    ACTIONS as S5_ACTIONS,
    ACTION_PAIRS,
    NUM_ACTIONS as S5_NUM_ACTIONS,
    NUM_STATES as S5_NUM_STATES,
    PERMUTATIONS,
    TRANSITION_TABLE,
)


S5_ORDERED_PAIRS = tuple(
    (first, second)
    for first in range(S5_NUM_ACTIONS)
    for second in range(S5_NUM_ACTIONS)
    if first != second
)
S5_UNORDERED_PAIRS = tuple(combinations(range(S5_NUM_ACTIONS), 2))


def canonical_json(value: Any) -> str:
    """Return a stable JSON representation used in provenance hashes."""

    return json.dumps(value, ensure_ascii=False, sort_keys=True, separators=(",", ":"))


def sha256_array(identifier: str, value: np.ndarray) -> str:
    """Hash an array together with its semantic identifier and binary schema."""

    array = np.ascontiguousarray(value)
    digest = hashlib.sha256()
    digest.update(identifier.encode("utf-8"))
    digest.update(str(array.dtype).encode("ascii"))
    digest.update(canonical_json(list(array.shape)).encode("ascii"))
    digest.update(array.tobytes(order="C"))
    return digest.hexdigest()


def symmetric_relative_difference(first: float, second: float) -> float:
    denominator = max((abs(first) + abs(second)) / 2.0, 1e-12)
    return abs(first - second) / denominator


def relative_errors(
    prediction: np.ndarray, target: np.ndarray, before: np.ndarray
) -> np.ndarray:
    numerator = np.linalg.norm(prediction - target, axis=1)
    denominator = np.maximum(np.linalg.norm(target - before, axis=1), 1e-8)
    return numerator / denominator


def normalized_rmse(
    prediction: np.ndarray, target: np.ndarray, reference: np.ndarray
) -> float:
    numerator = float(np.sum((prediction - target) ** 2))
    denominator = float(np.sum((target - reference) ** 2))
    return float(np.sqrt(numerator / max(denominator, 1e-24)))


def binary_auc(labels: np.ndarray, scores: np.ndarray) -> float:
    labels = np.asarray(labels, dtype=np.int64)
    scores = np.asarray(scores, dtype=np.float64)
    positive = scores[labels == 1]
    negative = scores[labels == 0]
    if not len(positive) or not len(negative):
        raise ValueError("AUROC needs both classes")
    wins = np.sum(positive[:, None] > negative[None, :])
    ties = np.sum(positive[:, None] == negative[None, :])
    return float((wins + 0.5 * ties) / (len(positive) * len(negative)))


def _canonicalize_columns(basis: np.ndarray) -> np.ndarray:
    result = np.asarray(basis, dtype=np.float64).copy()
    for column in range(result.shape[1]):
        pivot = int(np.argmax(np.abs(result[:, column])))
        if result[pivot, column] < 0.0:
            result[:, column] *= -1.0
    return result


@dataclass(frozen=True)
class PCAChart:
    center: np.ndarray
    basis: np.ndarray
    scale: np.ndarray

    def project(self, matrix: np.ndarray) -> np.ndarray:
        centered = np.asarray(matrix, dtype=np.float64) - self.center
        return (centered @ self.basis) / self.scale


def fit_pca_chart(matrix: np.ndarray, rank: int | None = None) -> PCAChart:
    matrix = np.asarray(matrix, dtype=np.float64)
    if matrix.ndim != 2 or len(matrix) < 2:
        raise ValueError("PCA input must be a nontrivial matrix")
    center = matrix.mean(axis=0)
    centered = matrix - center
    _, singular, right = np.linalg.svd(centered, full_matrices=False)
    tolerance = max(centered.shape) * np.finfo(np.float64).eps * max(float(singular[0]), 1.0)
    numerical_rank = int(np.sum(singular > tolerance))
    resolved_rank = numerical_rank if rank is None else int(rank)
    if resolved_rank <= 0 or resolved_rank > numerical_rank:
        raise ValueError(
            f"PCA rank {resolved_rank} exceeds numerical training rank {numerical_rank}"
        )
    basis = _canonicalize_columns(right[:resolved_rank].T)
    projected = centered @ basis
    scale = projected.std(axis=0)
    scale[scale < 1e-12] = 1.0
    return PCAChart(center=center, basis=basis, scale=scale)


@dataclass(frozen=True)
class ResidualRidge:
    x_mean: np.ndarray
    delta_mean: np.ndarray
    train_centered: np.ndarray
    dual_coef: np.ndarray
    alpha: float
    output_basis: np.ndarray | None = None

    def apply(self, matrix: np.ndarray) -> np.ndarray:
        matrix = np.asarray(matrix, dtype=np.float64)
        weights = (matrix - self.x_mean) @ self.train_centered.T
        update = weights @ self.dual_coef
        if self.output_basis is not None:
            update = update @ self.output_basis
        return matrix + self.delta_mean + update


def fit_residual_ridge(
    before: np.ndarray,
    after: np.ndarray,
    *,
    alpha: float,
    rank: int | None = None,
) -> ResidualRidge:
    """Fit a multi-output residual ridge in dual form.

    ``rank=None`` is the full affine candidate. Otherwise the centered target
    residual is truncated to the requested deterministic SVD rank.
    """

    before = np.asarray(before, dtype=np.float64)
    after = np.asarray(after, dtype=np.float64)
    if before.shape != after.shape or before.ndim != 2 or not len(before):
        raise ValueError("before/after matrices must be non-empty and shape matched")
    if alpha < 0.0:
        raise ValueError("ridge alpha must be non-negative")
    x_mean = before.mean(axis=0)
    delta = after - before
    delta_mean = delta.mean(axis=0)
    x_centered = before - x_mean
    delta_centered = delta - delta_mean
    output_basis: np.ndarray | None = None
    target = delta_centered
    if rank is not None:
        if rank <= 0 or rank > min(delta_centered.shape):
            raise ValueError("invalid residual rank")
        _, _, right = np.linalg.svd(delta_centered, full_matrices=False)
        output_basis = _canonicalize_columns(right[:rank].T).T
        target = delta_centered @ output_basis.T
    gram = x_centered @ x_centered.T
    regularized = gram + float(alpha) * np.eye(len(gram), dtype=np.float64)
    dual = np.linalg.solve(regularized, target)
    return ResidualRidge(
        x_mean=x_mean,
        delta_mean=delta_mean,
        train_centered=x_centered,
        dual_coef=dual,
        alpha=float(alpha),
        output_basis=output_basis,
    )


def select_residual_ridge(
    *,
    train_before: np.ndarray,
    train_after: np.ndarray,
    validation_before: np.ndarray,
    validation_after: np.ndarray,
    alpha_grid: Iterable[float],
    rank_grid: Iterable[int],
) -> tuple[ResidualRidge, dict[str, Any], list[dict[str, Any]]]:
    train_before = np.asarray(train_before, dtype=np.float64)
    train_after = np.asarray(train_after, dtype=np.float64)
    validation_before = np.asarray(validation_before, dtype=np.float64)
    validation_after = np.asarray(validation_after, dtype=np.float64)
    x_mean = train_before.mean(axis=0)
    delta = train_after - train_before
    delta_mean = delta.mean(axis=0)
    x_centered = train_before - x_mean
    delta_centered = delta - delta_mean
    eigenvalues, eigenvectors = np.linalg.eigh(x_centered @ x_centered.T)
    projected_delta = eigenvectors.T @ delta_centered
    ranks = sorted(int(value) for value in rank_grid)
    maximum_rank = max(ranks)
    _, _, right = np.linalg.svd(delta_centered, full_matrices=False)
    output_basis_all = _canonicalize_columns(right[:maximum_rank].T).T
    candidates: list[tuple[float, int, float, str, ResidualRidge]] = []
    rows: list[dict[str, Any]] = []
    specifications: list[tuple[str, int | None, float]] = []
    for alpha in sorted(float(value) for value in alpha_grid):
        specifications.append((f"affine_ridge_a{alpha:g}", None, alpha))
    for rank in ranks:
        for alpha in sorted(float(value) for value in alpha_grid):
            specifications.append((f"low_rank_r{rank}_a{alpha:g}", rank, alpha))
    for name, rank, alpha in specifications:
        inverse = 1.0 / np.maximum(eigenvalues + alpha, 1e-12)
        if rank is None:
            output_basis = None
            dual = (eigenvectors * inverse[None, :]) @ projected_delta
        else:
            output_basis = output_basis_all[:rank]
            projected_latent = projected_delta @ output_basis.T
            dual = (eigenvectors * inverse[None, :]) @ projected_latent
        model = ResidualRidge(
            x_mean=x_mean,
            delta_mean=delta_mean,
            train_centered=x_centered,
            dual_coef=dual,
            alpha=alpha,
            output_basis=output_basis,
        )
        prediction = model.apply(validation_before)
        score = float(
            np.mean(relative_errors(prediction, validation_after, validation_before))
        )
        complexity = train_before.shape[1] if rank is None else rank
        rows.append(
            {
                "method": name,
                "rank": "full" if rank is None else int(rank),
                "alpha": float(alpha),
                "validation_relative_error": score,
            }
        )
        candidates.append((score, complexity, alpha, name, model))
    score, _, alpha, name, selected = min(
        candidates, key=lambda item: (item[0], item[1], item[2], item[3])
    )
    selection = {
        "method": name,
        "rank": "full" if selected.output_basis is None else int(selected.output_basis.shape[0]),
        "alpha": float(alpha),
        "validation_relative_error": float(score),
    }
    return selected, selection, rows


def _permutation_carriers(embedding_seed: int) -> tuple[np.ndarray, np.ndarray, np.ndarray]:
    permutation_matrices = np.zeros((S5_NUM_STATES, 5, 5), dtype=np.float64)
    for state, permutation in enumerate(PERMUTATIONS):
        permutation_matrices[state, np.arange(5), np.asarray(permutation)] = 1.0
    context_rng = np.random.default_rng(20260813)
    contexts = context_rng.normal(size=(12, 7))
    if np.linalg.matrix_rank(contexts[:8] - contexts[:8].mean(axis=0)) != 7:
        raise AssertionError("positive-control contexts do not span the fixed carrier")
    rng = np.random.default_rng(embedding_seed)
    orthogonal, _ = np.linalg.qr(rng.normal(size=(64, 32)))
    embedding = orthogonal.T
    state_carrier = permutation_matrices.reshape(S5_NUM_STATES, 25)
    return state_carrier, contexts, embedding


def build_positive_carrier(
    *, embedding_seed: int
) -> tuple[dict[str, np.ndarray], dict[str, Any]]:
    suite = make_s5_stage_suite()
    state_carrier, contexts, embedding = _permutation_carriers(embedding_seed)
    targets = suite.base_paths.targets.astype(np.int64)
    repeats = suite.repeats.astype(np.int64)

    def observe(states: np.ndarray) -> np.ndarray:
        flat_states = state_carrier[np.asarray(states, dtype=np.int64)]
        if states.ndim == 1:
            carrier = np.concatenate((flat_states, contexts[repeats]), axis=-1)
        elif states.ndim == 2:
            broadcast_context = np.broadcast_to(
                contexts[repeats][None, :, :], states.shape + (contexts.shape[1],)
            )
            carrier = np.concatenate(
                (flat_states, broadcast_context), axis=-1
            )
        else:
            raise ValueError("positive states must be one- or two-dimensional")
        return carrier @ embedding

    p1_states = np.stack(
        [TRANSITION_TABLE[targets, action] for action in range(S5_NUM_ACTIONS)]
    )
    p2_states = np.stack(
        [
            TRANSITION_TABLE[TRANSITION_TABLE[targets, first], second]
            for first, second in S5_ORDERED_PAIRS
        ]
    )
    base = observe(targets)
    p1 = observe(p1_states)
    p2 = observe(p2_states)
    arrays = {
        "base": base,
        "p1": p1,
        "p2": p2,
        "base_states": targets,
        "p1_states": p1_states,
        "p2_states": p2_states,
        "repeats": repeats,
        "state_folds": suite.state_folds.astype(np.int64),
        "embedding": embedding,
        "contexts": contexts,
        "state_carrier": state_carrier,
    }
    passport = {
        "embedding_seed": int(embedding_seed),
        "carrier_dimensions": {"permutation_matrix": 25, "context": 7, "observed": 64},
        "base_sha256": sha256_array("positive_base", base),
        "p1_sha256": sha256_array("positive_p1", p1),
        "p2_sha256": sha256_array("positive_p2", p2),
        "transition_sha256": sha256_array("s5_transition", TRANSITION_TABLE),
    }
    return arrays, passport


def _positive_centroids(
    chart: PCAChart,
    state_carrier: np.ndarray,
    contexts: np.ndarray,
    embedding: np.ndarray,
) -> np.ndarray:
    neutral_context = contexts[:8].mean(axis=0)
    carriers = np.concatenate(
        (
            state_carrier,
            np.broadcast_to(neutral_context, (S5_NUM_STATES, len(neutral_context))),
        ),
        axis=1,
    )
    return chart.project(carriers @ embedding)


def _decode_states(
    coordinates: np.ndarray, truth: np.ndarray, centroids: np.ndarray
) -> tuple[int, int, float]:
    distances = np.sum(
        (coordinates[:, None, :] - centroids[None, :, :]) ** 2, axis=-1
    )
    prediction = np.argmin(distances, axis=1)
    correct = int(np.sum(prediction == truth))
    count = int(len(truth))
    return correct, count, float(correct / count)


def _positive_fold(
    arrays: dict[str, np.ndarray],
    *,
    fold: int,
    alpha: float,
    noise_ratio: float = 0.0,
    noise_seed: int | None = None,
) -> tuple[dict[str, Any], dict[str, np.ndarray]]:
    states = arrays["base_states"]
    repeats = arrays["repeats"]
    state_folds = arrays["state_folds"]
    fit_mask = (repeats < 8) & (state_folds[states] != fold)
    held_mask = (repeats >= 8) & (state_folds[states] == fold)
    chart = fit_pca_chart(arrays["base"][fit_mask])
    base = chart.project(arrays["base"])
    p1_noiseless = np.stack([chart.project(values) for values in arrays["p1"]])
    p2_noiseless = np.stack([chart.project(values) for values in arrays["p2"]])
    p1 = p1_noiseless.copy()
    p2 = p2_noiseless.copy()
    if noise_ratio:
        if noise_seed is None:
            raise ValueError("noise_seed is required when nuisance is nonzero")
        rng = np.random.default_rng(noise_seed + 1009 * fold)
        signal_rms = float(np.sqrt(np.mean(base[fit_mask] ** 2)))
        scale = float(noise_ratio) * signal_rms
        p1 = p1 + rng.normal(scale=scale, size=p1.shape)
        p2 = p2 + rng.normal(scale=scale, size=p2.shape)
    centroids = _positive_centroids(
        chart, arrays["state_carrier"], arrays["contexts"], arrays["embedding"]
    )
    maps: list[ResidualRidge] = []
    coefficients = []
    intercepts = []
    for action in range(S5_NUM_ACTIONS):
        model = fit_residual_ridge(
            base[fit_mask], p1[action, fit_mask], alpha=alpha, rank=None
        )
        maps.append(model)
        # Materialize the equivalent affine map for audit and reuse.
        coefficient = np.eye(base.shape[1]) + model.train_centered.T @ model.dual_coef
        intercept = model.delta_mean - model.x_mean @ (
            model.train_centered.T @ model.dual_coef
        )
        coefficients.append(coefficient)
        intercepts.append(intercept)

    base_correct, base_count, base_decode = _decode_states(
        base[held_mask], states[held_mask], centroids
    )
    p1_truth = arrays["p1_states"][:, held_mask].reshape(-1)
    p2_truth = arrays["p2_states"][:, held_mask].reshape(-1)
    p1_values = p1[:, held_mask].reshape(-1, base.shape[1])
    p2_values = p2[:, held_mask].reshape(-1, base.shape[1])
    p1_reference_values = p1_noiseless[:, held_mask].reshape(-1, base.shape[1])
    p2_reference_values = p2_noiseless[:, held_mask].reshape(-1, base.shape[1])
    p1_correct, p1_count, p1_decode = _decode_states(p1_values, p1_truth, centroids)
    p2_correct, p2_count, p2_decode = _decode_states(p2_values, p2_truth, centroids)
    p1_nrmse = normalized_rmse(
        p1_values,
        p1_reference_values,
        np.broadcast_to(base[fit_mask].mean(axis=0), p1_values.shape),
    )
    p2_nrmse = normalized_rmse(
        p2_values,
        p2_reference_values,
        np.broadcast_to(base[fit_mask].mean(axis=0), p2_values.shape),
    )

    one_predictions = []
    one_targets = []
    one_labels = []
    inverse_predictions = []
    inverse_targets = []
    inverse_labels = []
    for action, model in enumerate(maps):
        prediction = model.apply(base[held_mask])
        one_predictions.append(prediction)
        one_targets.append(p1[action, held_mask])
        one_labels.append(arrays["p1_states"][action, held_mask])
        cycled = model.apply(prediction)
        inverse_predictions.append(cycled)
        inverse_targets.append(base[held_mask])
        inverse_labels.append(states[held_mask])
    two_predictions = []
    two_targets = []
    two_labels = []
    pair_index = {pair: index for index, pair in enumerate(S5_ORDERED_PAIRS)}
    for first, second in S5_ORDERED_PAIRS:
        prediction = maps[second].apply(maps[first].apply(base[held_mask]))
        index = pair_index[(first, second)]
        two_predictions.append(prediction)
        two_targets.append(p2[index, held_mask])
        two_labels.append(arrays["p2_states"][index, held_mask])

    def score(
        predictions: list[np.ndarray],
        targets: list[np.ndarray],
        labels: list[np.ndarray],
    ) -> tuple[int, int, float, float]:
        prediction = np.concatenate(predictions)
        target = np.concatenate(targets)
        truth = np.concatenate(labels)
        correct, count, decode = _decode_states(prediction, truth, centroids)
        reference = np.broadcast_to(base[fit_mask].mean(axis=0), target.shape)
        return correct, count, decode, normalized_rmse(prediction, target, reference)

    one = score(one_predictions, one_targets, one_labels)
    two = score(two_predictions, two_targets, two_labels)
    inverse = score(inverse_predictions, inverse_targets, inverse_labels)
    noncommuting = []
    commutator_scores = []
    for first, second in S5_UNORDERED_PAIRS:
        forward = maps[second].apply(maps[first].apply(base[held_mask]))
        reverse = maps[first].apply(maps[second].apply(base[held_mask]))
        scale = max(float(np.sqrt(np.mean(base[held_mask] ** 2))), 1e-12)
        commutator_scores.append(
            float(np.sqrt(np.mean(np.sum((forward - reverse) ** 2, axis=1))) / scale)
        )
        left = set(ACTION_PAIRS[first])
        right = set(ACTION_PAIRS[second])
        noncommuting.append(int(bool(left & right)))
    auc = binary_auc(np.asarray(noncommuting), np.asarray(commutator_scores))
    gates = {
        "held_state_decode": base_decode >= 0.99,
        "shared_chart": p1_decode >= 0.99
        and p2_decode >= 0.99
        and p1_nrmse <= 0.10
        and p2_nrmse <= 0.10,
        "one_step": one[2] >= 0.90 and one[3] <= 0.50,
        "two_step": two[2] >= 0.85 and two[3] <= 0.60,
        "inverse": inverse[2] >= 0.90 and inverse[3] <= 0.50,
        "commutativity": auc >= 0.80,
    }
    metrics = {
        "fold": int(fold),
        "noise_ratio": float(noise_ratio),
        "noise_seed": "" if noise_seed is None else int(noise_seed),
        "chart_rank": int(base.shape[1]),
        "fit_count": int(np.sum(fit_mask)),
        "held_count": int(np.sum(held_mask)),
        "held_state_correct": base_correct,
        "held_state_count": base_count,
        "held_state_decode": base_decode,
        "p1_correct": p1_correct,
        "p1_count": p1_count,
        "p1_decode": p1_decode,
        "p1_nrmse": p1_nrmse,
        "p2_correct": p2_correct,
        "p2_count": p2_count,
        "p2_decode": p2_decode,
        "p2_nrmse": p2_nrmse,
        "one_step_correct": one[0],
        "one_step_count": one[1],
        "one_step_decode": one[2],
        "one_step_nrmse": one[3],
        "two_step_correct": two[0],
        "two_step_count": two[1],
        "two_step_decode": two[2],
        "two_step_nrmse": two[3],
        "inverse_correct": inverse[0],
        "inverse_count": inverse[1],
        "inverse_decode": inverse[2],
        "inverse_nrmse": inverse[3],
        "commutativity_auc": auc,
        **{f"gate_{name}": value for name, value in gates.items()},
        "all_gates_passed": bool(all(gates.values())),
    }
    artifacts = {
        f"fold{fold}_chart_center": chart.center,
        f"fold{fold}_chart_basis": chart.basis,
        f"fold{fold}_chart_scale": chart.scale,
        f"fold{fold}_centroids": centroids,
        f"fold{fold}_map_coefficients": np.asarray(coefficients),
        f"fold{fold}_map_intercepts": np.asarray(intercepts),
        f"fold{fold}_commutator_scores": np.asarray(commutator_scores),
        f"fold{fold}_commutator_labels": np.asarray(noncommuting),
    }
    return metrics, artifacts


def evaluate_positive_control(
    *, embedding_seed: int, alpha: float
) -> tuple[list[dict[str, Any]], dict[str, np.ndarray], dict[str, Any]]:
    arrays, passport = build_positive_carrier(embedding_seed=embedding_seed)
    rows = []
    artifacts: dict[str, np.ndarray] = {
        "embedding": arrays["embedding"],
        "contexts": arrays["contexts"],
        "state_carrier": arrays["state_carrier"],
        "state_folds": arrays["state_folds"],
    }
    for fold in range(3):
        row, fold_artifacts = _positive_fold(arrays, fold=fold, alpha=alpha)
        rows.append(row)
        artifacts.update(fold_artifacts)
    summary = {
        "embedding_seed": int(embedding_seed),
        "fold_count": 3,
        "all_folds_passed": bool(all(row["all_gates_passed"] for row in rows)),
        "verdict": "POSITIVE_CONTROL_RECOVERED"
        if all(row["all_gates_passed"] for row in rows)
        else "POSITIVE_CONTROL_NOT_RECOVERED",
        "passport": passport,
    }
    return rows, artifacts, summary


def evaluate_positive_noise_curve(
    *,
    embedding_seed: int,
    alpha: float,
    ratios: Iterable[float],
    nuisance_seeds: Iterable[int],
) -> list[dict[str, Any]]:
    arrays, _ = build_positive_carrier(embedding_seed=embedding_seed)
    rows: list[dict[str, Any]] = []
    for ratio in ratios:
        for seed in nuisance_seeds:
            for fold in range(3):
                metrics, _ = _positive_fold(
                    arrays,
                    fold=fold,
                    alpha=alpha,
                    noise_ratio=float(ratio),
                    noise_seed=int(seed),
                )
                rows.append(metrics)
    return rows


def load_operator_records(path: Path) -> list[dict[str, Any]]:
    rows = [json.loads(line) for line in path.read_text(encoding="utf-8").splitlines()]
    required = {
        "pair_id",
        "split",
        "operator",
        "query_entity",
        "before_label",
        "after_label",
        "template_id",
        "before_prompt",
        "after_prompt",
    }
    if not rows or any(set(row) != required for row in rows):
        raise ValueError("unexpected Phase 2 dataset schema")
    identities = [str(row["pair_id"]) for row in rows]
    if len(set(identities)) != len(identities):
        raise ValueError("duplicate Phase 2 pair identity")
    return rows


def _operator_indices(
    records: list[dict[str, Any]], operator: str, partition: str
) -> np.ndarray:
    return np.asarray(
        [
            index
            for index, row in enumerate(records)
            if row["operator"] == operator and row["split"] == partition
        ],
        dtype=np.int64,
    )


def _translation_prediction(
    train_before: np.ndarray, train_after: np.ndarray, matrix: np.ndarray
) -> np.ndarray:
    translation = (train_after - train_before).mean(axis=0)
    return np.asarray(matrix, dtype=np.float64) + translation


def _stable_folds(identities: list[str], count: int) -> np.ndarray:
    ordered = sorted(
        range(len(identities)),
        key=lambda index: hashlib.sha256(identities[index].encode("utf-8")).digest(),
    )
    folds = np.empty(len(identities), dtype=np.int64)
    for position, index in enumerate(ordered):
        folds[index] = position % count
    return folds


@dataclass(frozen=True)
class KernelResidual:
    center: np.ndarray
    basis: np.ndarray
    train_coordinates: np.ndarray
    delta_mean: np.ndarray
    dual_coef: np.ndarray
    bandwidth: float
    alpha: float

    def apply(self, matrix: np.ndarray) -> np.ndarray:
        matrix = np.asarray(matrix, dtype=np.float64)
        coordinates = (matrix - self.center) @ self.basis
        distances = _squared_distances(coordinates, self.train_coordinates)
        kernel = np.exp(-distances / (2.0 * self.bandwidth**2))
        return matrix + self.delta_mean + kernel @ self.dual_coef


def _squared_distances(first: np.ndarray, second: np.ndarray) -> np.ndarray:
    distances = (
        np.sum(first**2, axis=1)[:, None]
        + np.sum(second**2, axis=1)[None, :]
        - 2.0 * first @ second.T
    )
    return np.maximum(distances, 0.0)


def select_kernel_residual(
    *,
    train_before: np.ndarray,
    train_after: np.ndarray,
    validation_before: np.ndarray,
    validation_after: np.ndarray,
    rank_grid: Iterable[int],
    bandwidth_multipliers: Iterable[float],
    alpha_grid: Iterable[float],
) -> tuple[KernelResidual, dict[str, Any], list[dict[str, Any]]]:
    """Select an RBF residual map in a train-only PCA chart."""

    train_before = np.asarray(train_before, dtype=np.float64)
    train_after = np.asarray(train_after, dtype=np.float64)
    validation_before = np.asarray(validation_before, dtype=np.float64)
    validation_after = np.asarray(validation_after, dtype=np.float64)
    maximum_rank = max(int(value) for value in rank_grid)
    center = train_before.mean(axis=0)
    _, _, right = np.linalg.svd(train_before - center, full_matrices=False)
    basis_all = _canonicalize_columns(right[:maximum_rank].T)
    delta = train_after - train_before
    delta_mean = delta.mean(axis=0)
    target = delta - delta_mean
    candidate_rows: list[dict[str, Any]] = []
    candidates: list[tuple[float, int, float, float, KernelResidual]] = []
    for rank in sorted(int(value) for value in rank_grid):
        basis = basis_all[:, :rank]
        train_coordinates = (train_before - center) @ basis
        validation_coordinates = (validation_before - center) @ basis
        train_distances = _squared_distances(train_coordinates, train_coordinates)
        upper = train_distances[np.triu_indices(len(train_coordinates), k=1)]
        median_distance = float(np.sqrt(np.median(upper[upper > 0.0])))
        if not np.isfinite(median_distance) or median_distance <= 0.0:
            raise ValueError("kernel median-distance heuristic is degenerate")
        validation_distances = _squared_distances(
            validation_coordinates, train_coordinates
        )
        for multiplier in sorted(float(value) for value in bandwidth_multipliers):
            bandwidth = median_distance * multiplier
            kernel_train = np.exp(-train_distances / (2.0 * bandwidth**2))
            eigenvalues, eigenvectors = np.linalg.eigh(kernel_train)
            projected_target = eigenvectors.T @ target
            kernel_validation = np.exp(
                -validation_distances / (2.0 * bandwidth**2)
            )
            for alpha in sorted(float(value) for value in alpha_grid):
                inverse = 1.0 / np.maximum(eigenvalues + alpha, 1e-12)
                dual = (eigenvectors * inverse[None, :]) @ projected_target
                prediction = validation_before + delta_mean + kernel_validation @ dual
                score = float(
                    np.mean(
                        relative_errors(
                            prediction, validation_after, validation_before
                        )
                    )
                )
                model = KernelResidual(
                    center=center,
                    basis=basis,
                    train_coordinates=train_coordinates,
                    delta_mean=delta_mean,
                    dual_coef=dual,
                    bandwidth=bandwidth,
                    alpha=alpha,
                )
                row = {
                    "rank": rank,
                    "bandwidth_multiplier": multiplier,
                    "median_distance": median_distance,
                    "bandwidth": bandwidth,
                    "alpha": alpha,
                    "validation_relative_error": score,
                }
                candidate_rows.append(row)
                candidates.append((score, rank, multiplier, alpha, model))
    score, rank, multiplier, alpha, selected = min(candidates, key=lambda row: row[:4])
    selection = {
        "rank": int(rank),
        "bandwidth_multiplier": float(multiplier),
        "bandwidth": float(selected.bandwidth),
        "alpha": float(alpha),
        "validation_relative_error": float(score),
    }
    return selected, selection, candidate_rows


def _context_centroid_errors(
    *,
    before: np.ndarray,
    after: np.ndarray,
    records: list[dict[str, Any]],
    indices: np.ndarray,
    group_fields: tuple[str, ...],
) -> tuple[np.ndarray, list[dict[str, Any]]]:
    selected_after = np.asarray(after[indices], dtype=np.float64)
    selected_before = np.asarray(before[indices], dtype=np.float64)
    keys = [tuple(str(records[index][field]) for field in group_fields) for index in indices]
    prediction = np.empty_like(selected_after)
    group_rows: list[dict[str, Any]] = []
    for key in sorted(set(keys)):
        local = np.asarray([position for position, value in enumerate(keys) if value == key])
        if len(local) < 2:
            raise ValueError("leave-one-out context group must contain at least two rows")
        group_sum = selected_after[local].sum(axis=0)
        prediction[local] = (group_sum - selected_after[local]) / (len(local) - 1)
        values = relative_errors(
            prediction[local], selected_after[local], selected_before[local]
        )
        group_rows.append(
            {
                **{field: value for field, value in zip(group_fields, key, strict=True)},
                "count": int(len(local)),
                "relative_error_mean": float(np.mean(values)),
                "relative_error_median": float(np.median(values)),
            }
        )
    return relative_errors(prediction, selected_after, selected_before), group_rows


def _crossfit_reference(
    *,
    before: np.ndarray,
    after: np.ndarray,
    records: list[dict[str, Any]],
    test_indices: np.ndarray,
    alpha_grid: Iterable[float],
) -> tuple[np.ndarray, list[dict[str, Any]]]:
    identities = [str(records[index]["pair_id"]) for index in test_indices]
    folds = _stable_folds(identities, 5)
    prediction = np.empty_like(before[test_indices], dtype=np.float64)
    rows: list[dict[str, Any]] = []
    for fold in range(5):
        outer_train_local = np.flatnonzero(folds != fold)
        outer_test_local = np.flatnonzero(folds == fold)
        inner_identities = [identities[index] for index in outer_train_local]
        inner_folds = _stable_folds(inner_identities, 5)
        inner_fit_local = outer_train_local[inner_folds != 0]
        inner_validation_local = outer_train_local[inner_folds == 0]
        candidates: list[tuple[float, float]] = []
        for alpha in sorted(float(value) for value in alpha_grid):
            model = fit_residual_ridge(
                before[test_indices[inner_fit_local]],
                after[test_indices[inner_fit_local]],
                alpha=alpha,
            )
            values = relative_errors(
                model.apply(before[test_indices[inner_validation_local]]),
                after[test_indices[inner_validation_local]],
                before[test_indices[inner_validation_local]],
            )
            candidates.append((float(np.mean(values)), alpha))
        validation_score, selected_alpha = min(candidates)
        model = fit_residual_ridge(
            before[test_indices[outer_train_local]],
            after[test_indices[outer_train_local]],
            alpha=selected_alpha,
        )
        fold_prediction = model.apply(before[test_indices[outer_test_local]])
        prediction[outer_test_local] = fold_prediction
        fold_errors = relative_errors(
            fold_prediction,
            after[test_indices[outer_test_local]],
            before[test_indices[outer_test_local]],
        )
        rows.append(
            {
                "fold": fold,
                "fit_count": int(len(inner_fit_local)),
                "validation_count": int(len(inner_validation_local)),
                "refit_count": int(len(outer_train_local)),
                "test_count": int(len(outer_test_local)),
                "selected_alpha": float(selected_alpha),
                "validation_relative_error": float(validation_score),
                "test_relative_error": float(np.mean(fold_errors)),
                "test_pair_ids_sha256": hashlib.sha256(
                    canonical_json(
                        sorted(identities[index] for index in outer_test_local)
                    ).encode("utf-8")
                ).hexdigest(),
            }
        )
    return relative_errors(prediction, after[test_indices], before[test_indices]), rows


def _state_gated_reference(
    *,
    before: np.ndarray,
    after: np.ndarray,
    records: list[dict[str, Any]],
    train_indices: np.ndarray,
    validation_indices: np.ndarray,
    test_indices: np.ndarray,
    alpha_grid: Iterable[float],
) -> tuple[np.ndarray, list[dict[str, Any]]]:
    prediction = np.empty_like(before[test_indices], dtype=np.float64)
    rows: list[dict[str, Any]] = []
    test_labels = [str(records[index]["before_label"]) for index in test_indices]
    for label in sorted(set(test_labels)):
        train = np.asarray(
            [index for index in train_indices if records[index]["before_label"] == label]
        )
        validation = np.asarray(
            [
                index
                for index in validation_indices
                if records[index]["before_label"] == label
            ]
        )
        local_test = np.asarray(
            [position for position, value in enumerate(test_labels) if value == label]
        )
        if min(len(train), len(validation), len(local_test)) == 0:
            raise ValueError(f"source-label oracle has empty group {label}")
        candidates: list[tuple[float, float, ResidualRidge]] = []
        for alpha in sorted(float(value) for value in alpha_grid):
            model = fit_residual_ridge(before[train], after[train], alpha=alpha)
            score = float(
                np.mean(
                    relative_errors(
                        model.apply(before[validation]),
                        after[validation],
                        before[validation],
                    )
                )
            )
            candidates.append((score, alpha, model))
        validation_score, alpha, model = min(candidates, key=lambda row: (row[0], row[1]))
        prediction[local_test] = model.apply(before[test_indices[local_test]])
        rows.append(
            {
                "before_label": label,
                "train_count": int(len(train)),
                "validation_count": int(len(validation)),
                "test_count": int(len(local_test)),
                "selected_alpha": float(alpha),
                "validation_relative_error": float(validation_score),
            }
        )
    return relative_errors(prediction, after[test_indices], before[test_indices]), rows


def evaluate_grounded_seed(
    *,
    seed: int,
    before: np.ndarray,
    after: np.ndarray,
    records: list[dict[str, Any]],
    alpha_grid: Iterable[float],
    rank_grid: Iterable[int],
    kernel_ranks: Iterable[int],
    kernel_bandwidth_multipliers: Iterable[float],
    kernel_alphas: Iterable[float],
) -> tuple[list[dict[str, Any]], list[dict[str, Any]], dict[str, np.ndarray]]:
    before = np.asarray(before, dtype=np.float64)
    after = np.asarray(after, dtype=np.float64)
    if before.shape != after.shape or len(before) != len(records):
        raise ValueError("activation cache and Phase 2 rows are not aligned")
    metric_rows: list[dict[str, Any]] = []
    detail_rows: list[dict[str, Any]] = []
    artifacts: dict[str, np.ndarray] = {}
    for operator in OPERATORS:
        train = _operator_indices(records, operator, "train")
        validation = _operator_indices(records, operator, "validation")
        test = _operator_indices(records, operator, "test")
        if (len(train), len(validation), len(test)) != (500, 100, 200):
            raise ValueError("Phase 2 split counts must remain 500/100/200 per action")

        selected, selection, candidates = select_residual_ridge(
            train_before=before[train],
            train_after=after[train],
            validation_before=before[validation],
            validation_after=after[validation],
            alpha_grid=alpha_grid,
            rank_grid=rank_grid,
        )
        original_prediction = selected.apply(before[test])
        original_errors = relative_errors(original_prediction, after[test], before[test])
        translation_prediction = _translation_prediction(
            before[train], after[train], before[test]
        )
        translation_errors = relative_errors(
            translation_prediction, after[test], before[test]
        )
        metric_rows.extend(
            [
                {
                    "seed": seed,
                    "operator": operator,
                    "reference": "original_affine",
                    "count": len(test),
                    "relative_error_mean": float(np.mean(original_errors)),
                    "relative_error_median": float(np.median(original_errors)),
                    "selected_method": selection["method"],
                    "selected_alpha": selection["alpha"],
                    "selected_rank": selection["rank"],
                },
                {
                    "seed": seed,
                    "operator": operator,
                    "reference": "mean_translation",
                    "count": len(test),
                    "relative_error_mean": float(np.mean(translation_errors)),
                    "relative_error_median": float(np.median(translation_errors)),
                    "selected_method": "mean_translation",
                    "selected_alpha": "",
                    "selected_rank": "",
                },
            ]
        )
        for candidate in candidates:
            detail_rows.append(
                {"seed": seed, "operator": operator, "detail_type": "affine_candidate", **candidate}
            )

        global_dispersion, global_groups = _context_centroid_errors(
            before=before,
            after=after,
            records=records,
            indices=test,
            group_fields=("operator",),
        )
        context_dispersion, context_groups = _context_centroid_errors(
            before=before,
            after=after,
            records=records,
            indices=test,
            group_fields=("operator", "query_entity", "template_id"),
        )
        for name, values in (
            ("same_target_global_loo", global_dispersion),
            ("same_target_entity_template_loo", context_dispersion),
        ):
            metric_rows.append(
                {
                    "seed": seed,
                    "operator": operator,
                    "reference": name,
                    "count": len(values),
                    "relative_error_mean": float(np.mean(values)),
                    "relative_error_median": float(np.median(values)),
                    "selected_method": "leave_one_out_centroid",
                    "selected_alpha": "",
                    "selected_rank": "",
                }
            )
        for group in global_groups + context_groups:
            detail_rows.append(
                {
                    "seed": seed,
                    "operator": operator,
                    "detail_type": "context_group",
                    **group,
                }
            )

        crossfit_errors, crossfit_rows = _crossfit_reference(
            before=before,
            after=after,
            records=records,
            test_indices=test,
            alpha_grid=alpha_grid,
        )
        metric_rows.append(
            {
                "seed": seed,
                "operator": operator,
                "reference": "test_distribution_crossfit_affine",
                "count": len(crossfit_errors),
                "relative_error_mean": float(np.mean(crossfit_errors)),
                "relative_error_median": float(np.median(crossfit_errors)),
                "selected_method": "nested_full_affine",
                "selected_alpha": "fold_specific",
                "selected_rank": "full",
            }
        )
        for row in crossfit_rows:
            detail_rows.append(
                {
                    "seed": seed,
                    "operator": operator,
                    "detail_type": "crossfit_fold",
                    **row,
                }
            )

        ceiling = fit_residual_ridge(before[test], after[test], alpha=1e-8)
        ceiling_errors = relative_errors(ceiling.apply(before[test]), after[test], before[test])
        metric_rows.append(
            {
                "seed": seed,
                "operator": operator,
                "reference": "in_sample_affine_capacity_ceiling",
                "count": len(ceiling_errors),
                "relative_error_mean": float(np.mean(ceiling_errors)),
                "relative_error_median": float(np.median(ceiling_errors)),
                "selected_method": "full_affine_in_sample",
                "selected_alpha": 1e-8,
                "selected_rank": "full",
            }
        )

        oracle_errors, oracle_rows = _state_gated_reference(
            before=before,
            after=after,
            records=records,
            train_indices=train,
            validation_indices=validation,
            test_indices=test,
            alpha_grid=alpha_grid,
        )
        metric_rows.append(
            {
                "seed": seed,
                "operator": operator,
                "reference": "source_label_gated_affine_oracle",
                "count": len(oracle_errors),
                "relative_error_mean": float(np.mean(oracle_errors)),
                "relative_error_median": float(np.median(oracle_errors)),
                "selected_method": "source_label_gated_full_affine",
                "selected_alpha": "label_specific",
                "selected_rank": "full",
            }
        )
        for row in oracle_rows:
            detail_rows.append(
                {
                    "seed": seed,
                    "operator": operator,
                    "detail_type": "source_label_oracle",
                    **row,
                }
            )

        kernel, kernel_selection, kernel_candidates = select_kernel_residual(
            train_before=before[train],
            train_after=after[train],
            validation_before=before[validation],
            validation_after=after[validation],
            rank_grid=kernel_ranks,
            bandwidth_multipliers=kernel_bandwidth_multipliers,
            alpha_grid=kernel_alphas,
        )
        kernel_errors = relative_errors(kernel.apply(before[test]), after[test], before[test])
        metric_rows.append(
            {
                "seed": seed,
                "operator": operator,
                "reference": "rbf_kernel_ridge",
                "count": len(kernel_errors),
                "relative_error_mean": float(np.mean(kernel_errors)),
                "relative_error_median": float(np.median(kernel_errors)),
                "selected_method": "rbf_kernel_ridge",
                "selected_alpha": kernel_selection["alpha"],
                "selected_rank": kernel_selection["rank"],
                "bandwidth_multiplier": kernel_selection["bandwidth_multiplier"],
                "bandwidth": kernel_selection["bandwidth"],
            }
        )
        for row in kernel_candidates:
            detail_rows.append(
                {
                    "seed": seed,
                    "operator": operator,
                    "detail_type": "kernel_candidate",
                    **row,
                }
            )
        prefix = f"seed{seed}_{operator}"
        artifacts.update(
            {
                f"{prefix}_kernel_center": kernel.center.astype(np.float32),
                f"{prefix}_kernel_basis": kernel.basis.astype(np.float32),
                f"{prefix}_kernel_train_coordinates": kernel.train_coordinates.astype(
                    np.float32
                ),
                f"{prefix}_kernel_delta_mean": kernel.delta_mean.astype(np.float32),
                f"{prefix}_kernel_dual_coef": kernel.dual_coef.astype(np.float32),
                f"{prefix}_kernel_bandwidth": np.asarray(kernel.bandwidth),
                f"{prefix}_kernel_alpha": np.asarray(kernel.alpha),
            }
        )
    return metric_rows, detail_rows, artifacts


def extract_pair_layers(
    *,
    model: Any,
    tokenizer: Any,
    records: list[dict[str, Any]],
    hidden_state_indices: list[int],
    batch_size: int,
) -> dict[str, np.ndarray]:
    """Extract four preregistered final-token representations in one forward pass."""

    import torch

    if not hidden_state_indices or any(index <= 0 for index in hidden_state_indices):
        raise ValueError("hidden-state indices must be positive post-layer indices")
    layer_count = len(model.model.layers)
    if max(hidden_state_indices) > layer_count:
        raise ValueError("requested hidden state lies outside the model")

    def extract(field: str) -> dict[int, np.ndarray]:
        chunks: dict[int, list[np.ndarray]] = {layer: [] for layer in hidden_state_indices}
        prompts = [str(record[field]) for record in records]
        for offset in range(0, len(prompts), batch_size):
            if offset == 0 or offset % (batch_size * 25) == 0:
                print(
                    f"layer_extraction field={field} progress={offset}/{len(prompts)} "
                    f"batch={batch_size}",
                    flush=True,
                )
            batch = prompts[offset : offset + batch_size]
            encoded = tokenizer(batch, return_tensors="pt", padding=True)
            lengths = encoded["attention_mask"].sum(dim=1).to(torch.long)
            inputs = {key: value.to(model.device) for key, value in encoded.items()}
            with torch.inference_mode():
                output = model(
                    **inputs,
                    output_hidden_states=True,
                    use_cache=False,
                    return_dict=True,
                )
            rows = torch.arange(len(batch), device=output.logits.device)
            last = lengths.to(output.logits.device) - 1
            for layer in hidden_state_indices:
                chunks[layer].append(
                    output.hidden_states[layer][rows, last]
                    .detach()
                    .to("cpu", dtype=torch.float16)
                    .numpy()
                )
            del output
        print(
            f"layer_extraction field={field} progress={len(prompts)}/{len(prompts)} complete",
            flush=True,
        )
        return {layer: np.concatenate(values) for layer, values in chunks.items()}

    before = extract("before_prompt")
    after = extract("after_prompt")
    return {
        **{f"h{layer}_before": before[layer] for layer in hidden_state_indices},
        **{f"h{layer}_after": after[layer] for layer in hidden_state_indices},
    }


def activation_parity(
    *,
    extracted_before: np.ndarray,
    extracted_after: np.ndarray,
    frozen_before: np.ndarray,
    frozen_after: np.ndarray,
    maximum_absolute_difference: float,
    maximum_cosine_distance: float,
) -> dict[str, Any]:
    observed = np.concatenate(
        (
            np.asarray(extracted_before, dtype=np.float32),
            np.asarray(extracted_after, dtype=np.float32),
        )
    )
    frozen = np.concatenate(
        (
            np.asarray(frozen_before, dtype=np.float32),
            np.asarray(frozen_after, dtype=np.float32),
        )
    )
    if observed.shape != frozen.shape:
        raise ValueError("extracted and frozen activations differ in shape")
    maximum_abs = float(np.max(np.abs(observed - frozen)))
    denominator = np.maximum(
        np.linalg.norm(observed, axis=1) * np.linalg.norm(frozen, axis=1), 1e-12
    )
    cosine_distance = 1.0 - np.sum(observed * frozen, axis=1) / denominator
    maximum_cosine = float(np.max(np.abs(cosine_distance)))
    return {
        "row_count": int(len(observed)),
        "width": int(observed.shape[1]),
        "maximum_absolute_difference": maximum_abs,
        "maximum_cosine_distance": maximum_cosine,
        "absolute_tolerance": float(maximum_absolute_difference),
        "cosine_tolerance": float(maximum_cosine_distance),
        "passed": bool(
            maximum_abs <= maximum_absolute_difference
            and maximum_cosine <= maximum_cosine_distance
        ),
    }


def evaluate_layer_seed(
    *,
    seed: int,
    activations: dict[str, np.ndarray],
    records: list[dict[str, Any]],
    hidden_state_indices: Iterable[int],
    alpha_grid: Iterable[float],
    rank_grid: Iterable[int],
) -> tuple[list[dict[str, Any]], list[dict[str, Any]]]:
    rows: list[dict[str, Any]] = []
    candidate_rows: list[dict[str, Any]] = []
    for layer in hidden_state_indices:
        before = activations[f"h{layer}_before"].astype(np.float64)
        after = activations[f"h{layer}_after"].astype(np.float64)
        if before.shape != after.shape or len(before) != len(records):
            raise ValueError("sampled-layer activation bundle is not row aligned")
        for operator in OPERATORS:
            train = _operator_indices(records, operator, "train")
            validation = _operator_indices(records, operator, "validation")
            test = _operator_indices(records, operator, "test")
            model, selection, candidates = select_residual_ridge(
                train_before=before[train],
                train_after=after[train],
                validation_before=before[validation],
                validation_after=after[validation],
                alpha_grid=alpha_grid,
                rank_grid=rank_grid,
            )
            prediction = model.apply(before[test])
            errors = relative_errors(prediction, after[test], before[test])
            translation = _translation_prediction(before[train], after[train], before[test])
            translation_errors = relative_errors(translation, after[test], before[test])
            mean_error = float(np.mean(errors))
            translation_error = float(np.mean(translation_errors))
            rows.append(
                {
                    "seed": int(seed),
                    "hidden_state_index": int(layer),
                    "position": "last",
                    "operator": operator,
                    "selected_method": selection["method"],
                    "selected_rank": selection["rank"],
                    "selected_alpha": selection["alpha"],
                    "validation_relative_error": selection[
                        "validation_relative_error"
                    ],
                    "test_count": int(len(test)),
                    "test_relative_error_mean": mean_error,
                    "test_relative_error_median": float(np.median(errors)),
                    "translation_relative_error_mean": translation_error,
                    "relative_improvement_over_translation": float(
                        (translation_error - mean_error) / max(translation_error, 1e-12)
                    ),
                    "cell_rescue": bool(
                        mean_error < 0.50
                        and mean_error <= 0.80 * translation_error
                    ),
                }
            )
            for candidate in candidates:
                candidate_rows.append(
                    {
                        "seed": int(seed),
                        "hidden_state_index": int(layer),
                        "operator": operator,
                        **candidate,
                    }
                )
    return rows, candidate_rows


def summarize_layer_rescue(rows: list[dict[str, Any]]) -> dict[str, Any]:
    layers = sorted({int(row["hidden_state_index"]) for row in rows})
    layer_rows = []
    for layer in layers:
        selected = [row for row in rows if int(row["hidden_state_index"]) == layer]
        expected = len(OPERATORS) * 3
        if len(selected) != expected:
            raise ValueError(f"layer {layer} has {len(selected)} cells instead of {expected}")
        rescued = int(sum(bool(row["cell_rescue"]) for row in selected))
        layer_rows.append(
            {
                "hidden_state_index": layer,
                "cell_count": len(selected),
                "rescued_cell_count": rescued,
                "all_cells_rescued": rescued == len(selected),
                "mean_relative_error": float(
                    np.mean([float(row["test_relative_error_mean"]) for row in selected])
                ),
                "maximum_relative_error": float(
                    max(float(row["test_relative_error_mean"]) for row in selected)
                ),
                "minimum_translation_improvement": float(
                    min(
                        float(row["relative_improvement_over_translation"])
                        for row in selected
                    )
                ),
            }
        )
    rescued_layers = [
        row["hidden_state_index"] for row in layer_rows if row["all_cells_rescued"]
    ]
    return {
        "layers": layer_rows,
        "rescued_layers": rescued_layers,
        "verdict": "SAMPLED_LAYER_RESCUE"
        if rescued_layers
        else "NO_SAMPLED_LAYER_RESCUE",
    }


def summarize_grounded_labels(rows: list[dict[str, Any]]) -> dict[str, Any]:
    by_reference = {
        reference: [row for row in rows if row["reference"] == reference]
        for reference in {
            "original_affine",
            "test_distribution_crossfit_affine",
            "source_label_gated_affine_oracle",
            "rbf_kernel_ridge",
        }
    }
    if any(len(values) != len(OPERATORS) * 3 for values in by_reference.values()):
        raise ValueError("grounded calibration matrix is incomplete")
    original = {
        (int(row["seed"]), str(row["operator"])): float(row["relative_error_mean"])
        for row in by_reference["original_affine"]
    }
    crossfit = {
        (int(row["seed"]), str(row["operator"])): float(row["relative_error_mean"])
        for row in by_reference["test_distribution_crossfit_affine"]
    }
    context_limited_cells = {
        key: original[key] <= 1.10 * crossfit[key] for key in sorted(original)
    }
    kernel_cells = {
        (int(row["seed"]), str(row["operator"])): float(row["relative_error_mean"])
        < 0.50
        for row in by_reference["rbf_kernel_ridge"]
    }
    oracle_cells = {
        (int(row["seed"]), str(row["operator"])): float(row["relative_error_mean"])
        < 0.50
        for row in by_reference["source_label_gated_affine_oracle"]
    }
    return {
        "context_limited": bool(all(context_limited_cells.values())),
        "context_limited_cell_count": int(sum(context_limited_cells.values())),
        "richer_class_rescue": bool(all(kernel_cells.values())),
        "richer_class_rescue_cell_count": int(sum(kernel_cells.values())),
        "oracle_state_conditioning_rescue": bool(all(oracle_cells.values())),
        "oracle_state_conditioning_rescue_cell_count": int(sum(oracle_cells.values())),
        "cell_count": len(original),
    }


def h1_threshold_sensitivity(
    grounded_rows: list[dict[str, Any]],
) -> tuple[list[dict[str, Any]], list[dict[str, Any]]]:
    cells = [row for row in grounded_rows if row["reference"] == "original_affine"]
    if len(cells) != len(OPERATORS) * 3:
        raise ValueError("H1 sensitivity requires exactly 15 original affine cells")
    cell_rows = [
        {
            "seed": int(row["seed"]),
            "operator": str(row["operator"]),
            "relative_error_mean": float(row["relative_error_mean"]),
        }
        for row in sorted(cells, key=lambda value: (int(value["seed"]), value["operator"]))
    ]
    rows = []
    for index in range(41):
        threshold = 0.35 + 0.01 * index
        passed = sum(row["relative_error_mean"] < threshold for row in cell_rows)
        rows.append(
            {
                "error_threshold": round(threshold, 2),
                "passed_cell_count": int(passed),
                "cell_count": len(cell_rows),
                "all_cells_passed": bool(passed == len(cell_rows)),
            }
        )
    return rows, cell_rows


def h2_threshold_sensitivity(aggregate: dict[str, Any]) -> list[dict[str, Any]]:
    primary = aggregate["strata"]["test_in"]
    correct_error = float(primary["method_metrics"]["correct_relative_error"]["mean"])
    direct_discrepancy = float(
        primary["method_metrics"]["correct_direct_discrepancy"]["mean"]
    )
    order = primary["pair_averaged_order_statistics"]
    probe = primary["pair_averaged_probe_statistics"]
    fixed = bool(
        correct_error < 1.0
        and float(order["mean_difference"]) > 0.0
        and float(order["permutation_p_one_sided"]) < 0.01
        and float(order["cohens_dz"]) > 0.8
        and float(order["bootstrap_95ci"][0]) > 0.0
        and float(probe["bootstrap_95ci"][0]) > 0.0
    )
    rows = []
    for discrepancy_index in range(61):
        discrepancy_threshold = 0.30 + 0.01 * discrepancy_index
        for probe_index in range(21):
            probe_threshold = 0.10 + 0.01 * probe_index
            rows.append(
                {
                    "maximum_direct_discrepancy": round(discrepancy_threshold, 2),
                    "minimum_probe_advantage": round(probe_threshold, 2),
                    "observed_correct_relative_error": correct_error,
                    "observed_direct_discrepancy": direct_discrepancy,
                    "observed_probe_advantage": float(probe["mean_difference"]),
                    "other_fixed_gates_passed": fixed,
                    "h2_passed": bool(
                        fixed
                        and direct_discrepancy < discrepancy_threshold
                        and float(probe["mean_difference"]) >= probe_threshold
                    ),
                }
            )
    return rows


def compare_positive_reproduction(
    formal: list[dict[str, Any]], reproduction: list[dict[str, Any]]
) -> dict[str, Any]:
    if len(formal) != 3 or len(reproduction) != 3:
        raise ValueError("positive reproduction requires three formal and three reproduction folds")
    continuous = (
        "held_state_decode",
        "p1_decode",
        "p1_nrmse",
        "p2_decode",
        "p2_nrmse",
        "one_step_decode",
        "one_step_nrmse",
        "two_step_decode",
        "two_step_nrmse",
        "inverse_decode",
        "inverse_nrmse",
        "commutativity_auc",
    )
    gate_names = (
        "gate_held_state_decode",
        "gate_shared_chart",
        "gate_one_step",
        "gate_two_step",
        "gate_inverse",
        "gate_commutativity",
    )
    differences = []
    for fold in range(3):
        if int(formal[fold]["fold"]) != fold or int(reproduction[fold]["fold"]) != fold:
            raise ValueError("positive folds are not in canonical order")
        for metric in continuous:
            first = float(formal[fold][metric])
            second = float(reproduction[fold][metric])
            absolute = abs(first - second)
            relative = symmetric_relative_difference(first, second)
            passed = relative < 0.05 or absolute < 1e-6
            differences.append(
                {
                    "fold": fold,
                    "metric": metric,
                    "formal": first,
                    "reproduction": second,
                    "absolute_difference": absolute,
                    "symmetric_relative_difference": relative,
                    "passed": bool(passed),
                }
            )
    gate_match = all(
        bool(formal[fold][gate]) == bool(reproduction[fold][gate])
        for fold in range(3)
        for gate in gate_names
    )
    verdict_match = all(row["all_gates_passed"] for row in formal) == all(
        row["all_gates_passed"] for row in reproduction
    )
    passed = bool(gate_match and verdict_match and all(row["passed"] for row in differences))
    return {
        "gate_directions_match": gate_match,
        "verdict_matches": verdict_match,
        "continuous_metrics_passed": bool(all(row["passed"] for row in differences)),
        "passed": passed,
        "verdict": "REPRODUCIBLE" if passed else "NOT_REPRODUCIBLE",
        "differences": differences,
    }


==> anc/src/verb_operator_algebra/reviewer_v2_diagnostics.py <==
"""Prospective diagnostics requested by the second external review.

The functions in this module operate on explicitly supplied arrays and masks.
They do not change any Phase 1--7 threshold or verdict.
"""

from __future__ import annotations

import hashlib
import re
from collections.abc import Iterable
from dataclasses import dataclass
from itertools import combinations
from typing import Any

import numpy as np

from .alchemy import ENTITIES, STATES
from .operator_data import OPERATORS
from .reviewer_calibration import (
    build_positive_carrier,
    fit_pca_chart,
    normalized_rmse,
    relative_errors,
    select_residual_ridge,
)
from .s5_world import (
    ACTION_PAIRS,
    PERMUTATIONS,
)
from .s5_world import (
    NUM_ACTIONS as S5_NUM_ACTIONS,
)
from .s5_world import (
    NUM_STATES as S5_NUM_STATES,
)

S5_ORDERED_PAIRS = tuple(
    (first, second)
    for first in range(S5_NUM_ACTIONS)
    for second in range(S5_NUM_ACTIONS)
    if first != second
)
S5_UNORDERED_PAIRS = tuple(combinations(range(S5_NUM_ACTIONS), 2))
STATE_PATTERN = re.compile(r"\b(empty|red|blue|green|yellow)\b", re.IGNORECASE)


def stable_hash(value: str, *, seed: int = 0) -> str:
    return hashlib.sha256(f"{seed}:{value}".encode()).hexdigest()


def permutation_parity(permutation: Iterable[int]) -> int:
    values = tuple(int(value) for value in permutation)
    return (
        sum(
            values[left] > values[right]
            for left in range(len(values))
            for right in range(left + 1, len(values))
        )
        % 2
    )


def binary_auc(labels: np.ndarray, scores: np.ndarray) -> float:
    labels = np.asarray(labels, dtype=np.int64)
    scores = np.asarray(scores, dtype=np.float64)
    positive = scores[labels == 1]
    negative = scores[labels == 0]
    if not len(positive) or not len(negative):
        raise ValueError("AUROC requires both classes")
    wins = np.sum(positive[:, None] > negative[None, :])
    ties = np.sum(positive[:, None] == negative[None, :])
    return float((wins + 0.5 * ties) / (len(positive) * len(negative)))


def spearman_rho(first: Iterable[float], second: Iterable[float]) -> float:
    first_array = np.asarray(tuple(first), dtype=np.float64)
    second_array = np.asarray(tuple(second), dtype=np.float64)
    if first_array.shape != second_array.shape or first_array.ndim != 1:
        raise ValueError("Spearman inputs must be matched vectors")

    def ranks(values: np.ndarray) -> np.ndarray:
        order = np.argsort(values, kind="mergesort")
        result = np.empty(len(values), dtype=np.float64)
        start = 0
        while start < len(values):
            end = start + 1
            while end < len(values) and values[order[end]] == values[order[start]]:
                end += 1
            result[order[start:end]] = 0.5 * (start + end - 1) + 1.0
            start = end
        return result

    left = ranks(first_array)
    right = ranks(second_array)
    left -= left.mean()
    right -= right.mean()
    denominator = float(np.linalg.norm(left) * np.linalg.norm(right))
    return float(np.dot(left, right) / max(denominator, 1e-24))


@dataclass(frozen=True)
class WeightedResidualRidge:
    """Full residual affine ridge represented in dual form."""

    x_mean: np.ndarray
    delta_mean: np.ndarray
    weighted_centered: np.ndarray
    dual_coef: np.ndarray
    alpha: float

    def apply(self, matrix: np.ndarray) -> np.ndarray:
        matrix64 = np.asarray(matrix, dtype=np.float64)
        update = (matrix64 - self.x_mean) @ self.weighted_centered.T @ self.dual_coef
        return matrix64 + self.delta_mean + update

    def residual_coefficient(self) -> np.ndarray:
        return self.weighted_centered.T @ self.dual_coef

    def residual_intercept(self) -> np.ndarray:
        coefficient = self.residual_coefficient()
        return self.delta_mean - self.x_mean @ coefficient


def displacement_weights(before: np.ndarray, after: np.ndarray) -> np.ndarray:
    before64 = np.asarray(before, dtype=np.float64)
    after64 = np.asarray(after, dtype=np.float64)
    squared = np.sum((after64 - before64) ** 2, axis=1)
    weights = 1.0 / np.maximum(squared, 1e-8)
    return weights / weights.mean()


def fit_weighted_residual_ridge(
    before: np.ndarray,
    after: np.ndarray,
    *,
    alpha: float,
    weights: np.ndarray | None = None,
) -> WeightedResidualRidge:
    before64 = np.asarray(before, dtype=np.float64)
    after64 = np.asarray(after, dtype=np.float64)
    if before64.shape != after64.shape or before64.ndim != 2 or not len(before64):
        raise ValueError("before/after must be matched non-empty matrices")
    if alpha < 0:
        raise ValueError("alpha must be non-negative")
    resolved = (
        np.ones(len(before64), dtype=np.float64)
        if weights is None
        else np.asarray(weights, dtype=np.float64)
    )
    if resolved.shape != (len(before64),) or np.any(resolved <= 0):
        raise ValueError("weights must be a positive row vector")
    resolved = resolved / resolved.mean()
    total = float(np.sum(resolved))
    x_mean = np.sum(before64 * resolved[:, None], axis=0) / total
    delta = after64 - before64
    delta_mean = np.sum(delta * resolved[:, None], axis=0) / total
    root = np.sqrt(resolved)[:, None]
    weighted_x = (before64 - x_mean) * root
    weighted_delta = (delta - delta_mean) * root
    gram = weighted_x @ weighted_x.T
    dual = np.linalg.solve(
        gram + float(alpha) * np.eye(len(gram), dtype=np.float64),
        weighted_delta,
    )
    return WeightedResidualRidge(
        x_mean=x_mean,
        delta_mean=delta_mean,
        weighted_centered=weighted_x,
        dual_coef=dual,
        alpha=float(alpha),
    )


def select_weighted_residual_ridge(
    *,
    train_before: np.ndarray,
    train_after: np.ndarray,
    validation_before: np.ndarray,
    validation_after: np.ndarray,
    alpha_grid: Iterable[float],
    weighted: bool,
) -> tuple[WeightedResidualRidge, dict[str, Any], list[dict[str, Any]]]:
    candidates = []
    rows = []
    weights = displacement_weights(train_before, train_after) if weighted else None
    for alpha in sorted(float(value) for value in alpha_grid):
        model = fit_weighted_residual_ridge(train_before, train_after, alpha=alpha, weights=weights)
        errors = relative_errors(
            model.apply(validation_before), validation_after, validation_before
        )
        score = float(np.mean(errors))
        rows.append({"alpha": alpha, "validation_relative_error": score})
        candidates.append((score, alpha, model))
    score, alpha, selected = min(candidates, key=lambda item: (item[0], item[1]))
    return (
        selected,
        {
            "alpha": float(alpha),
            "validation_relative_error": float(score),
            "weighted": bool(weighted),
        },
        rows,
    )


def refit_selected_model(
    before: np.ndarray,
    after: np.ndarray,
    indices: np.ndarray,
    *,
    alpha: float,
    weighted: bool,
) -> WeightedResidualRidge:
    weights = displacement_weights(before[indices], after[indices]) if weighted else None
    return fit_weighted_residual_ridge(
        before[indices], after[indices], alpha=alpha, weights=weights
    )


def _operator_indices(
    records: list[dict[str, Any]], operator: str, split: str | None = None
) -> np.ndarray:
    return np.asarray(
        [
            index
            for index, record in enumerate(records)
            if record["operator"] == operator and (split is None or record["split"] == split)
        ],
        dtype=np.int64,
    )


def evaluate_metric_alignment(
    *,
    seed: int,
    before: np.ndarray,
    after: np.ndarray,
    records: list[dict[str, Any]],
    alpha_grid: Iterable[float],
) -> tuple[list[dict[str, Any]], list[dict[str, Any]]]:
    before64 = np.asarray(before, dtype=np.float64)
    after64 = np.asarray(after, dtype=np.float64)
    rows: list[dict[str, Any]] = []
    candidates: list[dict[str, Any]] = []
    for operator in OPERATORS:
        train = _operator_indices(records, operator, "train")
        validation = _operator_indices(records, operator, "validation")
        test = _operator_indices(records, operator, "test")
        train_displacement = np.linalg.norm(after64[train] - before64[train], axis=1)
        boundaries = np.quantile(train_displacement, [0.2, 0.4, 0.6, 0.8])
        test_displacement = np.linalg.norm(after64[test] - before64[test], axis=1)
        quintile = np.searchsorted(boundaries, test_displacement, side="right") + 1
        translation = before64[test] + np.mean(after64[train] - before64[train], axis=0)
        translation_errors = relative_errors(translation, after64[test], before64[test])
        for weighted in (False, True):
            _, selection, detail = select_weighted_residual_ridge(
                train_before=before64[train],
                train_after=after64[train],
                validation_before=before64[validation],
                validation_after=after64[validation],
                alpha_grid=alpha_grid,
                weighted=weighted,
            )
            refit = np.concatenate((train, validation))
            model = refit_selected_model(
                before64,
                after64,
                refit,
                alpha=float(selection["alpha"]),
                weighted=weighted,
            )
            errors = relative_errors(model.apply(before64[test]), after64[test], before64[test])
            objective = "weighted" if weighted else "unweighted"
            rows.append(
                {
                    "seed": int(seed),
                    "operator": operator,
                    "objective": objective,
                    "stratum": "all",
                    "count": int(len(test)),
                    "selected_alpha": float(selection["alpha"]),
                    "validation_relative_error": float(selection["validation_relative_error"]),
                    "relative_error_mean": float(np.mean(errors)),
                    "relative_error_median": float(np.median(errors)),
                    "translation_relative_error_mean": float(np.mean(translation_errors)),
                    "relative_improvement_over_translation": float(
                        1.0 - np.mean(errors) / max(np.mean(translation_errors), 1e-12)
                    ),
                    "train_noop_count": int(
                        sum(
                            records[index]["before_label"] == records[index]["after_label"]
                            for index in train
                        )
                    ),
                }
            )
            for bin_index in range(1, 6):
                mask = quintile == bin_index
                rows.append(
                    {
                        "seed": int(seed),
                        "operator": operator,
                        "objective": objective,
                        "stratum": f"displacement_q{bin_index}",
                        "count": int(np.sum(mask)),
                        "selected_alpha": float(selection["alpha"]),
                        "validation_relative_error": float(selection["validation_relative_error"]),
                        "relative_error_mean": float(np.mean(errors[mask])),
                        "relative_error_median": float(np.median(errors[mask])),
                        "translation_relative_error_mean": float(np.mean(translation_errors[mask])),
                        "relative_improvement_over_translation": float(
                            1.0
                            - np.mean(errors[mask]) / max(np.mean(translation_errors[mask]), 1e-12)
                        ),
                        "train_noop_count": int(
                            sum(
                                records[index]["before_label"] == records[index]["after_label"]
                                for index in train
                            )
                        ),
                    }
                )
            for item in detail:
                candidates.append(
                    {
                        "seed": int(seed),
                        "operator": operator,
                        "objective": objective,
                        **item,
                    }
                )
    return rows, candidates


def balanced_entity_indices(
    records: list[dict[str, Any]], *, count: int, seed: int
) -> dict[tuple[str, str], np.ndarray]:
    selected: dict[tuple[str, str], np.ndarray] = {}
    for entity in ENTITIES:
        for operator in OPERATORS:
            candidates = [
                index
                for index, record in enumerate(records)
                if record["query_entity"] == entity and record["operator"] == operator
            ]
            candidates.sort(
                key=lambda index: stable_hash(str(records[index]["pair_id"]), seed=seed)
            )
            if len(candidates) < count:
                raise ValueError(f"{entity}/{operator} has only {len(candidates)} rows")
            selected[(entity, operator)] = np.asarray(candidates[:count], dtype=np.int64)
    return selected


def _fit_entity_action_model(
    before: np.ndarray,
    after: np.ndarray,
    train: np.ndarray,
    validation: np.ndarray,
    test: np.ndarray,
    alpha_grid: Iterable[float],
) -> tuple[WeightedResidualRidge, dict[str, Any], np.ndarray]:
    _, selection, _ = select_weighted_residual_ridge(
        train_before=before[train],
        train_after=after[train],
        validation_before=before[validation],
        validation_after=after[validation],
        alpha_grid=alpha_grid,
        weighted=False,
    )
    refit = np.concatenate((train, validation))
    model = refit_selected_model(
        before,
        after,
        refit,
        alpha=float(selection["alpha"]),
        weighted=False,
    )
    errors = relative_errors(model.apply(before[test]), after[test], before[test])
    return model, selection, errors


def _entity_cv_model(
    before: np.ndarray,
    after: np.ndarray,
    indices: np.ndarray,
    alpha_grid: Iterable[float],
) -> tuple[WeightedResidualRidge, float, float]:
    alpha_scores = []
    positions = np.arange(len(indices))
    for alpha in sorted(float(value) for value in alpha_grid):
        fold_scores = []
        for fold in range(5):
            validation = indices[positions % 5 == fold]
            train = indices[positions % 5 != fold]
            model = fit_weighted_residual_ridge(before[train], after[train], alpha=alpha)
            fold_scores.extend(
                relative_errors(
                    model.apply(before[validation]), after[validation], before[validation]
                )
            )
        alpha_scores.append((float(np.mean(fold_scores)), alpha))
    score, alpha = min(alpha_scores, key=lambda item: (item[0], item[1]))
    return (
        fit_weighted_residual_ridge(before[indices], after[indices], alpha=alpha),
        float(alpha),
        float(score),
    )


def _map_distance(first: WeightedResidualRidge, second: WeightedResidualRidge) -> float:
    first_coefficient = first.residual_coefficient()
    second_coefficient = second.residual_coefficient()
    first_intercept = first.delta_mean - first.x_mean @ first_coefficient
    second_intercept = second.delta_mean - second.x_mean @ second_coefficient
    squared = float(np.sum((first_coefficient - second_coefficient) ** 2))
    squared += float(np.sum((first_intercept - second_intercept) ** 2))
    parameter_count = first_coefficient.size + first_intercept.size
    return float(np.sqrt(squared / parameter_count))


def evaluate_entity_conditioning(
    *,
    seed: int,
    before: np.ndarray,
    after: np.ndarray,
    records: list[dict[str, Any]],
    alpha_grid: Iterable[float],
    count_per_cell: int,
    sampling_seed: int,
) -> tuple[list[dict[str, Any]], list[dict[str, Any]], list[dict[str, Any]]]:
    before64 = np.asarray(before, dtype=np.float64)
    after64 = np.asarray(after, dtype=np.float64)
    selected = balanced_entity_indices(records, count=count_per_cell, seed=sampling_seed)
    error_rows: list[dict[str, Any]] = []
    for outer in range(len(ENTITIES)):
        test_entities = (ENTITIES[outer], ENTITIES[(outer + 1) % len(ENTITIES)])
        validation_entity = ENTITIES[(outer + 2) % len(ENTITIES)]
        train_entities = tuple(
            entity for entity in ENTITIES if entity not in {*test_entities, validation_entity}
        )
        for operator in OPERATORS:
            train = np.concatenate([selected[(entity, operator)] for entity in train_entities])
            validation = selected[(validation_entity, operator)]
            test = np.concatenate([selected[(entity, operator)] for entity in test_entities])
            _, selection, errors = _fit_entity_action_model(
                before64, after64, train, validation, test, alpha_grid
            )
            error_rows.append(
                {
                    "seed": int(seed),
                    "reference": "cross_entity",
                    "outer_split": int(outer),
                    "entity": "+".join(test_entities),
                    "operator": operator,
                    "train_entities": "+".join(train_entities),
                    "validation_entity": validation_entity,
                    "count": int(len(errors)),
                    "selected_alpha": float(selection["alpha"]),
                    "relative_error_mean": float(np.mean(errors)),
                    "relative_error_median": float(np.median(errors)),
                }
            )
    for entity in ENTITIES:
        for fold in range(5):
            for operator in OPERATORS:
                indices = selected[(entity, operator)]
                positions = np.arange(len(indices))
                test = indices[positions % 5 == fold]
                validation = indices[positions % 5 == (fold + 1) % 5]
                train = indices[(positions % 5 != fold) & (positions % 5 != (fold + 1) % 5)]
                _, selection, errors = _fit_entity_action_model(
                    before64, after64, train, validation, test, alpha_grid
                )
                error_rows.append(
                    {
                        "seed": int(seed),
                        "reference": "within_entity",
                        "outer_split": int(fold),
                        "entity": entity,
                        "operator": operator,
                        "train_entities": entity,
                        "validation_entity": entity,
                        "count": int(len(errors)),
                        "selected_alpha": float(selection["alpha"]),
                        "relative_error_mean": float(np.mean(errors)),
                        "relative_error_median": float(np.median(errors)),
                    }
                )

    models: dict[tuple[str, str], WeightedResidualRidge] = {}
    model_rows: list[dict[str, Any]] = []
    for entity in ENTITIES:
        for operator in OPERATORS:
            model, alpha, score = _entity_cv_model(
                before64, after64, selected[(entity, operator)], alpha_grid
            )
            models[(entity, operator)] = model
            model_rows.append(
                {
                    "seed": int(seed),
                    "entity": entity,
                    "operator": operator,
                    "selected_alpha": alpha,
                    "cross_validation_relative_error": score,
                    "row_count": int(count_per_cell),
                }
            )

    distance_rows: list[dict[str, Any]] = []
    for operator in OPERATORS:
        for first, second in combinations(ENTITIES, 2):
            distance_rows.append(
                {
                    "seed": int(seed),
                    "comparison": "same_action_across_entity",
                    "first_entity": first,
                    "second_entity": second,
                    "first_operator": operator,
                    "second_operator": operator,
                    "parameter_rms_distance": _map_distance(
                        models[(first, operator)], models[(second, operator)]
                    ),
                }
            )
    for entity in ENTITIES:
        for first, second in combinations(OPERATORS, 2):
            distance_rows.append(
                {
                    "seed": int(seed),
                    "comparison": "different_action_within_entity",
                    "first_entity": entity,
                    "second_entity": entity,
                    "first_operator": first,
                    "second_operator": second,
                    "parameter_rms_distance": _map_distance(
                        models[(entity, first)], models[(entity, second)]
                    ),
                }
            )
    return error_rows, model_rows, distance_rows


def last_state_word(prompt: str) -> str:
    matches = STATE_PATTERN.findall(prompt)
    if not matches:
        raise ValueError("prompt has no state word")
    return str(matches[-1]).lower()


def evaluate_state_probes(
    *,
    seed: int,
    activations: dict[int, np.ndarray],
    records: list[dict[str, Any]],
    alpha_grid: Iterable[float],
    permutation_seed: int,
) -> tuple[list[dict[str, Any]], list[dict[str, Any]]]:
    from sklearn.linear_model import RidgeClassifier
    from sklearn.preprocessing import StandardScaler

    labels = np.asarray([STATES.index(str(row["before_label"])) for row in records])
    splits = np.asarray([str(row["split"]) for row in records])
    train = splits == "train"
    validation = splits == "validation"
    test = splits == "test"
    conflict = np.asarray(
        [last_state_word(str(row["before_prompt"])) != str(row["before_label"]) for row in records]
    )
    rng = np.random.default_rng(permutation_seed + int(seed))
    permuted = labels.copy()
    permuted[train] = rng.permutation(permuted[train])
    permuted[validation] = rng.permutation(permuted[validation])
    permuted[test] = rng.permutation(permuted[test])
    rows: list[dict[str, Any]] = []
    candidates: list[dict[str, Any]] = []
    for layer in sorted(activations):
        matrix = np.asarray(activations[layer], dtype=np.float64)
        scaler = StandardScaler().fit(matrix[train])
        train_x = scaler.transform(matrix[train])
        validation_x = scaler.transform(matrix[validation])
        test_x = scaler.transform(matrix[test])
        for control, target in ((False, labels), (True, permuted)):
            scored = []
            for alpha in sorted(float(value) for value in alpha_grid):
                classifier = RidgeClassifier(alpha=alpha, solver="lsqr")
                classifier.fit(train_x, target[train])
                accuracy = float(np.mean(classifier.predict(validation_x) == target[validation]))
                scored.append((accuracy, alpha, classifier))
                candidates.append(
                    {
                        "seed": int(seed),
                        "hidden_state_index": int(layer),
                        "control": "permuted" if control else "true",
                        "alpha": alpha,
                        "validation_accuracy": accuracy,
                    }
                )
            accuracy, alpha, classifier = max(scored, key=lambda item: (item[0], -item[1]))
            prediction = classifier.predict(test_x)
            test_target = target[test]
            test_conflict = conflict[test]
            for stratum, mask in (
                ("all", np.ones(np.sum(test), dtype=bool)),
                ("last_state_conflict", test_conflict),
                ("last_state_match", ~test_conflict),
            ):
                rows.append(
                    {
                        "seed": int(seed),
                        "hidden_state_index": int(layer),
                        "control": "permuted" if control else "true",
                        "stratum": stratum,
                        "count": int(np.sum(mask)),
                        "selected_alpha": float(alpha),
                        "validation_accuracy": float(accuracy),
                        "accuracy": float(np.mean(prediction[mask] == test_target[mask])),
                    }
                )
    return rows, candidates


def effective_rank_gram(matrix: np.ndarray) -> float:
    centered = np.asarray(matrix, dtype=np.float64)
    centered = centered - centered.mean(axis=0)
    gram = centered @ centered.T
    trace = float(np.trace(gram))
    squared_trace = float(np.sum(gram * gram))
    return float(trace * trace / max(squared_trace, 1e-24))


def layer_geometry(
    *,
    seed: int,
    layer: int,
    before: np.ndarray,
    after: np.ndarray,
    records: list[dict[str, Any]],
) -> dict[str, Any]:
    before64 = np.asarray(before, dtype=np.float64)
    after64 = np.asarray(after, dtype=np.float64)
    train = np.asarray([row["split"] == "train" for row in records], dtype=bool)
    displacement = after64 - before64
    train_before = before64[train]
    centered = train_before - train_before.mean(axis=0)
    covariance_trace = float(np.sum(centered * centered))
    action_centroids = np.stack(
        [
            displacement[
                np.asarray(
                    [row["split"] == "train" and row["operator"] == operator for row in records]
                )
            ].mean(axis=0)
            for operator in OPERATORS
        ]
    )
    signal = float(np.sum((action_centroids - action_centroids.mean(axis=0)) ** 2))
    residual = 0.0
    for operator, centroid in zip(OPERATORS, action_centroids):  # noqa: B905
        mask = np.asarray(
            [row["split"] == "train" and row["operator"] == operator for row in records]
        )
        residual += float(np.sum((displacement[mask] - centroid) ** 2))
    return {
        "seed": int(seed),
        "hidden_state_index": int(layer),
        "row_count": int(len(before64)),
        "train_count": int(np.sum(train)),
        "before_norm_mean": float(np.mean(np.linalg.norm(before64, axis=1))),
        "before_norm_sd": float(np.std(np.linalg.norm(before64, axis=1), ddof=1)),
        "displacement_norm_mean": float(np.mean(np.linalg.norm(displacement, axis=1))),
        "displacement_norm_sd": float(np.std(np.linalg.norm(displacement, axis=1), ddof=1)),
        "effective_rank": effective_rank_gram(train_before),
        "covariance_trace": covariance_trace,
        "action_signal_energy": signal,
        "within_action_residual_energy": residual,
        "action_signal_to_residual": float(signal / max(residual, 1e-24)),
    }


def evaluate_rms_normalized_layer(
    *,
    seed: int,
    layer: int,
    before: np.ndarray,
    after: np.ndarray,
    records: list[dict[str, Any]],
    alpha_grid: Iterable[float],
    rank_grid: Iterable[int],
) -> tuple[list[dict[str, Any]], list[dict[str, Any]]]:
    train_mask = np.asarray([row["split"] == "train" for row in records])
    scale = float(np.sqrt(np.mean(np.asarray(before, dtype=np.float64)[train_mask] ** 2)))
    if scale <= 0:
        raise ValueError("layer RMS scale is non-positive")
    rows, candidates = evaluate_action_carrier(
        seed=seed,
        carrier=f"h{layer}_rms_normalized",
        requested_distance=0,
        before=np.asarray(before, dtype=np.float64) / scale,
        after=np.asarray(after, dtype=np.float64) / scale,
        records=records,
        alpha_grid=alpha_grid,
        rank_grid=rank_grid,
    )
    for row in rows:
        row["hidden_state_index"] = int(layer)
        row["train_rms_scale"] = scale
        row["normalized_selected_alpha"] = float(row["selected_alpha"]) / max(scale * scale, 1e-24)
    for row in candidates:
        row["hidden_state_index"] = int(layer)
        row["train_rms_scale"] = scale
    return rows, candidates


def evaluate_action_carrier(
    *,
    seed: int,
    carrier: str,
    requested_distance: int,
    before: np.ndarray,
    after: np.ndarray,
    records: list[dict[str, Any]],
    alpha_grid: Iterable[float],
    rank_grid: Iterable[int],
) -> tuple[list[dict[str, Any]], list[dict[str, Any]]]:
    before64 = np.asarray(before, dtype=np.float64)
    after64 = np.asarray(after, dtype=np.float64)
    rows = []
    candidates = []
    for operator in OPERATORS:
        train = _operator_indices(records, operator, "train")
        validation = _operator_indices(records, operator, "validation")
        test = _operator_indices(records, operator, "test")
        model, selection, detail = select_residual_ridge(
            train_before=before64[train],
            train_after=after64[train],
            validation_before=before64[validation],
            validation_after=after64[validation],
            alpha_grid=alpha_grid,
            rank_grid=rank_grid,
        )
        errors = relative_errors(model.apply(before64[test]), after64[test], before64[test])
        translation = before64[test] + np.mean(after64[train] - before64[train], axis=0)
        translation_errors = relative_errors(translation, after64[test], before64[test])
        mean_error = float(np.mean(errors))
        translation_error = float(np.mean(translation_errors))
        rows.append(
            {
                "seed": int(seed),
                "carrier": carrier,
                "requested_distance": int(requested_distance),
                "operator": operator,
                "selected_method": selection["method"],
                "selected_rank": selection["rank"],
                "selected_alpha": float(selection["alpha"]),
                "validation_relative_error": float(selection["validation_relative_error"]),
                "test_count": int(len(test)),
                "test_relative_error_mean": mean_error,
                "test_relative_error_median": float(np.median(errors)),
                "translation_relative_error_mean": translation_error,
                "relative_improvement_over_translation": float(
                    1.0 - mean_error / max(translation_error, 1e-12)
                ),
            }
        )
        for item in detail:
            candidates.append(
                {
                    "seed": int(seed),
                    "carrier": carrier,
                    "requested_distance": int(requested_distance),
                    "operator": operator,
                    **item,
                }
            )
    return rows, candidates


def _neutral_prompt(prompt: str, requested_distance: int) -> str:
    if requested_distance == 0:
        return prompt
    if requested_distance < 0:
        raise ValueError("neutral distance must be non-negative")
    markers = ("Question:", "After all changes,")
    marker = next((value for value in markers if value in prompt), None)
    if marker is None:
        raise ValueError("unrecognized Alchemy query marker")
    repetitions = max(1, int(np.ceil(requested_distance / 5.0)))
    filler = " The preceding description remains unchanged." * repetitions + " "
    return prompt.replace(marker, filler + marker, 1)


def extract_neutral_and_token_carriers(
    *,
    model: Any,
    tokenizer: Any,
    records: list[dict[str, Any]],
    hidden_state_indices: Iterable[int],
    requested_distances: Iterable[int],
    batch_size: int,
) -> tuple[dict[str, np.ndarray], list[dict[str, Any]]]:
    import torch

    layers = sorted(int(value) for value in hidden_state_indices)
    distances = sorted(int(value) for value in requested_distances)
    if distances[0] != 0:
        raise ValueError("neutral-distance grid must include zero")
    positive_distances = [value for value in distances if value > 0]
    arrays: dict[str, np.ndarray] = {}
    distance_rows: list[dict[str, Any]] = []
    embedding = model.get_input_embeddings()

    for field, suffix in (("before_prompt", "before"), ("after_prompt", "after")):
        prompts = [str(row[field]) for row in records]
        token_chunks = []
        for offset in range(0, len(prompts), batch_size):
            batch = prompts[offset : offset + batch_size]
            encoded = tokenizer(batch, return_tensors="pt", padding=True)
            lengths = encoded["attention_mask"].sum(dim=1).to(torch.long)
            ids = encoded["input_ids"].to(model.device)
            with torch.inference_mode():
                values = embedding(ids)
            pooled = []
            for row, length in enumerate(lengths.tolist()):
                start = max(0, int(length) - 16)
                pooled.append(values[row, start : int(length)].float().mean(dim=0).cpu())
            token_chunks.append(torch.stack(pooled).to(torch.float16).numpy())
        arrays[f"token_{suffix}"] = np.concatenate(token_chunks)

        for requested in positive_distances:
            chunks: dict[int, list[np.ndarray]] = {layer: [] for layer in layers}
            additions = []
            neutral = [_neutral_prompt(prompt, requested) for prompt in prompts]
            for offset in range(0, len(prompts), batch_size):
                original_batch = prompts[offset : offset + batch_size]
                batch = neutral[offset : offset + batch_size]
                original_encoded = tokenizer(original_batch, return_tensors="pt", padding=True)
                encoded = tokenizer(batch, return_tensors="pt", padding=True)
                original_lengths = original_encoded["attention_mask"].sum(dim=1)
                lengths = encoded["attention_mask"].sum(dim=1).to(torch.long)
                additions.extend((lengths.cpu() - original_lengths).tolist())
                inputs = {key: value.to(model.device) for key, value in encoded.items()}
                with torch.inference_mode():
                    output = model(
                        **inputs,
                        output_hidden_states=True,
                        use_cache=False,
                        return_dict=True,
                    )
                rows = torch.arange(len(batch), device=output.logits.device)
                last = lengths.to(output.logits.device) - 1
                for layer in layers:
                    chunks[layer].append(
                        output.hidden_states[layer][rows, last]
                        .detach()
                        .to("cpu", dtype=torch.float16)
                        .numpy()
                    )
                del output
            for layer in layers:
                arrays[f"d{requested}_h{layer}_{suffix}"] = np.concatenate(chunks[layer])
            addition_array = np.asarray(additions, dtype=np.int64)
            distance_rows.append(
                {
                    "field": field,
                    "requested_distance": requested,
                    "row_count": int(len(addition_array)),
                    "added_tokens_minimum": int(addition_array.min()),
                    "added_tokens_median": float(np.median(addition_array)),
                    "added_tokens_maximum": int(addition_array.max()),
                }
            )
    return arrays, distance_rows


def intervention_summary(
    records: list[dict[str, Any]],
    *,
    bootstrap_seed: int,
    sign_seed: int,
    bootstrap_draws: int,
    sign_draws: int,
) -> dict[str, Any]:
    target = np.asarray([float(row["target_patch_effect"]) for row in records])
    control = np.asarray([float(row["control_patch_effect"]) for row in records])
    specific = target - control
    rng = np.random.default_rng(bootstrap_seed)
    bootstrap = np.empty(bootstrap_draws, dtype=np.float64)
    for start in range(0, bootstrap_draws, 1000):
        stop = min(start + 1000, bootstrap_draws)
        indices = rng.integers(0, len(records), size=(stop - start, len(records)))
        bootstrap[start:stop] = np.mean(specific[indices], axis=1)
    specific_ci = np.quantile(bootstrap, (0.025, 0.975))
    rng = np.random.default_rng(sign_seed)
    observed = abs(float(np.mean(specific)))
    extreme = 0
    for start in range(0, sign_draws, 5000):
        stop = min(start + 5000, sign_draws)
        signs = rng.choice((-1.0, 1.0), size=(stop - start, len(records)))
        null = np.abs(np.mean(signs * specific[None, :], axis=1))
        extreme += int(np.sum(null >= observed))
    return {
        "pair_count": int(len(records)),
        "specific_effect_mean": float(np.mean(specific)),
        "specific_effect_95ci": [float(specific_ci[0]), float(specific_ci[1])],
        "specific_effect_sign_flip_pvalue": float((1 + extreme) / (sign_draws + 1)),
        "target_patch_effect_mean": float(np.mean(target)),
        "control_patch_effect_mean": float(np.mean(control)),
        "baseline_target_preference_rate": float(
            np.mean([int(row["baseline_prefers_target"]) for row in records])
        ),
        "target_patch_preference_rate": float(
            np.mean([int(row["target_patch_prefers_target"]) for row in records])
        ),
        "control_patch_preference_rate": float(
            np.mean([int(row["control_patch_prefers_target"]) for row in records])
        ),
        "maximum_patch_assignment_error": float(
            max(float(row.get("maximum_patch_assignment_error", 0.0)) for row in records)
        ),
        "bootstrap_draws": int(bootstrap_draws),
        "sign_flip_draws": int(sign_draws),
    }


def _positive_centroid_observations(arrays: dict[str, np.ndarray]) -> np.ndarray:
    neutral_context = arrays["contexts"][:8].mean(axis=0)
    carriers = np.concatenate(
        (
            arrays["state_carrier"],
            np.broadcast_to(neutral_context, (S5_NUM_STATES, len(neutral_context))),
        ),
        axis=1,
    )
    return carriers @ arrays["embedding"]


def _decode(
    coordinates: np.ndarray, labels: np.ndarray, centroids: np.ndarray
) -> tuple[int, int, float]:
    distances = np.sum((coordinates[:, None, :] - centroids[None, :, :]) ** 2, axis=-1)
    prediction = np.argmin(distances, axis=1)
    correct = int(np.sum(prediction == labels))
    count = int(len(labels))
    return correct, count, float(correct / count)


def _structured_transform(
    arrays: dict[str, np.ndarray],
    *,
    family: str,
    strength: float,
    seed: int,
) -> tuple[dict[str, np.ndarray], np.ndarray]:
    base = np.asarray(arrays["base"], dtype=np.float64).copy()
    p1 = np.asarray(arrays["p1"], dtype=np.float64).copy()
    p2 = np.asarray(arrays["p2"], dtype=np.float64).copy()
    centroid = _positive_centroid_observations(arrays)
    if family == "support":
        if strength != 0.0:
            raise ValueError("support control is defined only at zero strength")
        return {"base": base, "p1": p1, "p2": p2}, centroid
    rng = np.random.default_rng(seed)
    if family == "curved":
        state_center = centroid.mean(axis=0)
        centered = centroid - state_center
        _, singular, right = np.linalg.svd(centered, full_matrices=False)
        tolerance = max(centered.shape) * np.finfo(np.float64).eps * singular[0]
        rank = int(np.sum(singular > tolerance))
        basis = right[:rank]
        coordinate_scale = np.std(centered @ basis.T, axis=0)
        coordinate_scale[coordinate_scale < 1e-8] = 1.0
        mixing, _ = np.linalg.qr(rng.normal(size=(rank, rank)))
        coordinates = centered @ basis.T / coordinate_scale
        state_update = (
            float(strength) * 2.0 * (np.tanh(coordinates @ mixing) * coordinate_scale) @ basis
        )
        base += state_update[arrays["base_states"]]
        for action in range(S5_NUM_ACTIONS):
            p1[action] += state_update[arrays["p1_states"][action]]
        for pair in range(len(S5_ORDERED_PAIRS)):
            p2[pair] += state_update[arrays["p2_states"][pair]]
        return {"base": base, "p1": p1, "p2": p2}, centroid + state_update
    if family == "domain_conjugacy":
        # The conjugacy is applied after the train-only chart is fitted. This
        # keeps within-domain distances and state decodability exact while
        # changing the coordinate convention seen by a map trained elsewhere.
        return {"base": base, "p1": p1, "p2": p2}, centroid
    raise ValueError(f"unknown structured family {family}")


def _evaluate_structured_fold(
    arrays: dict[str, np.ndarray],
    observed: dict[str, np.ndarray],
    raw_centroids: np.ndarray,
    *,
    family: str,
    strength: float,
    embedding_seed: int,
    fold: int,
    alpha: float,
) -> dict[str, Any]:
    states = arrays["base_states"].astype(np.int64)
    repeats = arrays["repeats"].astype(np.int64)
    parity = np.asarray([permutation_parity(value) for value in PERMUTATIONS])
    state_folds = arrays["state_folds"].astype(np.int64)
    fit_mask = (parity[states] == 0) & (repeats < 8)
    held_mask = (parity[states] == 1) & (repeats >= 8) & (state_folds[states] == fold)
    chart = fit_pca_chart(observed["base"][fit_mask])
    base = chart.project(observed["base"])
    p1 = np.stack([chart.project(value) for value in observed["p1"]])
    p2 = np.stack([chart.project(value) for value in observed["p2"]])
    centroids = chart.project(raw_centroids)
    if family == "domain_conjugacy" and strength:
        rng = np.random.default_rng(embedding_seed + 211)
        dimension = base.shape[1]
        frame, _ = np.linalg.qr(rng.normal(size=(dimension, dimension)))
        block = np.eye(dimension, dtype=np.float64)
        angle = float(strength) * np.pi / 2.0
        cosine = float(np.cos(angle))
        sine = float(np.sin(angle))
        for index in range(0, dimension - 1, 2):
            block[index, index] = cosine
            block[index + 1, index + 1] = cosine
            block[index, index + 1] = -sine
            block[index + 1, index] = sine
        transform = frame @ block @ frame.T
        held_domain = repeats >= 8
        base[held_domain] = base[held_domain] @ transform
        p1[:, held_domain] = p1[:, held_domain] @ transform
        p2[:, held_domain] = p2[:, held_domain] @ transform
        centroids = centroids @ transform
    fit_before = base[fit_mask]
    x_mean = fit_before.mean(axis=0)
    x_centered = fit_before - x_mean
    targets = []
    delta_means = []
    for action in range(S5_NUM_ACTIONS):
        delta = p1[action, fit_mask] - fit_before
        delta_mean = delta.mean(axis=0)
        delta_means.append(delta_mean)
        targets.append(delta - delta_mean)
    joined = np.concatenate(targets, axis=1)
    dual_joined = np.linalg.solve(
        x_centered @ x_centered.T + float(alpha) * np.eye(len(x_centered), dtype=np.float64),
        joined,
    )
    width = base.shape[1]
    maps = [
        WeightedResidualRidge(
            x_mean=x_mean,
            delta_mean=delta_means[action],
            weighted_centered=x_centered,
            dual_coef=dual_joined[:, action * width : (action + 1) * width],
            alpha=float(alpha),
        )
        for action in range(S5_NUM_ACTIONS)
    ]

    base_score = _decode(base[held_mask], states[held_mask], centroids)
    p1_values = p1[:, held_mask].reshape(-1, base.shape[1])
    p1_labels = arrays["p1_states"][:, held_mask].reshape(-1)
    p2_values = p2[:, held_mask].reshape(-1, base.shape[1])
    p2_labels = arrays["p2_states"][:, held_mask].reshape(-1)
    p1_score = _decode(p1_values, p1_labels, centroids)
    p2_score = _decode(p2_values, p2_labels, centroids)
    # Structured warps define a new observed carrier rather than additive
    # target noise. P1/P2 are therefore their own shared-chart references;
    # retain the original gate fields explicitly with zero reconstruction
    # residual instead of silently dropping half of the Phase 6 gate.
    p1_nrmse = 0.0
    p2_nrmse = 0.0

    one_prediction = []
    one_target = []
    one_labels = []
    inverse_prediction = []
    inverse_target = []
    inverse_labels = []
    for action, model in enumerate(maps):
        prediction = model.apply(base[held_mask])
        one_prediction.append(prediction)
        one_target.append(p1[action, held_mask])
        one_labels.append(arrays["p1_states"][action, held_mask])
        inverse_prediction.append(model.apply(prediction))
        inverse_target.append(base[held_mask])
        inverse_labels.append(states[held_mask])
    pair_lookup = {pair: index for index, pair in enumerate(S5_ORDERED_PAIRS)}
    two_prediction = []
    two_target = []
    two_labels = []
    for first, second in S5_ORDERED_PAIRS:
        index = pair_lookup[(first, second)]
        two_prediction.append(maps[second].apply(maps[first].apply(base[held_mask])))
        two_target.append(p2[index, held_mask])
        two_labels.append(arrays["p2_states"][index, held_mask])

    reference_mean = base[fit_mask].mean(axis=0)

    def score(
        predictions: list[np.ndarray],
        targets: list[np.ndarray],
        labels: list[np.ndarray],
    ) -> tuple[int, int, float, float]:
        prediction = np.concatenate(predictions)
        target = np.concatenate(targets)
        truth = np.concatenate(labels)
        decoded = _decode(prediction, truth, centroids)
        reference = np.broadcast_to(reference_mean, target.shape)
        return (*decoded, normalized_rmse(prediction, target, reference))

    one = score(one_prediction, one_target, one_labels)
    two = score(two_prediction, two_target, two_labels)
    inverse = score(inverse_prediction, inverse_target, inverse_labels)
    commutator_scores = []
    commutator_labels = []
    scale = max(float(np.sqrt(np.mean(base[held_mask] ** 2))), 1e-12)
    for first, second in S5_UNORDERED_PAIRS:
        forward = maps[second].apply(maps[first].apply(base[held_mask]))
        reverse = maps[first].apply(maps[second].apply(base[held_mask]))
        commutator_scores.append(
            float(np.sqrt(np.mean(np.sum((forward - reverse) ** 2, axis=1))) / scale)
        )
        commutator_labels.append(int(bool(set(ACTION_PAIRS[first]) & set(ACTION_PAIRS[second]))))
    auc = binary_auc(np.asarray(commutator_labels), np.asarray(commutator_scores))
    gates = {
        "held_state_decode": base_score[2] >= 0.99,
        "shared_chart": (
            p1_score[2] >= 0.99 and p2_score[2] >= 0.99 and p1_nrmse <= 0.10 and p2_nrmse <= 0.10
        ),
        "one_step": one[2] >= 0.90 and one[3] <= 0.50,
        "two_step": two[2] >= 0.85 and two[3] <= 0.60,
        "inverse": inverse[2] >= 0.90 and inverse[3] <= 0.50,
        "commutativity": auc >= 0.80,
    }
    return {
        "embedding_seed": int(embedding_seed),
        "family": family,
        "strength": float(strength),
        "fold": int(fold),
        "chart_rank": int(base.shape[1]),
        "fit_count": int(np.sum(fit_mask)),
        "held_count": int(np.sum(held_mask)),
        "held_state_correct": base_score[0],
        "held_state_count": base_score[1],
        "held_state_decode": base_score[2],
        "p1_decode": p1_score[2],
        "p1_nrmse": p1_nrmse,
        "p2_decode": p2_score[2],
        "p2_nrmse": p2_nrmse,
        "one_step_correct": one[0],
        "one_step_count": one[1],
        "one_step_decode": one[2],
        "one_step_nrmse": one[3],
        "two_step_correct": two[0],
        "two_step_count": two[1],
        "two_step_decode": two[2],
        "two_step_nrmse": two[3],
        "inverse_correct": inverse[0],
        "inverse_count": inverse[1],
        "inverse_decode": inverse[2],
        "inverse_nrmse": inverse[3],
        "commutativity_auc": auc,
        **{f"gate_{name}": bool(value) for name, value in gates.items()},
        "all_gates_passed": bool(all(gates.values())),
    }


def evaluate_structured_calibration(
    *,
    embedding_seed: int,
    strengths: Iterable[float],
    alpha: float,
) -> list[dict[str, Any]]:
    arrays, _ = build_positive_carrier(embedding_seed=embedding_seed)
    rows = []
    specifications = [("support", 0.0)] + [
        (family, float(strength))
        for family in ("curved", "domain_conjugacy")
        for strength in strengths
    ]
    for family, strength in specifications:
        observed, centroids = _structured_transform(
            arrays,
            family=family,
            strength=strength,
            seed=embedding_seed + (101 if family == "curved" else 211),
        )
        for fold in range(3):
            rows.append(
                _evaluate_structured_fold(
                    arrays,
                    observed,
                    centroids,
                    family=family,
                    strength=strength,
                    embedding_seed=embedding_seed,
                    fold=fold,
                    alpha=alpha,
                )
            )
    return rows


def summarize_structured_calibration(rows: list[dict[str, Any]]) -> dict[str, Any]:
    seeds = sorted({int(row["embedding_seed"]) for row in rows})
    support = [row for row in rows if row["family"] == "support"]
    zero = [
        row
        for row in rows
        if row["family"] in {"curved", "domain_conjugacy"} and float(row["strength"]) == 0.0
    ]
    correlations = []
    maximum_rows = []
    for family in ("curved", "domain_conjugacy"):
        strengths = sorted({float(row["strength"]) for row in rows if row["family"] == family})
        for metric in ("one_step_nrmse", "two_step_nrmse"):
            medians = [
                float(
                    np.median(
                        [
                            float(row[metric])
                            for row in rows
                            if row["family"] == family and float(row["strength"]) == strength
                        ]
                    )
                )
                for strength in strengths
            ]
            correlations.append(
                {
                    "family": family,
                    "metric": metric,
                    "spearman_rho": spearman_rho(strengths, medians),
                    "strengths": strengths,
                    "medians": medians,
                }
            )
        maximum = max(strengths)
        maximum_rows.extend(
            row for row in rows if row["family"] == family and float(row["strength"]) == maximum
        )
    eligible_maximum = [row for row in maximum_rows if float(row["held_state_decode"]) >= 0.95]
    closure_gate_names = (
        "gate_shared_chart",
        "gate_one_step",
        "gate_two_step",
        "gate_inverse",
        "gate_commutativity",
    )
    flipped = [
        row for row in eligible_maximum if not all(bool(row[name]) for name in closure_gate_names)
    ]
    zero_passed = bool(support and zero and all(row["all_gates_passed"] for row in support + zero))
    monotonic = bool(
        correlations and all(float(row["spearman_rho"]) >= 0.90 for row in correlations)
    )
    flip_rate = len(flipped) / max(len(maximum_rows), 1)
    informative = bool(
        len(seeds) == 5
        and zero_passed
        and monotonic
        and len(eligible_maximum) == len(maximum_rows)
        and flip_rate >= 0.80
    )
    return {
        "embedding_seeds": seeds,
        "support_and_zero_all_passed": zero_passed,
        "correlations": correlations,
        "maximum_strength_cell_count": len(maximum_rows),
        "maximum_strength_eligible_cell_count": len(eligible_maximum),
        "maximum_strength_gate_flip_count": len(flipped),
        "maximum_strength_gate_flip_rate": flip_rate,
        "verdict": "STRUCTURED_CALIBRATION_INFORMATIVE"
        if informative
        else "STRUCTURED_CALIBRATION_LIMITED",
    }


def summarize_metric_alignment(rows: list[dict[str, Any]]) -> dict[str, Any]:
    primary = [row for row in rows if row["objective"] == "weighted" and row["stratum"] == "all"]
    rescued = [
        row
        for row in primary
        if float(row["relative_error_mean"]) < 0.50
        and float(row["relative_improvement_over_translation"]) >= 0.20
    ]
    if len(primary) != 15:
        raise ValueError("metric-alignment summary requires 15 weighted cells")
    return {
        "cell_count": 15,
        "rescued_cell_count": len(rescued),
        "noop_count": int(sum(int(row["train_noop_count"]) for row in primary)),
        "verdict": "METRIC_ALIGNED_RESCUE" if len(rescued) == 15 else "NO_METRIC_ALIGNED_RESCUE",
    }


def summarize_entity_conditioning(
    error_rows: list[dict[str, Any]], distance_rows: list[dict[str, Any]]
) -> dict[str, Any]:
    seeds = sorted({int(row["seed"]) for row in error_rows})
    seed_rows = []
    direction_count = 0
    for seed in seeds:
        cross = [
            row
            for row in error_rows
            if int(row["seed"]) == seed and row["reference"] == "cross_entity"
        ]
        within = [
            row
            for row in error_rows
            if int(row["seed"]) == seed and row["reference"] == "within_entity"
        ]
        cross_mean = float(
            np.average(
                [float(row["relative_error_mean"]) for row in cross],
                weights=[int(row["count"]) for row in cross],
            )
        )
        within_mean = float(
            np.average(
                [float(row["relative_error_mean"]) for row in within],
                weights=[int(row["count"]) for row in within],
            )
        )
        split_directions = []
        for outer in range(7):
            split_cross = [row for row in cross if int(row["outer_split"]) == outer]
            split_cross_mean = float(
                np.average(
                    [float(row["relative_error_mean"]) for row in split_cross],
                    weights=[int(row["count"]) for row in split_cross],
                )
            )
            test_entities = str(split_cross[0]["entity"]).split("+")
            comparable = [row for row in within if row["entity"] in test_entities]
            split_within_mean = float(
                np.average(
                    [float(row["relative_error_mean"]) for row in comparable],
                    weights=[int(row["count"]) for row in comparable],
                )
            )
            direction = split_within_mean <= 0.85 * split_cross_mean
            direction_count += int(direction)
            split_directions.append(bool(direction))
        same = [
            float(row["parameter_rms_distance"])
            for row in distance_rows
            if int(row["seed"]) == seed and row["comparison"] == "same_action_across_entity"
        ]
        different = [
            float(row["parameter_rms_distance"])
            for row in distance_rows
            if int(row["seed"]) == seed and row["comparison"] == "different_action_within_entity"
        ]
        seed_rows.append(
            {
                "seed": seed,
                "cross_entity_mean": cross_mean,
                "within_entity_mean": within_mean,
                "within_to_cross_ratio": within_mean / max(cross_mean, 1e-12),
                "split_directions": split_directions,
                "same_action_across_entity_median_distance": float(np.median(same)),
                "different_action_within_entity_median_distance": float(np.median(different)),
                "entity_distance_larger": bool(np.median(same) > np.median(different)),
            }
        )
    conditioning = bool(
        len(seed_rows) == 3
        and all(row["within_to_cross_ratio"] <= 0.85 for row in seed_rows)
        and direction_count >= 18
        and all(row["entity_distance_larger"] for row in seed_rows)
    )
    action_dominant = bool(
        len(seed_rows) == 3
        and all(not row["entity_distance_larger"] for row in seed_rows)
        and not all(row["within_to_cross_ratio"] <= 0.85 for row in seed_rows)
    )
    verdict = (
        "ENTITY_OR_CONTEXT_CONDITIONING_SUPPORTED"
        if conditioning
        else "ACTION_DOMINANT_GEOMETRY"
        if action_dominant
        else "DOMAIN_SHIFT_UNRESOLVED"
    )
    return {
        "seed_summaries": seed_rows,
        "favorable_split_count": direction_count,
        "split_count": 21,
        "verdict": verdict,
    }


def summarize_lexical_role(
    probe_rows: list[dict[str, Any]], carrier_rows: list[dict[str, Any]]
) -> dict[str, Any]:
    seed_rows = []
    for seed in sorted({int(row["seed"]) for row in probe_rows}):
        true_probe = next(
            row
            for row in probe_rows
            if int(row["seed"]) == seed
            and int(row["hidden_state_index"]) == 4
            and row["control"] == "true"
            and row["stratum"] == "last_state_conflict"
        )
        control_probe = next(
            row
            for row in probe_rows
            if int(row["seed"]) == seed
            and int(row["hidden_state_index"]) == 4
            and row["control"] == "permuted"
            and row["stratum"] == "last_state_conflict"
        )
        distant = [
            row
            for row in carrier_rows
            if int(row["seed"]) == seed
            and row["carrier"] == "h4"
            and int(row["requested_distance"]) == 64
        ]
        token = [
            row
            for row in carrier_rows
            if int(row["seed"]) == seed and row["carrier"] == "token_last16_mean"
        ]
        distant_pass = len(distant) == 5 and all(
            float(row["test_relative_error_mean"]) < 0.50 for row in distant
        )
        token_pass = len(token) == 5 and all(
            float(row["test_relative_error_mean"]) < 0.50 for row in token
        )
        probe_pass = bool(
            float(true_probe["accuracy"]) >= 0.80
            and float(true_probe["accuracy"]) - float(control_probe["accuracy"]) >= 0.20
        )
        seed_rows.append(
            {
                "seed": seed,
                "h4_conflict_accuracy": float(true_probe["accuracy"]),
                "h4_conflict_control_accuracy": float(control_probe["accuracy"]),
                "probe_pass": probe_pass,
                "distance64_all_actions_pass": distant_pass,
                "token_only_all_actions_pass": token_pass,
            }
        )
    geometry = bool(
        len(seed_rows) == 3
        and all(
            row["probe_pass"]
            and row["distance64_all_actions_pass"]
            and not row["token_only_all_actions_pass"]
            for row in seed_rows
        )
    )
    lexical = bool(
        len(seed_rows) == 3
        and all(
            not row["probe_pass"] or not row["distance64_all_actions_pass"] for row in seed_rows
        )
        and sum(row["token_only_all_actions_pass"] for row in seed_rows) >= 2
    )
    return {
        "seed_summaries": seed_rows,
        "verdict": "EARLY_GEOMETRY_NOT_EXPLAINED_BY_LEXICAL_RECENCY"
        if geometry
        else "LEXICAL_RECENCY_COMPATIBLE"
        if lexical
        else "LEXICAL_ROLE_UNRESOLVED",
    }


def summarize_causal_replication(rows: list[dict[str, Any]]) -> dict[str, Any]:
    expected = {
        (seed, layer) for seed in (20260808, 20260809, 20260810) for layer in (4, 16, 28, 36)
    }
    observed = {(int(row["seed"]), int(row["hidden_state_index"])) for row in rows}
    if observed != expected:
        raise ValueError("causal replication does not contain the fixed 12 cells")
    directions = []
    for row in rows:
        layer = int(row["hidden_state_index"])
        low, high = [float(value) for value in row["specific_effect_95ci"]]
        passed = low <= 0.0 <= high if layer in (4, 16) else low > 0.0
        directions.append(
            {
                "seed": int(row["seed"]),
                "hidden_state_index": layer,
                "direction_passed": bool(passed),
            }
        )
    passed = all(row["direction_passed"] for row in directions)
    return {
        "directions": directions,
        "verdict": "CAUSAL_DEPTH_PATTERN_REPLICATED"
        if passed
        else "CAUSAL_DEPTH_PATTERN_NOT_REPLICATED",
    }


==> anc/src/verb_operator_algebra/s5_aspect_ratio.py <==
"""Frozen-feature Phase 4f aspect-ratio diagnostics.

Only the affine ridge map is varied.  The fitting API is intentionally small:
callers supply already fold-local projected features and masks, which makes it
hard to accidentally admit an outer-held target into chart or lambda choice.
"""

from __future__ import annotations

import hashlib
import json
from dataclasses import dataclass
from typing import Any, Iterable

import numpy as np

from .s5_operator_scaling import RidgeBank, aggregate_rows, closure_score
from .s5_world import NUM_ACTIONS

RANKS = (16, 32, 48, 64, 80, 96, 119)
COVERAGES = (20, 40, 80)
HISTORIES = (2, 4, 8)
LAMBDAS = (1e-6, 1e-5, 1e-4, 1e-3, 1e-2, 1e-1, 1.0, 10.0, 100.0, 1000.0)
ASPECT_MULTIPLIERS = (0.5, 0.7, 0.9, 1.0, 1.2, 1.5, 2.0, 3.0, 4.0)
WEAK_LAMBDA = 1e-5
CONFIRMATORY_RANKS = (32, 48, 64, 80, 96, 119)
LOW_ANCHOR, NEAR_ANCHOR, HIGH_ANCHOR = 1, 4, 6


@dataclass(frozen=True)
class AspectChart:
    center: np.ndarray
    basis: np.ndarray
    scale: np.ndarray

    def project(self, values: np.ndarray) -> np.ndarray:
        return ((np.asarray(values, dtype=np.float64) - self.center) @ self.basis) / self.scale


def fit_aspect_chart(base: np.ndarray, calibration_mask: np.ndarray, rank: int) -> AspectChart:
    values = np.asarray(base, dtype=np.float64)
    mask = np.asarray(calibration_mask, dtype=bool)
    if (
        rank not in RANKS
        or values.ndim != 2
        or mask.shape != (len(values),)
        or int(mask.sum()) < rank
        or rank > values.shape[1]
        or not np.isfinite(values).all()
    ):
        raise ValueError("unfrozen or infeasible Phase 4f rank")
    center = values[mask].mean(axis=0)
    _, _, right = np.linalg.svd(values[mask] - center, full_matrices=False)
    basis = right[:rank].T
    # LAPACK leaves each singular vector's sign arbitrary; canonicalize it so
    # independently computed charts have stable array hashes.
    pivots = np.argmax(np.abs(basis), axis=0)
    signs = np.sign(basis[pivots, np.arange(rank)])
    basis *= np.where(signs == 0.0, 1.0, signs)
    scale = ((values[mask] - center) @ basis).std(axis=0)
    scale[scale < 1e-8] = 1.0
    return AspectChart(center, basis, scale)


def dimensionless_alpha(source: np.ndarray, lam: float) -> tuple[float, float]:
    """Convert frozen dimensionless lambda to coefficient ridge penalty."""

    x = np.asarray(source, dtype=np.float64)
    if lam not in LAMBDAS or x.ndim != 2 or not len(x):
        raise ValueError("invalid Phase 4f normalized ridge input")
    centered = x - x.mean(axis=0)
    trace = float(np.einsum("nr,nr->", centered, centered))
    alpha = float(lam * trace / x.shape[1])
    return alpha, trace


def _ridge(source: np.ndarray, target: np.ndarray, alpha: float) -> tuple[np.ndarray, np.ndarray]:
    x = np.asarray(source, dtype=np.float64)
    y = np.asarray(target, dtype=np.float64)
    augmented = np.column_stack((x, np.ones(len(x), dtype=np.float64)))
    penalty = np.eye(augmented.shape[1], dtype=np.float64) * alpha
    penalty[-1, -1] = 0.0
    solution = np.linalg.solve(augmented.T @ augmented + penalty, augmented.T @ y)
    return solution[:-1], solution[-1]


def fit_normalized_ridge_bank(
    base: np.ndarray, p1: np.ndarray, mask: np.ndarray, lam: float
) -> tuple[RidgeBank, dict[str, float]]:
    source = np.asarray(base, dtype=np.float64)[mask]
    targets = np.asarray(p1, dtype=np.float64)[:, mask]
    alpha, trace = dimensionless_alpha(source, lam)
    rank = source.shape[1]
    coefficients = np.empty((NUM_ACTIONS, rank, rank), dtype=np.float64)
    intercepts = np.empty((NUM_ACTIONS, rank), dtype=np.float64)
    for action in range(NUM_ACTIONS):
        coefficients[action], intercepts[action] = _ridge(source, targets[action], alpha)
    return RidgeBank("independent", float(lam), coefficients, intercepts), {
        "lambda": float(lam), "ridge_alpha": alpha, "design_trace": trace,
        "aspect_ratio": float(len(source) / (rank + 1)), "pairs_per_action": int(len(source)),
    }


def scale_prediction_qc(source: np.ndarray, target: np.ndarray, lam: float) -> float:
    """Frozen X,Y×7 invariance certificate for a normalized-ridge action map."""

    mask = np.ones(len(source), dtype=bool)
    bank, _ = fit_normalized_ridge_bank(source, target, mask, lam)
    scaled, _ = fit_normalized_ridge_bank(7.0 * source, 7.0 * target, mask, lam)
    return float(np.max(np.abs(bank.predict(source) - scaled.predict(7.0 * source) / 7.0)))


def select_lambda(rows: Iterable[dict[str, Any]]) -> dict[str, Any]:
    candidates = list(rows)
    if not candidates:
        raise ValueError("Phase 4f requires inner lambda candidates")
    best = min(float(row["inner_score"]) for row in candidates)
    return max(
        (row for row in candidates if float(row["inner_score"]) <= 1.01 * best),
        key=lambda row: float(row["lambda"]),
    )


def aspect_sample_sizes(rank: int) -> tuple[int, ...]:
    if rank not in RANKS:
        raise ValueError("unfrozen rank")
    sizes: list[int] = []
    for multiplier in ASPECT_MULTIPLIERS:
        value = max(1, int(np.floor(multiplier * (rank + 1) + .5)))
        if value not in sizes:  # frozen: preserve the first q if rounding collides.
            sizes.append(value)
    return tuple(sizes)  # type: ignore[return-value]


def maximum_diversity_indices(
    states: np.ndarray, repeats: np.ndarray, candidate_states: np.ndarray, count: int, seed: int
) -> np.ndarray:
    """Pick deterministic state-balanced history rows; never samples held states."""

    available = (repeats < 8) & np.isin(states, candidate_states)
    indices: list[int] = []
    ordered = np.random.default_rng(seed).permutation(np.asarray(candidate_states, dtype=np.int64))
    for repeat in range(8):
        for state in ordered:
            found = np.flatnonzero(available & (states == state) & (repeats == repeat))
            if len(found):
                indices.append(int(found[0]))
                if len(indices) == count:
                    return np.asarray(indices, dtype=np.int64)
    raise ValueError("requested Phase 4f sample count exceeds train histories")


def aggregate_selected(
    rows: list[dict[str, Any]], selections: list[dict[str, Any]], rank: int, coverage: int, histories: int
) -> dict[str, float]:
    selected = {(int(row["outer_fold"]), int(row["rank"]), int(row["coverage"]), int(row["histories"])): float(row["chosen_lambda"]) for row in selections}
    chosen = [
        row for row in rows
        if int(row["rank"]) == rank and int(row["coverage"]) == coverage and int(row["histories"]) == histories
        and float(row["lambda"]) == selected[(int(row["outer_fold"]), rank, coverage, histories)]
    ]
    if len(chosen) != 3:
        raise ValueError("missing Phase 4f selected outer cell")
    return aggregate_rows(chosen, "held")


def _higher(near: dict[str, float], lower: dict[str, float], prediction: str, factor: float) -> bool:
    return near[f"{prediction}_phase4e_strict_nrmse"] >= factor * lower[f"{prediction}_phase4e_strict_nrmse"]


def model_claims(summary: dict[str, Any]) -> dict[str, bool | None]:
    """Frozen H1--H3 rules; summaries are constructed from fold SSE totals."""

    rank_rows = summary["by_rank"]
    h1_ranks: list[int] = []
    ridge_support = 0
    testable_h2_ranks = 0
    for rank in CONFIRMATORY_RANKS:
        item = rank_rows[str(rank)]
        weak_ok = all(
            _higher(item["weak_near"], item[side], prediction, factor)
            for side in ("weak_low", "weak_high")
            for prediction, factor in (("one_step", 1.10), ("composition", 1.20))
        )
        if weak_ok:
            h1_ranks.append(rank)
        selected_ok = all(
            max(0.0, item["selected_near"][f"{prediction}_phase4e_strict_nrmse"] / max(item["selected_low"][f"{prediction}_phase4e_strict_nrmse"], item["selected_high"][f"{prediction}_phase4e_strict_nrmse"], 1e-12) - 1.0)
            <= .5 * max(0.0, item["weak_near"][f"{prediction}_phase4e_strict_nrmse"] / max(item["weak_low"][f"{prediction}_phase4e_strict_nrmse"], item["weak_high"][f"{prediction}_phase4e_strict_nrmse"], 1e-12) - 1.0)
            for prediction in ("one_step", "composition")
        )
        if weak_ok and not bool(item.get("selection_at_upper_bound", False)):
            testable_h2_ranks += 1
            ridge_support += selected_ok
    weak_peak = len(h1_ranks) >= 4
    ridge_removes: bool | None = None if testable_h2_ranks < 4 else ridge_support >= 4
    diversity = (
        summary["diversity_candidate"]["one_step_phase4e_strict_nrmse"] <= .90 * summary["diversity_baseline"]["one_step_phase4e_strict_nrmse"]
        and summary["diversity_candidate"]["composition_phase4e_strict_nrmse"] <= .90 * summary["diversity_baseline"]["composition_phase4e_strict_nrmse"]
        and summary["diversity_candidate"]["inverse_phase4e_strict_nrmse"] <= 1.05 * summary["diversity_baseline"]["inverse_phase4e_strict_nrmse"]
    )
    if summary.get("diversity_selection_at_upper_bound", False):
        diversity = None
    return {"ASPECT_PEAK_RAW": weak_peak, "NORMALIZED_RIDGE_REMOVES_PEAK": ridge_removes, "FAIR_DIVERSITY_RESIDUAL": diversity}


def mechanism_labels(models: list[dict[str, Any]]) -> dict[str, Any]:
    if len(models) != 6:
        return {"status": "UNTESTABLE", "model_count": len(models)}
    testable = {key: all(row["claims"][key] is not None for row in models) for key in next(iter(models))["claims"]}
    support = {key: sum(row["claims"][key] is True for row in models) for key in testable}
    labels = {key: value == 6 and testable[key] for key, value in support.items()}
    claim_status = {
        key: "UNTESTABLE" if not testable[key] else ("SUPPORTED" if labels[key] else "NOT_SUPPORTED")
        for key in labels
    }
    return {
        "status": "UNTESTABLE" if not all(testable.values()) else ("CLEAR" if any(labels.values()) else "MIXED_UNRESOLVED"),
        "labels": labels, "claim_status": claim_status, "support_counts": support, "testable": testable,
        "scale_support": {key: {scale: sum(row["claims"][key] is True for row in models if row["model_key"].startswith(scale)) for scale in ("medium", "large")} for key in labels},
    }


def score_inner(metrics: dict[str, float]) -> float:
    return closure_score(metrics)


def arrays_sha256(identifier: str, *values: np.ndarray) -> str:
    digest = hashlib.sha256(identifier.encode("utf-8"))
    for value in values:
        array = np.ascontiguousarray(value)
        digest.update(str(array.dtype).encode("ascii"))
        digest.update(json.dumps(array.shape).encode("ascii"))
        digest.update(array.view(np.uint8))
    return digest.hexdigest()


==> anc/src/verb_operator_algebra/s5_operator_diagnostics.py <==
"""Frozen-weight Phase 4d operator rank/function-class diagnostics.

The module is deliberately separate from :mod:`s5_stage_analysis`: Phase 4c
keeps its rank-32 guard, while this exploratory analysis records all selection
and split provenance needed to audit an outer held-state evaluation.
"""

from __future__ import annotations

import hashlib
import json
from dataclasses import dataclass
from pathlib import Path
from typing import Any

import numpy as np

from .s5_stage_analysis import ORDERED, UNORDERED, S5StageSuite
from .s5_world import INVERSE_ACTION, NUM_ACTIONS, NUM_STATES, commutativity_labels
from .synthetic_analysis import fit_affine, normalized_rmse

RANKS = (8, 16, 32, 64, 119)
CLASSES = ("translation", "affine", "resmlp16", "resmlp64")
MLP_SEEDS = (20261010, 20261011, 20261012)


@dataclass(frozen=True)
class FeatureBundle:
    base: np.ndarray
    p1: np.ndarray
    p2: np.ndarray
    base_prediction: np.ndarray
    p1_prediction: np.ndarray
    p2_prediction: np.ndarray


@dataclass(frozen=True)
class Chart:
    kind: str
    rank: int
    center: np.ndarray
    basis: np.ndarray
    scale: np.ndarray

    def project(self, values: np.ndarray) -> np.ndarray:
        return ((np.asarray(values, dtype=np.float64) - self.center) @ self.basis) / self.scale


@dataclass(frozen=True)
class Split:
    outer_fold: int
    outer_train_states: np.ndarray
    outer_test_states: np.ndarray
    inner_fit_states: np.ndarray
    inner_validation_states: np.ndarray
    fit_mask: np.ndarray
    validation_mask: np.ndarray
    refit_mask: np.ndarray
    held_mask: np.ndarray
    seen_mask: np.ndarray
    provenance: dict[str, Any]


@dataclass
class MapBank:
    function_class: str
    rank: int
    coefficients: np.ndarray
    intercepts: np.ndarray
    input_mean: np.ndarray
    input_scale: np.ndarray
    residual_scale: float
    residual_w1: np.ndarray | None = None
    residual_b1: np.ndarray | None = None
    residual_w2: np.ndarray | None = None
    residual_b2: np.ndarray | None = None
    residual_width: int = 0
    epoch: int = 0
    init_seed: int | None = None

    @property
    def parameter_count(self) -> int:
        if self.function_class == "translation":
            return int(self.intercepts.size)
        total = int(self.coefficients.size + self.intercepts.size)
        if self.residual_width and self.residual_w1 is None:
            return total + NUM_ACTIONS * (
                self.rank * self.residual_width
                + self.residual_width
                + self.residual_width * self.rank
                + self.rank
            )
        for value in (self.residual_w1, self.residual_b1, self.residual_w2, self.residual_b2):
            if value is not None:
                total += int(value.size)
        return total

    def predict(self, values: np.ndarray) -> np.ndarray:
        """Apply all action maps to ``[N,R]`` or aligned ``[A,N,R]`` inputs."""

        array = np.asarray(values, dtype=np.float64)
        if array.ndim == 2:
            array = np.broadcast_to(array, (NUM_ACTIONS, *array.shape))
        if array.shape[0] != NUM_ACTIONS or array.shape[-1] != self.rank:
            raise ValueError("map input has incompatible action/rank dimensions")
        result = np.einsum("anr,ars->ans", array, self.coefficients) + self.intercepts[:, None]
        if self.residual_w1 is None:
            return result
        normalized = (array - self.input_mean[:, None]) / self.input_scale[:, None]
        hidden = np.einsum("anr,arh->anh", normalized, self.residual_w1) + self.residual_b1[:, None]
        hidden = (
            0.5 * hidden * (1.0 + np.tanh(np.sqrt(2.0 / np.pi) * (hidden + 0.044715 * hidden**3)))
        )
        residual = np.einsum("anh,ahr->anr", hidden, self.residual_w2) + self.residual_b2[:, None]
        return result + self.residual_scale * residual

    def predict_action(self, action: int, values: np.ndarray) -> np.ndarray:
        """Apply one declared action without evaluating the other nine maps.

        Operator composition repeatedly needs one second-action map.  Calling
        :meth:`predict` there would evaluate all ten maps and discard nine of
        them, which is mathematically redundant and dominates the Phase 4d
        nested-validation runtime.
        """

        if not 0 <= int(action) < NUM_ACTIONS:
            raise ValueError("action is outside the frozen S5 action bank")
        array = np.asarray(values, dtype=np.float64)
        if array.shape[-1] != self.rank:
            raise ValueError("map input has incompatible rank dimension")
        result = (
            np.einsum("...r,rs->...s", array, self.coefficients[action]) + self.intercepts[action]
        )
        if self.residual_w1 is None:
            return result
        normalized = (array - self.input_mean[action]) / self.input_scale[action]
        hidden = (
            np.einsum("...r,rh->...h", normalized, self.residual_w1[action])
            + self.residual_b1[action]
        )
        hidden = (
            0.5 * hidden * (1.0 + np.tanh(np.sqrt(2.0 / np.pi) * (hidden + 0.044715 * hidden**3)))
        )
        residual = (
            np.einsum("...h,hr->...r", hidden, self.residual_w2[action]) + self.residual_b2[action]
        )
        return result + self.residual_scale * residual


def sha256_file(path: Path) -> str:
    digest = hashlib.sha256()
    with path.open("rb") as handle:
        for block in iter(lambda: handle.read(8 * 1024 * 1024), b""):
            digest.update(block)
    return digest.hexdigest()


def mask_sha256(mask: np.ndarray) -> str:
    return hashlib.sha256(np.asarray(mask, dtype=np.uint8).tobytes()).hexdigest()


def validate_checkpoint(
    path: Path,
    expected_sha256: str,
    expected_architecture: dict[str, Any],
    expected_metadata: dict[str, Any],
) -> dict[str, Any]:
    """Validate hash plus the serialised Phase 4c checkpoint passport."""

    import torch

    observed = sha256_file(path)
    if observed != expected_sha256:
        raise ValueError(f"checkpoint SHA256 mismatch for {path}: {observed}")
    payload = torch.load(path, map_location="cpu", weights_only=True)
    architecture = payload.get("architecture")
    metadata = payload.get("metadata")
    if architecture != expected_architecture:
        raise ValueError("checkpoint architecture differs from frozen configuration")
    for key, value in expected_metadata.items():
        if metadata.get(key) != value:
            raise ValueError(f"checkpoint metadata mismatch for {key}")
    return {"sha256": observed, "architecture": architecture, "metadata": metadata}


def extract_features(
    model: Any,
    suite: S5StageSuite,
    batch_size: int,
    device: Any,
) -> FeatureBundle:
    """One batched CUDA forward pass for each B/P1/P2 prompt bank."""

    import torch

    def run(paths: tuple[Any, ...]) -> tuple[np.ndarray, np.ndarray]:
        predictions: list[np.ndarray] = []
        hidden: list[np.ndarray] = []
        model.eval()
        with torch.inference_mode():
            for path_set in paths:
                inputs = path_set.input_ids()
                path_predictions: list[np.ndarray] = []
                path_hidden: list[np.ndarray] = []
                for offset in range(0, len(inputs), batch_size):
                    ids = torch.from_numpy(inputs[offset : offset + batch_size]).to(
                        device=device, dtype=torch.long
                    )
                    with torch.autocast(device_type="cuda", dtype=torch.bfloat16):
                        logits, values = model(ids, return_hidden=True)
                    path_predictions.append(logits.argmax(-1).cpu().numpy())
                    path_hidden.append(values.float().cpu().numpy())
                predictions.append(np.concatenate(path_predictions))
                hidden.append(np.concatenate(path_hidden))
        return np.stack(predictions), np.stack(hidden).astype(np.float32)

    base_prediction, base = run((suite.base_paths,))
    p1_prediction, p1 = run(suite.p1_paths)
    p2_prediction, p2 = run(suite.p2_paths)
    return FeatureBundle(base[0], p1, p2, base_prediction[0], p1_prediction, p2_prediction)


def save_features(path: Path, features: FeatureBundle) -> None:
    np.savez_compressed(
        path,
        base=features.base,
        p1=features.p1,
        p2=features.p2,
        base_prediction=features.base_prediction,
        p1_prediction=features.p1_prediction,
        p2_prediction=features.p2_prediction,
    )


def load_features(path: Path) -> FeatureBundle:
    with np.load(path, allow_pickle=False) as data:
        return FeatureBundle(
            *(
                np.asarray(data[key])
                for key in ("base", "p1", "p2", "base_prediction", "p1_prediction", "p2_prediction")
            )
        )


def make_split(suite: S5StageSuite, outer_fold: int) -> Split:
    targets = suite.base_paths.targets
    states = np.arange(NUM_STATES, dtype=np.int64)
    outer_test = states[suite.state_folds == outer_fold]
    outer_train = states[suite.state_folds != outer_fold]
    shuffled = np.random.default_rng(20261009 + outer_fold).permutation(outer_train)
    inner_validation, inner_fit = np.sort(shuffled[:20]), np.sort(shuffled[20:])
    calibration = suite.repeats < 8
    held_repeats = suite.repeats >= 8

    def membership(selected: np.ndarray) -> np.ndarray:
        return np.isin(targets, selected)

    fit_mask = calibration & membership(inner_fit)
    validation_mask = calibration & membership(inner_validation)
    refit_mask = calibration & membership(outer_train)
    held_mask = held_repeats & membership(outer_test)
    seen_mask = held_repeats & membership(outer_train)
    masks = (fit_mask, validation_mask, refit_mask, held_mask, seen_mask)
    if (
        np.any(fit_mask & validation_mask)
        or np.any(refit_mask & held_mask)
        or np.any(seen_mask & held_mask)
    ):
        raise AssertionError("Phase 4d fit/validation/held masks overlap")
    if not np.array_equal(refit_mask, fit_mask | validation_mask):
        raise AssertionError("outer refit must be exactly inner fit union validation")
    if not (len(outer_test) == 40 and len(outer_train) == 80 and len(inner_fit) == 60):
        raise AssertionError("frozen 40/80/60/20 state split violated")
    provenance = {
        "outer_fold": outer_fold,
        "outer_train_state_ids": outer_train.tolist(),
        "outer_test_state_ids": outer_test.tolist(),
        "inner_fit_state_ids": inner_fit.tolist(),
        "inner_validation_state_ids": inner_validation.tolist(),
        "mask_sha256": {
            name: mask_sha256(mask)
            for name, mask in zip(
                ("fit", "validation", "refit", "held", "seen"), masks, strict=True
            )
        },
    }
    return Split(
        outer_fold,
        outer_train,
        outer_test,
        inner_fit,
        inner_validation,
        fit_mask,
        validation_mask,
        refit_mask,
        held_mask,
        seen_mask,
        provenance,
    )


def fit_chart(
    base: np.ndarray,
    targets: np.ndarray,
    fit_mask: np.ndarray,
    rank: int,
    kind: str,
) -> Chart:
    """Fit only B features; ``activation`` never reads target state labels."""

    values = np.asarray(base, dtype=np.float64)
    if rank not in RANKS:
        raise ValueError("rank is not preregistered")
    center = values[fit_mask].mean(axis=0)
    if kind == "activation":
        source = values[fit_mask] - center
    elif kind in {"global_state", "local_state"}:
        states = np.unique(targets[fit_mask])
        if kind == "local_state" and rank > 64:
            raise ValueError("fold-local state-centroid robustness is limited to rank <=64")
        centroids = np.stack([values[fit_mask & (targets == state)].mean(0) for state in states])
        source = centroids - center
    else:
        raise ValueError(f"unknown chart kind {kind}")
    _, _, right = np.linalg.svd(source, full_matrices=False)
    if rank > right.shape[0]:
        raise ValueError(f"rank {rank} exceeds fitted {kind} chart rank {right.shape[0]}")
    basis = right[:rank].T
    projected = (values - center) @ basis
    scale = projected[fit_mask].std(axis=0)
    scale[scale < 1e-8] = 1.0
    return Chart(kind, rank, center, basis, scale)


def _broadcast_inputs(values: np.ndarray) -> np.ndarray:
    array = np.asarray(values, dtype=np.float64)
    return np.broadcast_to(array, (NUM_ACTIONS, *array.shape)) if array.ndim == 2 else array


def _translation(inputs: np.ndarray, targets: np.ndarray, mask: np.ndarray) -> MapBank:
    action_inputs = _broadcast_inputs(inputs)
    delta = (targets[:, mask] - action_inputs[:, mask]).mean(axis=1)
    rank = action_inputs.shape[-1]
    return MapBank(
        "translation",
        rank,
        np.broadcast_to(np.eye(rank), (NUM_ACTIONS, rank, rank)).copy(),
        delta,
        np.zeros((NUM_ACTIONS, rank)),
        np.ones((NUM_ACTIONS, rank)),
        1.0,
    )


def _affine(
    inputs: np.ndarray, targets: np.ndarray, mask: np.ndarray, function_class: str
) -> MapBank:
    action_inputs = _broadcast_inputs(inputs)
    coefficients, intercepts = [], []
    for action in range(NUM_ACTIONS):
        coefficient, intercept = fit_affine(
            action_inputs[action, mask], targets[action, mask], 1e-3
        )
        coefficients.append(coefficient)
        intercepts.append(intercept)
    rank = action_inputs.shape[-1]
    width = 16 if function_class == "resmlp16" else 64 if function_class == "resmlp64" else 0
    return MapBank(
        function_class,
        rank,
        np.stack(coefficients),
        np.stack(intercepts),
        np.zeros((NUM_ACTIONS, rank)),
        np.ones((NUM_ACTIONS, rank)),
        1.0,
        residual_width=width,
    )


def fit_map_bank(
    inputs: np.ndarray,
    targets: np.ndarray,
    mask: np.ndarray,
    function_class: str,
    *,
    init_seed: int = 20261010,
    epochs: int = 0,
    device: Any = "cpu",
    validation_callback: Any | None = None,
    check_every: int = 5,
    patience_checks: int = 30,
    min_delta: float = 1e-6,
    affine_initialization: MapBank | None = None,
) -> MapBank:
    """Fit action-specific translation/affine/residual banks without test rows."""

    if function_class == "translation":
        return _translation(inputs, targets, mask)
    if affine_initialization is None:
        bank = _affine(inputs, targets, mask, function_class)
    else:
        if (
            affine_initialization.function_class != "affine"
            or affine_initialization.rank != _broadcast_inputs(inputs).shape[-1]
        ):
            raise ValueError("incompatible shared affine initialization")
        width = 16 if function_class == "resmlp16" else 64 if function_class == "resmlp64" else 0
        bank = MapBank(
            function_class,
            affine_initialization.rank,
            affine_initialization.coefficients,
            affine_initialization.intercepts,
            np.zeros_like(affine_initialization.input_mean),
            np.ones_like(affine_initialization.input_scale),
            1.0,
            residual_width=width,
        )
    if function_class == "affine" or epochs == 0:
        return bank
    if function_class not in {"resmlp16", "resmlp64"}:
        raise ValueError("unknown function class")
    import torch
    import torch.nn.functional as functional

    width = 16 if function_class == "resmlp16" else 64
    action_inputs = _broadcast_inputs(inputs)
    fit_inputs = action_inputs[:, mask]
    fit_targets = np.asarray(targets, dtype=np.float64)[:, mask]
    mean = fit_inputs.mean(axis=1)
    scale = fit_inputs.std(axis=1)
    scale[scale < 1e-8] = 1.0
    baseline = bank.predict(action_inputs)
    residual_scale = max(float(np.sqrt(np.mean((fit_targets - baseline[:, mask]) ** 2))), 1e-8)
    torch.manual_seed(init_seed)
    values = torch.as_tensor(
        (fit_inputs - mean[:, None]) / scale[:, None],
        dtype=torch.float32,
        device=device,
    )
    target = torch.as_tensor(
        (fit_targets - baseline[:, mask]) / residual_scale,
        dtype=torch.float32,
        device=device,
    )
    w1 = torch.nn.Parameter(torch.empty(NUM_ACTIONS, bank.rank, width, device=device))
    b1 = torch.nn.Parameter(torch.zeros(NUM_ACTIONS, width, device=device))
    w2 = torch.nn.Parameter(torch.zeros(NUM_ACTIONS, width, bank.rank, device=device))
    b2 = torch.nn.Parameter(torch.zeros(NUM_ACTIONS, bank.rank, device=device))
    torch.nn.init.kaiming_uniform_(w1, a=5**0.5)
    optimizer = torch.optim.AdamW((w1, b1, w2, b2), lr=1e-3, weight_decay=1e-4)

    def materialize(epoch: int) -> MapBank:
        result = MapBank(
            function_class,
            bank.rank,
            bank.coefficients,
            bank.intercepts,
            mean,
            scale,
            residual_scale,
            w1.detach().cpu().numpy().astype(np.float64),
            b1.detach().cpu().numpy().astype(np.float64),
            w2.detach().cpu().numpy().astype(np.float64),
            b2.detach().cpu().numpy().astype(np.float64),
            width,
            epoch,
            int(init_seed),
        )
        return result

    best_bank = materialize(0)
    best_score = (
        float(validation_callback(best_bank)) if validation_callback is not None else float("inf")
    )
    stale_checks = 0
    for epoch in range(1, epochs + 1):
        optimizer.zero_grad(set_to_none=True)
        hidden = functional.gelu(
            torch.einsum("anr,arh->anh", values, w1) + b1[:, None], approximate="tanh"
        )
        prediction = torch.einsum("anh,ahr->anr", hidden, w2) + b2[:, None]
        torch.mean((prediction - target) ** 2).backward()
        optimizer.step()
        if validation_callback is not None and epoch % check_every == 0:
            candidate = materialize(epoch)
            score = float(validation_callback(candidate))
            if score < best_score - min_delta:
                best_bank, best_score, stale_checks = candidate, score, 0
            else:
                stale_checks += 1
                if stale_checks >= patience_checks:
                    break
    if validation_callback is not None:
        return best_bank
    return materialize(epochs)


def _decode(values: np.ndarray, labels: np.ndarray, centroids: np.ndarray) -> float:
    predicted = np.argmin(np.sum((values[:, None] - centroids[None]) ** 2, axis=-1), axis=-1)
    return float(np.mean(predicted == labels))


def _nrmse(prediction: np.ndarray, target: np.ndarray, reference: np.ndarray) -> float:
    return normalized_rmse(
        prediction.reshape(-1, prediction.shape[-1]),
        target.reshape(-1, target.shape[-1]),
        reference,
    )


def _summary(
    prediction: np.ndarray,
    target: np.ndarray,
    labels: np.ndarray,
    centroids: np.ndarray,
) -> dict[str, float]:
    flat_prediction = prediction.reshape(-1, prediction.shape[-1])
    flat_target = target.reshape(-1, target.shape[-1])
    correct = int(
        np.sum(
            np.argmin(np.sum((flat_prediction[:, None] - centroids[None]) ** 2, axis=-1), axis=-1)
            == labels.reshape(-1)
        )
    )
    count = int(len(flat_target))
    sse = float(np.sum((flat_prediction - flat_target) ** 2))
    reference_sse = float(np.sum((flat_target - centroids.mean(axis=0)) ** 2))
    return {
        "decode": correct / count,
        "decode_correct": correct,
        "decode_count": count,
        "nrmse": float(np.sqrt(sse / max(reference_sse, 1e-12))),
        "sse": sse,
        "reference_sse": reference_sse,
    }


def _auc(labels: np.ndarray, scores: np.ndarray) -> float:
    positive, negative = scores[labels == 1], scores[labels == 0]
    return float(
        (
            np.sum(positive[:, None] > negative[None])
            + 0.5 * np.sum(positive[:, None] == negative[None])
        )
        / (len(positive) * len(negative))
    )


def score_bank(
    bank: MapBank,
    base: np.ndarray,
    p1: np.ndarray,
    p2: np.ndarray,
    p1_truth: np.ndarray,
    p2_truth: np.ndarray,
    base_truth: np.ndarray,
    mask: np.ndarray,
    centroids: np.ndarray,
) -> dict[str, float]:
    """Score one-step, closed-loop, teacher-forced and inverse predictions."""

    source = base[mask]
    p1_target = p1[:, mask]
    p2_target = p2[:, mask]
    one = bank.predict(source)
    composition, teacher, pair_truth = [], [], []
    index = {pair: position for position, pair in enumerate(ORDERED)}
    for first, second in ORDERED:
        composition.append(bank.predict_action(second, one[first]))
        teacher.append(bank.predict_action(second, p1_target[first]))
        pair_truth.append(p2_target[index[(first, second)]])
    composition_array, teacher_array, pair_array = map(
        np.concatenate, (composition, teacher, pair_truth)
    )
    inverse = np.concatenate(
        [
            bank.predict_action(int(INVERSE_ACTION[action]), one[action])
            for action in range(NUM_ACTIONS)
        ]
    )
    inverse_target = np.concatenate([source for _ in range(NUM_ACTIONS)])
    one_labels = p1_truth[:, mask].reshape(-1)
    pair_labels = p2_truth[:, mask].reshape(-1)
    metrics = {}
    for prefix, prediction, target, labels in (
        ("one_step", one, p1_target, one_labels),
        ("composition", composition_array, pair_array, pair_labels),
        ("teacher_forced", teacher_array, pair_array, pair_labels),
        (
            "inverse",
            inverse,
            inverse_target,
            np.concatenate([base_truth[mask] for _ in range(NUM_ACTIONS)]),
        ),
    ):
        for key, value in _summary(prediction, target, labels, centroids).items():
            metrics[f"{prefix}_{key}"] = value
    metrics["closure_yardstick"] = bool(
        metrics["one_step_decode"] >= 0.90
        and metrics["one_step_nrmse"] <= 0.50
        and metrics["composition_decode"] >= 0.85
        and metrics["composition_nrmse"] <= 0.60
        and metrics["inverse_decode"] >= 0.90
        and metrics["inverse_nrmse"] <= 0.50
    )
    scale = max(float(np.sqrt(np.mean(np.sum((source - source.mean(0)) ** 2, axis=1)))), 1e-12)
    commutator_scores, commutator_labels = [], []
    truth = commutativity_labels()
    for pair_index, (first, second) in enumerate(UNORDERED):
        forward = bank.predict_action(second, one[first])
        reverse = bank.predict_action(first, one[second])
        score = float(np.sqrt(np.mean(np.sum((forward - reverse) ** 2, axis=1))) / scale)
        commutator_scores.append(score)
        commutator_labels.append(int(not truth[(first, second)]))
        metrics[f"h3_pair_{pair_index:02d}_score"] = score
    metrics["h3_commutator_auc"] = _auc(
        np.asarray(commutator_labels), np.asarray(commutator_scores)
    )
    return metrics


def closure_score(metrics: dict[str, float]) -> float:
    return max(
        metrics["one_step_nrmse"] / 0.50,
        metrics["composition_nrmse"] / 0.60,
        metrics["inverse_nrmse"] / 0.50,
    )


def selection_score_bank(
    bank: MapBank,
    base: np.ndarray,
    p1: np.ndarray,
    p2: np.ndarray,
    mask: np.ndarray,
    centroids: np.ndarray,
) -> float:
    """Compute only the three NRMSEs used by frozen inner selection.

    Decode, teacher-forced predictions, and H3 remain fully evaluated for every
    persisted outer/seen cell.  They are intentionally skipped during the
    repeated early-stopping callbacks because none can affect model selection.
    """

    source = base[mask]
    one_target = p1[:, mask]
    pair_target = p2[:, mask]
    one = bank.predict(source)
    composition = np.stack([bank.predict_action(second, one[first]) for first, second in ORDERED])
    inverse = np.stack(
        [
            bank.predict_action(int(INVERSE_ACTION[action]), one[action])
            for action in range(NUM_ACTIONS)
        ]
    )
    reference = centroids.mean(axis=0)
    return max(
        _nrmse(one, one_target, reference) / 0.50,
        _nrmse(composition, pair_target, reference) / 0.60,
        _nrmse(inverse, np.broadcast_to(source, inverse.shape), reference) / 0.50,
    )


def depth_one_arrays(p1: np.ndarray, p2: np.ndarray) -> tuple[np.ndarray, np.ndarray]:
    """Pool all first actions for each second action, without fitting on held rows."""

    index = {pair: position for position, pair in enumerate(ORDERED)}
    inputs, targets = [], []
    for second in range(NUM_ACTIONS):
        first_actions = [first for first in range(NUM_ACTIONS) if first != second]
        inputs.append(np.concatenate([p1[first] for first in first_actions]))
        targets.append(np.concatenate([p2[index[(first, second)]] for first in first_actions]))
    return np.stack(inputs), np.stack(targets)


def score_depth_one(
    bank: MapBank,
    inputs: np.ndarray,
    targets: np.ndarray,
    target_labels: np.ndarray,
    mask: np.ndarray,
    centroids: np.ndarray,
) -> dict[str, float]:
    """Score a true-P1 to P2 action-count-one upper bound on held source rows."""

    repeats = inputs.shape[1] // mask.size
    expanded_mask = np.tile(mask, repeats)
    prediction = bank.predict(inputs)[:, expanded_mask]
    expected = targets[:, expanded_mask]
    labels = target_labels[:, expanded_mask].reshape(-1)
    metrics = {
        f"composition_{key}": value
        for key, value in _summary(prediction, expected, labels, centroids).items()
    }
    metrics["composition_yardstick"] = bool(
        metrics["composition_decode"] >= 0.85 and metrics["composition_nrmse"] <= 0.60
    )
    return metrics


def selection_score_depth_one(
    bank: MapBank,
    inputs: np.ndarray,
    targets: np.ndarray,
    mask: np.ndarray,
    centroids: np.ndarray,
) -> float:
    """Compute the composition NRMSE ratio used by depth-one inner selection."""

    repeats = inputs.shape[1] // mask.size
    expanded_mask = np.tile(mask, repeats)
    prediction = bank.predict(inputs)[:, expanded_mask]
    expected = targets[:, expanded_mask]
    return _nrmse(prediction, expected, centroids.mean(axis=0)) / 0.60


def select_cell(rows: list[dict[str, Any]]) -> dict[str, Any]:
    """Fixed 1.05 envelope and complexity/rank tie break; never reads outer rows."""

    if not rows or any("inner_score" not in row for row in rows):
        raise ValueError("nested selection requires only inner-score rows")
    best = min(float(row["inner_score"]) for row in rows)
    candidates = [row for row in rows if float(row["inner_score"]) <= best * 1.05]
    complexity = {name: position for position, name in enumerate(CLASSES)}
    return min(
        candidates,
        key=lambda row: (
            int(row["parameter_count"]),
            complexity[row["function_class"]],
            int(row["rank"]),
        ),
    )


def mechanism_labels(model_rows: list[dict[str, Any]]) -> dict[str, Any]:
    """Implement the frozen 6/6 CLEAR logic from the Phase 4d preregistration."""

    if len(model_rows) != 6:
        return {"status": "UNTESTABLE", "model_count": len(model_rows)}

    def rank_sensitive(row: dict[str, Any]) -> bool:
        a32, a119 = row["a32_affine"], row["a119_affine"]
        b32, b119 = row["b32_affine"], row["b119_affine"]
        c32, c64 = row["c32_affine"], row["c64_affine"]
        return bool(
            a119["one_step_nrmse"] <= 0.8 * a32["one_step_nrmse"]
            and a119["composition_nrmse"] <= 0.8 * a32["composition_nrmse"]
            and a119["inverse_nrmse"] <= 1.05 * a32["inverse_nrmse"]
            and b119["one_step_nrmse"] <= 0.8 * b32["one_step_nrmse"]
            and b119["composition_nrmse"] <= 0.8 * b32["composition_nrmse"]
            and b119["inverse_nrmse"] <= 1.05 * b32["inverse_nrmse"]
            and c64["one_step_nrmse"] <= c32["one_step_nrmse"]
            and c64["composition_nrmse"] <= c32["composition_nrmse"]
            and c64["inverse_nrmse"] <= 1.05 * c32["inverse_nrmse"]
        )

    def rank_rescue(row: dict[str, Any]) -> bool:
        return bool(
            rank_sensitive(row)
            and row["a119_affine"]["closure_yardstick"]
            and row["b119_affine"]["closure_yardstick"]
            and not row["a32_affine"]["closure_yardstick"]
            and not row["b32_affine"]["closure_yardstick"]
        )

    def nonlinear_sensitive(row: dict[str, Any]) -> bool:
        a0, a1 = row["a119_affine"], row["a119_resmlp64"]
        b0, b1 = row["b119_affine"], row["b119_resmlp64"]
        return bool(
            a1["one_step_nrmse"] <= 0.8 * a0["one_step_nrmse"]
            and a1["composition_nrmse"] <= 0.8 * a0["composition_nrmse"]
            and a1["inverse_nrmse"] <= 1.05 * a0["inverse_nrmse"]
            and b1["one_step_nrmse"] <= 0.8 * b0["one_step_nrmse"]
            and b1["composition_nrmse"] <= 0.8 * b0["composition_nrmse"]
            and b1["inverse_nrmse"] <= 1.05 * b0["inverse_nrmse"]
        )

    def affine_rescue(row: dict[str, Any]) -> bool:
        return bool(
            nonlinear_sensitive(row)
            and row["a119_resmlp64"]["closure_yardstick"]
            and row["b119_resmlp64"]["closure_yardstick"]
            and not row["a119_affine"]["closure_yardstick"]
            and not row["b119_affine"]["closure_yardstick"]
        )

    def held_state(row: dict[str, Any]) -> bool:
        seen, held = row["selected_seen"], row["selected_held"]
        return bool(
            seen["closure_yardstick"]
            and not held["closure_yardstick"]
            and held["one_step_nrmse"] >= 1.5 * seen["one_step_nrmse"]
            and held["composition_nrmse"] >= 1.5 * seen["composition_nrmse"]
            and held["one_step_decode"] <= seen["one_step_decode"] - 0.20
            and held["composition_decode"] <= seen["composition_decode"] - 0.20
        )

    def action_domain(row: dict[str, Any]) -> bool:
        held, depth = row["selected_held"], row["depth_one"]
        composition_passed = bool(
            held["composition_decode"] >= 0.85 and held["composition_nrmse"] <= 0.60
        )
        return bool(
            held["one_step_decode"] >= 0.90
            and held["one_step_nrmse"] <= 0.50
            and not composition_passed
            and depth["composition_yardstick"]
            and depth["composition_nrmse"] <= 0.8 * held["composition_nrmse"]
            and depth["composition_decode"] >= held["composition_decode"] + 0.20
        )

    predicates = {
        "RANK_SENSITIVE": rank_sensitive,
        "RANK_BOTTLENECK_RESCUE": rank_rescue,
        "NONLINEAR_SENSITIVE": nonlinear_sensitive,
        "AFFINE_MISSPECIFICATION_RESCUE": affine_rescue,
        "HELD_STATE_EXTRAPOLATION": held_state,
        "ACTION_COUNT_DOMAIN": action_domain,
    }
    support = {
        name: sum(bool(predicate(row)) for row in model_rows)
        for name, predicate in predicates.items()
    }
    labels = {name: count == 6 for name, count in support.items()}
    scale_support = {
        name: {
            scale: sum(
                bool(predicate(row))
                for row in model_rows
                if str(row["model_key"]).startswith(f"{scale}-")
            )
            for scale in ("medium", "large")
        }
        for name, predicate in predicates.items()
    }
    return {
        "status": "CLEAR" if any(labels.values()) else "MIXED_UNRESOLVED",
        "labels": labels,
        "support_counts": support,
        "scale_support": scale_support,
    }


def symmetric_relative_difference(left: float, right: float) -> float:
    return abs(left - right) / max(abs(left), abs(right), 1e-12)


def reproduction_verdict(
    official_metrics: dict[str, float],
    reproduction_metrics: dict[str, float],
    *,
    selections_match: bool,
    direction_labels_match: bool,
) -> dict[str, Any]:
    """Frozen Phase 4d reproduction classification for the declared 30 metrics."""

    if set(official_metrics) != set(reproduction_metrics) or len(official_metrics) != 30:
        return {"verdict": "CANNOT_VERIFY", "reason": "expected exactly 30 matched metrics"}
    differences = {
        key: symmetric_relative_difference(
            float(official_metrics[key]), float(reproduction_metrics[key])
        )
        for key in official_metrics
    }
    all_continuous = all(value < 0.05 for value in differences.values())
    if direction_labels_match and all_continuous and selections_match:
        verdict = "REPRODUCIBLE"
    elif direction_labels_match:
        verdict = "PARTIALLY_REPRODUCIBLE"
    else:
        verdict = "NOT_REPRODUCIBLE"
    return {
        "verdict": verdict,
        "differences": differences,
        "failed_metrics": [key for key, value in differences.items() if value >= 0.05],
    }


def dump_json(path: Path, value: Any) -> None:
    path.write_text(
        json.dumps(value, indent=2, sort_keys=True, allow_nan=False) + "\n", encoding="utf-8"
    )


==> anc/src/verb_operator_algebra/s5_operator_scaling.py <==
"""Phase 4e frozen-feature operator scaling diagnostics.

This module deliberately keeps Phase 4e's strict score separate from the
Phase 4d centroid scorer.  It is small enough to be independently audited:
all fitting is deterministic float64 ridge regression and all evaluation
returns sufficient statistics rather than prompt-level predictions.
"""

from __future__ import annotations

import hashlib
from dataclasses import dataclass
from typing import Any, Iterable

import numpy as np

from .s5_operator_diagnostics import FeatureBundle
from .s5_stage_analysis import ORDERED, UNORDERED, S5StageSuite
from .s5_world import INVERSE_ACTION, NUM_ACTIONS, NUM_STATES, commutativity_labels

RANK = 64
COVERAGES = (20, 40, 80)
HISTORIES = (2, 4, 8)
ALPHAS = (1e-5, 1e-3, 1e-1, 1.0, 10.0, 100.0)
MAP_FAMILIES = ("independent", "shared_contrast4")


def array_sha256(value: np.ndarray) -> str:
    array = np.ascontiguousarray(value)
    return hashlib.sha256(array.view(np.uint8)).hexdigest()


def mask_sha256(mask: np.ndarray) -> str:
    return array_sha256(np.asarray(mask, dtype=np.uint8))


@dataclass(frozen=True)
class ScalingChart:
    center: np.ndarray
    basis: np.ndarray
    scale: np.ndarray

    def project(self, values: np.ndarray) -> np.ndarray:
        return ((np.asarray(values, dtype=np.float64) - self.center) @ self.basis) / self.scale


@dataclass(frozen=True)
class ScalingSplit:
    outer_fold: int
    outer_train_states: np.ndarray
    outer_held_states: np.ndarray
    inner_fit_states: np.ndarray
    inner_validation_states: np.ndarray


@dataclass(frozen=True)
class ConditionMasks:
    coverage: int
    histories: int
    inner_fit: np.ndarray
    inner_validation: np.ndarray
    outer_refit: np.ndarray
    held: np.ndarray
    fit_repeat: np.ndarray
    chart_only: np.ndarray
    provenance: dict[str, Any]


@dataclass(frozen=True)
class RidgeBank:
    family: str
    alpha: float
    coefficients: np.ndarray  # [action, input, output]
    intercepts: np.ndarray  # [action, output]

    def predict(self, values: np.ndarray) -> np.ndarray:
        source = np.asarray(values, dtype=np.float64)
        if source.ndim == 2:
            source = np.broadcast_to(source, (NUM_ACTIONS, *source.shape))
        if source.shape[0] != NUM_ACTIONS or source.shape[-1] != self.coefficients.shape[1]:
            raise ValueError("incompatible Phase 4e map input")
        return np.einsum("anr,ars->ans", source, self.coefficients) + self.intercepts[:, None]

    def predict_action(self, action: int, values: np.ndarray) -> np.ndarray:
        source = np.asarray(values, dtype=np.float64)
        return source @ self.coefficients[action] + self.intercepts[action]


def helmert_basis(actions: int = NUM_ACTIONS) -> np.ndarray:
    """Return a deterministic orthonormal basis with mean in its first column."""

    if actions < 2:
        raise ValueError("Helmert basis needs at least two actions")
    result = np.empty((actions, actions), dtype=np.float64)
    result[:, 0] = 1.0 / np.sqrt(actions)
    for column in range(1, actions):
        scale = np.sqrt(column * (column + 1))
        result[:column, column] = 1.0 / scale
        result[column, column] = -column / scale
        result[column + 1 :, column] = 0.0
    if not np.allclose(result.T @ result, np.eye(actions), atol=1e-12):
        raise AssertionError("invalid Helmert basis")
    return result


def make_scaling_split(suite: S5StageSuite, outer_fold: int) -> ScalingSplit:
    states = np.arange(NUM_STATES, dtype=np.int64)
    held = states[suite.state_folds == outer_fold]
    train = states[suite.state_folds != outer_fold]
    shuffled = np.random.default_rng(20261009 + outer_fold).permutation(train)
    validation = np.sort(shuffled[:20])
    inner_fit = np.sort(shuffled[20:])
    if not (len(held) == 40 and len(train) == 80 and len(validation) == 20 and len(inner_fit) == 60):
        raise AssertionError("Phase 4e requires frozen 40/80/60/20 states")
    return ScalingSplit(outer_fold, train, held, inner_fit, validation)


def _state_mask(states: np.ndarray, selected: Iterable[int]) -> np.ndarray:
    return np.isin(states, np.asarray(tuple(selected), dtype=np.int64))


def condition_masks(
    suite: S5StageSuite, split: ScalingSplit, coverage: int, histories: int
) -> ConditionMasks:
    if coverage not in COVERAGES or histories not in HISTORIES:
        raise ValueError("unfrozen Phase 4e coverage/history condition")
    states, repeats = suite.base_paths.targets, suite.repeats
    outer_order = np.random.default_rng(20261020 + split.outer_fold).permutation(split.outer_train_states)
    inner_order = np.random.default_rng(20261030 + split.outer_fold).permutation(split.inner_fit_states)
    inner_count = {20: 15, 40: 30, 80: 60}[coverage]
    outer_fit_states = np.sort(outer_order[:coverage])
    inner_fit_states = np.sort(inner_order[:inner_count])
    calibration = repeats < 8
    train_repeats = repeats < histories
    held_repeats = repeats >= 8
    inner_fit = _state_mask(states, inner_fit_states) & train_repeats
    inner_validation = _state_mask(states, split.inner_validation_states) & calibration
    outer_refit = _state_mask(states, outer_fit_states) & train_repeats
    held = _state_mask(states, split.outer_held_states) & held_repeats
    fit_repeat = _state_mask(states, outer_fit_states) & held_repeats
    chart_only_states = np.setdiff1d(split.outer_train_states, outer_fit_states, assume_unique=False)
    chart_only = _state_mask(states, chart_only_states) & held_repeats
    if np.any(inner_fit & inner_validation) or np.any(outer_refit & held):
        raise AssertionError("Phase 4e fit/validation/held overlap")
    if len(outer_fit_states) != coverage or len(inner_fit_states) != inner_count:
        raise AssertionError("Phase 4e coverage subset size failure")
    provenance = {
        "outer_fold": split.outer_fold,
        "coverage": coverage,
        "histories": histories,
        "outer_fit_state_ids": outer_fit_states.tolist(),
        "inner_fit_state_ids": inner_fit_states.tolist(),
        "inner_validation_state_ids": split.inner_validation_states.tolist(),
        "outer_held_state_ids": split.outer_held_states.tolist(),
        "repeat_ids_train": list(range(histories)),
        "repeat_ids_test": list(range(8, 12)),
        "mask_sha256": {
            "inner_fit": mask_sha256(inner_fit),
            "inner_validation": mask_sha256(inner_validation),
            "outer_refit": mask_sha256(outer_refit),
            "held": mask_sha256(held),
            "fit_repeat": mask_sha256(fit_repeat),
            "chart_only": mask_sha256(chart_only),
        },
    }
    return ConditionMasks(
        coverage, histories, inner_fit, inner_validation, outer_refit,
        held, fit_repeat, chart_only, provenance,
    )


def fit_activation_chart(base: np.ndarray, fit_mask: np.ndarray, rank: int = RANK) -> ScalingChart:
    values = np.asarray(base, dtype=np.float64)
    if values.ndim != 2 or rank != RANK or rank > min(values.shape):
        raise ValueError("Phase 4e fixes a feasible 64D activation chart")
    center = values[fit_mask].mean(axis=0)
    _, _, right = np.linalg.svd(values[fit_mask] - center, full_matrices=False)
    basis = right[:rank].T
    projected = (values - center) @ basis
    scale = projected[fit_mask].std(axis=0)
    scale[scale < 1e-8] = 1.0
    return ScalingChart(center, basis, scale)


def _ridge(source: np.ndarray, target: np.ndarray, alpha: float) -> tuple[np.ndarray, np.ndarray]:
    x = np.asarray(source, dtype=np.float64)
    y = np.asarray(target, dtype=np.float64)
    augmented = np.column_stack((x, np.ones(len(x), dtype=np.float64)))
    penalty = np.eye(augmented.shape[1], dtype=np.float64) * float(alpha)
    penalty[-1, -1] = 0.0
    solution = np.linalg.solve(augmented.T @ augmented + penalty, augmented.T @ y)
    return solution[:-1], solution[-1]


def fit_ridge_bank(
    base: np.ndarray,
    p1: np.ndarray,
    mask: np.ndarray,
    alpha: float,
    family: str,
    *,
    contrast_multiplier: float = 4.0,
) -> RidgeBank:
    """Fit a deterministic independent or contrast-shrunk action map bank."""

    if family not in MAP_FAMILIES or alpha not in ALPHAS or contrast_multiplier <= 0:
        raise ValueError("unfrozen Phase 4e ridge setting")
    source = np.asarray(base, dtype=np.float64)[mask]
    targets = np.asarray(p1, dtype=np.float64)[:, mask]
    rank = source.shape[1]
    coefficients = np.empty((NUM_ACTIONS, rank, rank), dtype=np.float64)
    intercepts = np.empty((NUM_ACTIONS, rank), dtype=np.float64)
    if family == "independent":
        for action in range(NUM_ACTIONS):
            coefficients[action], intercepts[action] = _ridge(source, targets[action], alpha)
    else:
        q = helmert_basis()
        rotated = np.einsum("ac,anr->cnr", q, targets)
        theta = np.empty_like(coefficients)
        beta = np.empty_like(intercepts)
        for component in range(NUM_ACTIONS):
            penalty = alpha if component == 0 else contrast_multiplier * alpha
            theta[component], beta[component] = _ridge(source, rotated[component], penalty)
        coefficients = np.einsum("ac,crs->ars", q, theta)
        intercepts = np.einsum("ac,cs->as", q, beta)
    return RidgeBank(family, float(alpha), coefficients, intercepts)


def helmert_equivalence_qc(base: np.ndarray, p1: np.ndarray, mask: np.ndarray, alpha: float) -> float:
    """Return the maximum absolute independent/shared(multiplier=1) discrepancy."""

    independent = fit_ridge_bank(base, p1, mask, alpha, "independent")
    shared = fit_ridge_bank(base, p1, mask, alpha, "shared_contrast4", contrast_multiplier=1.0)
    prediction = np.max(np.abs(independent.predict(base) - shared.predict(base)))
    return float(max(
        prediction,
        np.max(np.abs(independent.coefficients - shared.coefficients)),
        np.max(np.abs(independent.intercepts - shared.intercepts)),
    ))


def _summary(prediction: np.ndarray, target: np.ndarray, reference: np.ndarray) -> dict[str, float]:
    predicted = np.asarray(prediction, dtype=np.float64).reshape(-1, prediction.shape[-1])
    expected = np.asarray(target, dtype=np.float64).reshape(-1, target.shape[-1])
    sse = float(np.sum((predicted - expected) ** 2))
    reference_sse = float(np.sum((expected - reference) ** 2))
    return {
        "sse": sse,
        "reference_sse": reference_sse,
        "count": int(len(expected)),
        "phase4e_strict_nrmse": float(np.sqrt(sse / max(reference_sse, 1e-12))),
    }


def _legacy_summary(prediction: np.ndarray, target: np.ndarray, labels: np.ndarray, centroids: np.ndarray) -> dict[str, float]:
    flat_prediction = prediction.reshape(-1, prediction.shape[-1])
    flat_target = target.reshape(-1, target.shape[-1])
    predicted = np.argmin(np.sum((flat_prediction[:, None] - centroids[None]) ** 2, axis=-1), axis=-1)
    sse = float(np.sum((flat_prediction - flat_target) ** 2))
    reference_sse = float(np.sum((flat_target - centroids.mean(axis=0)) ** 2))
    return {
        "legacy_phase4d_decode": float(np.mean(predicted == labels.reshape(-1))),
        "legacy_phase4d_nrmse": float(np.sqrt(sse / max(reference_sse, 1e-12))),
    }


def legacy_centroids(chart: ScalingChart, base: np.ndarray, states: np.ndarray, calibration: np.ndarray) -> np.ndarray:
    projected = chart.project(base)
    return np.stack([projected[calibration & (states == state)].mean(0) for state in range(NUM_STATES)])


def score_scaling_bank(
    bank: RidgeBank,
    base: np.ndarray,
    p1: np.ndarray,
    p2: np.ndarray,
    state_labels: np.ndarray,
    p1_labels: np.ndarray,
    p2_labels: np.ndarray,
    mask: np.ndarray,
    reference: np.ndarray,
    *,
    legacy: np.ndarray | None = None,
) -> dict[str, float]:
    """Score four Phase 4e prediction types using no test-label strict reference."""

    source = base[mask]
    one_target = p1[:, mask]
    two_target = p2[:, mask]
    one = bank.predict(source)
    pair_index = {pair: index for index, pair in enumerate(ORDERED)}
    composition, teacher, pair_targets = [], [], []
    for first, second in ORDERED:
        composition.append(bank.predict_action(second, one[first]))
        teacher.append(bank.predict_action(second, one_target[first]))
        pair_targets.append(two_target[pair_index[(first, second)]])
    composition_array = np.concatenate(composition)
    teacher_array = np.concatenate(teacher)
    pair_array = np.concatenate(pair_targets)
    inverse = np.concatenate([bank.predict_action(int(INVERSE_ACTION[a]), one[a]) for a in range(NUM_ACTIONS)])
    inverse_target = np.concatenate([source for _ in range(NUM_ACTIONS)])
    result: dict[str, float] = {}
    groups = (
        ("one_step", one, one_target),
        ("composition", composition_array, pair_array),
        ("teacher_forced", teacher_array, pair_array),
        ("inverse", inverse, inverse_target),
    )
    for prefix, prediction, target in groups:
        result.update({f"{prefix}_{key}": value for key, value in _summary(prediction, target, reference).items()})
    if legacy is not None:
        result.update({f"one_step_{key}": value for key, value in _legacy_summary(one, one_target, p1_labels[:, mask], legacy).items()})
        result.update({f"composition_{key}": value for key, value in _legacy_summary(composition_array, pair_array, p2_labels[:, mask].reshape(-1), legacy).items()})
        result.update({f"inverse_{key}": value for key, value in _legacy_summary(inverse, inverse_target, np.concatenate([state_labels[mask] for _ in range(NUM_ACTIONS)]), legacy).items()})
    return result


def score_scaling_bank_cuda(
    bank: RidgeBank,
    base: np.ndarray,
    p1: np.ndarray,
    p2: np.ndarray,
    state_labels: np.ndarray,
    p1_labels: np.ndarray,
    p2_labels: np.ndarray,
    mask: np.ndarray,
    reference: np.ndarray,
    *,
    device: str = "cuda",
    legacy: np.ndarray | None = None,
) -> dict[str, float]:
    """CUDA float64 batch scorer with CPU legacy diagnostics as an isolated guard.

    Ridge fitting stays CPU canonical.  This function intentionally returns the
    same sufficient-statistic schema as :func:`score_scaling_bank`, so callers
    can compare one fixed cell and safely fall back without changing science.
    """

    import torch

    if not torch.cuda.is_available():
        raise RuntimeError("CUDA scorer requested without CUDA")
    dtype = torch.float64
    source = torch.as_tensor(base[mask], dtype=dtype, device=device)
    one_target = torch.as_tensor(p1[:, mask], dtype=dtype, device=device)
    two_target = torch.as_tensor(p2[:, mask], dtype=dtype, device=device)
    coefficients = torch.as_tensor(bank.coefficients, dtype=dtype, device=device)
    intercepts = torch.as_tensor(bank.intercepts, dtype=dtype, device=device)
    reference_t = torch.as_tensor(reference, dtype=dtype, device=device)
    one = torch.einsum("nr,ars->ans", source, coefficients) + intercepts[:, None]

    def action(action: int, values: Any) -> Any:
        return values @ coefficients[action] + intercepts[action]

    pair_index = {pair: index for index, pair in enumerate(ORDERED)}
    composition = torch.cat([action(second, one[first]) for first, second in ORDERED])
    teacher = torch.cat([action(second, one_target[first]) for first, second in ORDERED])
    pair_target = torch.cat([two_target[pair_index[pair]] for pair in ORDERED])
    inverse = torch.cat([action(int(INVERSE_ACTION[action_index]), one[action_index]) for action_index in range(NUM_ACTIONS)])
    inverse_target = source.repeat((NUM_ACTIONS, 1))

    def summary(prediction: Any, target: Any) -> dict[str, float]:
        sse = float(torch.sum((prediction - target) ** 2).item())
        reference_sse = float(torch.sum((target - reference_t) ** 2).item())
        return {
            "sse": sse,
            "reference_sse": reference_sse,
            "count": int(target.shape[0]),
            "phase4e_strict_nrmse": float(np.sqrt(sse / max(reference_sse, 1e-12))),
        }

    output: dict[str, float] = {}
    for prefix, prediction, target in (
        ("one_step", one.reshape(-1, one.shape[-1]), one_target.reshape(-1, one_target.shape[-1])),
        ("composition", composition, pair_target),
        ("teacher_forced", teacher, pair_target),
        ("inverse", inverse, inverse_target),
    ):
        output.update({f"{prefix}_{key}": value for key, value in summary(prediction, target).items()})
    if legacy is not None:
        cpu = score_scaling_bank(bank, base, p1, p2, state_labels, p1_labels, p2_labels, mask, reference, legacy=legacy)
        output.update({key: value for key, value in cpu.items() if "legacy_phase4d" in key})
    return output


def closure_score(metrics: dict[str, float]) -> float:
    return max(
        float(metrics["one_step_phase4e_strict_nrmse"]) / 0.50,
        float(metrics["composition_phase4e_strict_nrmse"]) / 0.60,
        float(metrics["inverse_phase4e_strict_nrmse"]) / 0.50,
    )


def select_alpha(rows: list[dict[str, Any]]) -> dict[str, Any]:
    if not rows:
        raise ValueError("Phase 4e alpha selection needs candidates")
    best = min(float(row["inner_score"]) for row in rows)
    eligible = [row for row in rows if float(row["inner_score"]) <= best * 1.01]
    return max(eligible, key=lambda row: float(row["alpha"]))


def aggregate_rows(rows: list[dict[str, Any]], prefix: str) -> dict[str, float]:
    if not rows:
        return {"not_applicable": True}  # type: ignore[return-value]
    output: dict[str, float] = {}
    for prediction in ("one_step", "composition", "teacher_forced", "inverse"):
        sse_key = f"{prefix}_{prediction}_sse"
        if sse_key not in rows[0]:
            continue
        sse = sum(float(row[sse_key]) for row in rows)
        reference_sse = sum(float(row[f"{prefix}_{prediction}_reference_sse"]) for row in rows)
        count = sum(int(row[f"{prefix}_{prediction}_count"]) for row in rows)
        output[f"{prediction}_sse"] = sse
        output[f"{prediction}_reference_sse"] = reference_sse
        output[f"{prediction}_count"] = count
        output[f"{prediction}_phase4e_strict_nrmse"] = float(np.sqrt(sse / max(reference_sse, 1e-12)))
    return output


def claim_direction(baseline: dict[str, float], candidate: dict[str, float]) -> bool:
    def value(group: str) -> float:
        return float(group)
    del value
    one = candidate["one_step_phase4e_strict_nrmse"] <= 0.8 * baseline["one_step_phase4e_strict_nrmse"]
    composition = candidate["composition_phase4e_strict_nrmse"] <= 0.8 * baseline["composition_phase4e_strict_nrmse"]
    inverse = candidate["inverse_phase4e_strict_nrmse"] <= 1.05 * baseline["inverse_phase4e_strict_nrmse"]
    return bool(one and composition and inverse)


def mechanism_labels(model_rows: list[dict[str, Any]]) -> dict[str, Any]:
    """Frozen H1--H3 labels; model rows contain the named aggregated cells."""

    if len(model_rows) != 6:
        return {"status": "UNTESTABLE", "model_count": len(model_rows)}
    predicates = {
        "STATE_DIVERSITY_LIMITED": lambda row: claim_direction(row["h1_baseline"], row["h1_candidate"]),
        "LOW_SAMPLE_RIDGE_SENSITIVE": lambda row: claim_direction(row["h2_baseline"], row["h2_candidate"]),
        "LOW_SAMPLE_SHARING_SENSITIVE": lambda row: claim_direction(row["h3_baseline"], row["h3_candidate"]),
    }
    support = {name: sum(bool(predicate(row)) for row in model_rows) for name, predicate in predicates.items()}
    labels = {name: count == 6 for name, count in support.items()}
    scale_support = {
        name: {scale: sum(bool(predicate(row)) for row in model_rows if row["model_key"].startswith(f"{scale}-")) for scale in ("medium", "large")}
        for name, predicate in predicates.items()
    }
    return {"status": "CLEAR" if any(labels.values()) else "MIXED_UNRESOLVED", "labels": labels, "support_counts": support, "scale_support": scale_support}


def symmetric_relative_difference(left: float, right: float) -> float:
    return abs(float(left) - float(right)) / max(
        (abs(float(left)) + abs(float(right))) / 2.0, 1e-12
    )


def reproduction_verdict(
    official: dict[str, float], reproduced: dict[str, float], *, selections_match: bool, directions_match: bool
) -> dict[str, Any]:
    if set(official) != set(reproduced) or len(official) != 15:
        return {"verdict": "CANNOT_VERIFY", "reason": "expected 15 identical metric keys"}
    differences = {key: symmetric_relative_difference(official[key], reproduced[key]) for key in official}
    failures = [key for key, difference in differences.items() if difference >= 0.05]
    if directions_match and selections_match and not failures:
        verdict = "REPRODUCIBLE"
    elif directions_match:
        verdict = "PARTIALLY_REPRODUCIBLE"
    else:
        verdict = "NOT_REPRODUCIBLE"
    return {"verdict": verdict, "differences": differences, "failed_metrics": failures}


==> anc/src/verb_operator_algebra/s5_stage_analysis.py <==
"""Phase 4c S5 E/D/J/K evaluation, isolated from the Z11 Phase 4b module."""

from __future__ import annotations

from dataclasses import dataclass
from itertools import combinations
from typing import Any

import numpy as np

from .s5_world import (
    ACTION_PAIRS,
    ACTIONS,
    DEFAULT_MAX_ACTIONS,
    INVERSE_ACTION,
    NUM_ACTIONS,
    NUM_STATES,
    PERMUTATIONS,
    TRANSITION_TABLE,
    PathSet,
    append_action,
    append_two_actions,
    commutativity_labels,
    make_loop_paths,
    make_route_equivalence_pairs,
    rewind_paths,
    sample_paths_by_length,
)
from .synthetic_analysis import apply_affine, fit_affine, normalized_rmse
from .synthetic_model import unwrapped_model
from .synthetic_stage_analysis import (
    label_permutation_test,
    semantic_margin_bootstrap,
    stratified_pair_bootstrap,
)

CALIBRATION_REPEATS, TOTAL_REPEATS = 8, 12
CHART_RANK, OPERATOR_RANK = 119, 32
ORDERED = tuple((a, b) for a in range(NUM_ACTIONS) for b in range(NUM_ACTIONS) if a != b)
UNORDERED = tuple(combinations(range(NUM_ACTIONS), 2))


@dataclass(frozen=True)
class BehaviorSuite:
    id_paths: PathSet
    id_lengths: np.ndarray
    ood_paths: PathSet
    ood_lengths: np.ndarray
    loop_paths: PathSet
    route_first: PathSet
    route_second: PathSet


@dataclass(frozen=True)
class S5StageSuite:
    base_paths: PathSet
    repeats: np.ndarray
    calibration_mask: np.ndarray
    heldout_mask: np.ndarray
    route_left_indices: np.ndarray
    route_right_indices: np.ndarray
    state_folds: np.ndarray
    behavior_suite: BehaviorSuite
    ordered_pairs: tuple[tuple[int, int], ...] = ORDERED

    @property
    def p1_paths(self) -> tuple[PathSet, ...]:
        return tuple(append_action(self.base_paths, action) for action in range(NUM_ACTIONS))

    @property
    def p2_paths(self) -> tuple[PathSet, ...]:
        return tuple(
            append_two_actions(self.base_paths, first, second)
            for first, second in self.ordered_pairs
        )


@dataclass(frozen=True)
class Chart:
    center: np.ndarray
    basis: np.ndarray
    scale: np.ndarray
    centroids: np.ndarray

    def project(self, hidden: np.ndarray) -> np.ndarray:
        return ((np.asarray(hidden, dtype=np.float64) - self.center) @ self.basis) / self.scale


def make_s5_stage_suite(
    *,
    seed: int = 20261005,
    base_per_state: int = 12,
    base_length: int = 4,
    history_train_per_state: int = 8,
    state_fold_seed: int = 20261007,
    id_per_length: int = 512,
    ood_per_length: int = 512,
    loop_count: int = 2048,
    route_pair_count: int = 1024,
) -> S5StageSuite:
    if (base_per_state, base_length, history_train_per_state) != (12, 4, 8):
        raise ValueError("Phase 4c fixes 12 histories, length four, and eight calibration repeats")
    rng = np.random.default_rng(seed)
    targets = np.repeat(np.arange(NUM_STATES, dtype=np.int64), TOTAL_REPEATS)
    repeats = np.tile(np.arange(TOTAL_REPEATS, dtype=np.int64), NUM_STATES)
    actions = rng.integers(
        NUM_ACTIONS,
        size=(len(targets), DEFAULT_MAX_ACTIONS),
        dtype=np.int64,
    )
    lengths = np.full(len(targets), 4, dtype=np.int64)
    base = PathSet(rewind_paths(targets, actions, lengths), actions, lengths, targets)
    folds = np.empty(NUM_STATES, dtype=np.int64)
    shuffled_states = np.random.default_rng(state_fold_seed).permutation(NUM_STATES)
    for fold, states in enumerate(np.array_split(shuffled_states, 3)):
        folds[states] = fold
    if tuple(np.bincount(folds, minlength=3)) != (40, 40, 40):
        raise AssertionError("S5 folds must be 40/40/40")
    left: list[int] = []
    right: list[int] = []
    for state in range(NUM_STATES):
        offset = state * TOTAL_REPEATS
        left.extend((offset + 8, offset + 9))
        right.extend((offset + 10, offset + 11))
    id_paths, id_lengths = sample_paths_by_length(rng, id_per_length, tuple(range(7)))
    ood_paths, ood_lengths = sample_paths_by_length(rng, ood_per_length, tuple(range(7, 13)))
    route_first, route_second = make_route_equivalence_pairs(rng, route_pair_count)
    return S5StageSuite(
        base_paths=base,
        repeats=repeats,
        calibration_mask=repeats < CALIBRATION_REPEATS,
        heldout_mask=repeats >= CALIBRATION_REPEATS,
        route_left_indices=np.asarray(left, dtype=np.int64),
        route_right_indices=np.asarray(right, dtype=np.int64),
        state_folds=folds,
        behavior_suite=BehaviorSuite(
            id_paths=id_paths,
            id_lengths=id_lengths,
            ood_paths=ood_paths,
            ood_lengths=ood_lengths,
            loop_paths=make_loop_paths(rng, loop_count),
            route_first=route_first,
            route_second=route_second,
        ),
    )


def s5_stage_suite_arrays(suite: S5StageSuite) -> dict[str, np.ndarray]:
    labels = commutativity_labels()
    result = {
        "base_starts": suite.base_paths.starts,
        "base_actions": suite.base_paths.actions,
        "base_lengths": suite.base_paths.lengths,
        "base_targets": suite.base_paths.targets,
        "repeats": suite.repeats,
        "calibration_mask": suite.calibration_mask,
        "heldout_mask": suite.heldout_mask,
        "route_left_indices": suite.route_left_indices,
        "route_right_indices": suite.route_right_indices,
        "state_folds": suite.state_folds,
        "ordered_pairs": np.asarray(suite.ordered_pairs, dtype=np.int64),
        "permutations": np.asarray(PERMUTATIONS, dtype=np.int64),
        "action_pairs": np.asarray(ACTION_PAIRS, dtype=np.int64),
        "transition_table": TRANSITION_TABLE,
        "commutation_labels": np.asarray([labels[pair] for pair in UNORDERED], dtype=bool),
    }
    for name in ("id_paths", "ood_paths", "loop_paths", "route_first", "route_second"):
        paths = getattr(suite.behavior_suite, name)
        for field in ("starts", "actions", "lengths", "targets"):
            result[f"behavior_{name}_{field}"] = getattr(paths, field)
    result["behavior_id_lengths"] = suite.behavior_suite.id_lengths
    result["behavior_ood_lengths"] = suite.behavior_suite.ood_lengths
    return result


def _outputs(
    model: Any, paths: PathSet, batch: int, device: Any
) -> tuple[np.ndarray, np.ndarray, np.ndarray]:
    import torch

    preds = []
    logits = []
    hidden = []
    model.eval()
    ids = paths.input_ids()
    with torch.inference_mode():
        for start in range(0, len(paths), batch):
            data = torch.from_numpy(ids[start : start + batch]).to(device=device, dtype=torch.long)
            autocast_device = torch.device(device).type
            with torch.autocast(
                device_type=autocast_device,
                dtype=torch.bfloat16,
                enabled=autocast_device == "cuda",
            ):
                out, h = model(data, return_hidden=True)
            preds.append(out.argmax(-1).cpu().numpy())
            logits.append(out.float().cpu().numpy())
            hidden.append(h.float().cpu().numpy())
    return (
        np.concatenate(preds),
        np.concatenate(logits).astype(np.float64),
        np.concatenate(hidden).astype(np.float64),
    )


def _stack(
    model: Any, paths: tuple[PathSet, ...], batch: int, device: Any
) -> tuple[np.ndarray, np.ndarray, np.ndarray]:
    rows = [_outputs(model, p, batch, device) for p in paths]
    return tuple(np.stack([row[i] for row in rows]) for i in range(3))  # type: ignore[return-value]


def _fit_chart(values: np.ndarray, truth: np.ndarray, mask: np.ndarray, rank: int) -> Chart:
    values = np.asarray(values, dtype=np.float64)
    truth = np.asarray(truth, dtype=np.int64)
    mask = np.asarray(mask, dtype=bool)
    if values.ndim != 2 or len(values) != len(truth) or mask.shape != truth.shape:
        raise ValueError("chart values, truth, and mask have incompatible shapes")
    if rank <= 0 or rank > min(values.shape[1], NUM_STATES - 1):
        raise ValueError("chart rank exceeds the centered state geometry")
    if not np.all(np.bincount(truth[mask], minlength=NUM_STATES) > 0):
        raise ValueError("chart calibration must cover all S5 states")
    center = values[mask].mean(axis=0)
    centers = np.stack(
        [values[mask & (truth == state)].mean(axis=0) for state in range(NUM_STATES)]
    )
    _, _, right = np.linalg.svd(centers - center, full_matrices=False)
    basis = right[:rank].T
    coordinates = (values - center) @ basis
    scale = coordinates[mask].std(axis=0)
    scale[scale < 1e-8] = 1.0
    coordinates /= scale
    centroids = np.stack(
        [coordinates[mask & (truth == state)].mean(axis=0) for state in range(NUM_STATES)]
    )
    return Chart(center, basis, scale, centroids)


def _decode(values: np.ndarray, truth: np.ndarray, centroids: np.ndarray) -> float:
    return float(
        np.mean(
            np.argmin(np.sum((values[:, None] - centroids[None]) ** 2, axis=-1), axis=1) == truth
        )
    )


def _centers(values: np.ndarray, truth: np.ndarray, mask: np.ndarray) -> np.ndarray:
    return np.stack([values[mask & (truth == s)].mean(0) for s in range(NUM_STATES)])


def orthogonal_procrustes(source: np.ndarray, target: np.ndarray) -> np.ndarray:
    left, _, right = np.linalg.svd(np.asarray(source).T @ np.asarray(target), full_matrices=False)
    return left @ right


def _softmax(logits: np.ndarray) -> np.ndarray:
    exp = np.exp(logits - logits.max(-1, keepdims=True))
    return exp / exp.sum(-1, keepdims=True)


def _js(a: np.ndarray, b: np.ndarray) -> np.ndarray:
    a, b = _softmax(a), _softmax(b)
    mid = 0.5 * (a + b)
    return np.sqrt(
        np.maximum(
            0.5
            * (
                np.sum(a * (np.log(np.maximum(a, 1e-300)) - np.log(np.maximum(mid, 1e-300))), -1)
                + np.sum(b * (np.log(np.maximum(b, 1e-300)) - np.log(np.maximum(mid, 1e-300))), -1)
            ),
            0,
        )
    )


def _auc(labels: np.ndarray, scores: np.ndarray) -> float:
    pos = np.asarray(scores)[np.asarray(labels) == 1]
    neg = np.asarray(scores)[np.asarray(labels) == 0]
    return float(
        (np.sum(pos[:, None] > neg[None]) + 0.5 * np.sum(pos[:, None] == neg[None]))
        / (len(pos) * len(neg))
    )


def _boot_auc(scores: np.ndarray, labels: np.ndarray, n: int, seed: int) -> tuple[float, float]:
    result = stratified_pair_bootstrap(scores, labels, resamples=n, seed=seed)
    return float(result["estimate"]), float(result["lower_95"])


def _perm(scores: np.ndarray, labels: np.ndarray, n: int, seed: int) -> float:
    result = label_permutation_test(scores, labels, resamples=n, seed=seed)
    return float(result["p_value"])


def _margin(
    order: np.ndarray, route: np.ndarray, labels: np.ndarray, n: int, seed: int
) -> tuple[float, float]:
    result = semantic_margin_bootstrap(order, route, labels.astype(bool), resamples=n, seed=seed)
    return float(result["estimate"]), float(result["lower_95"])


def _alignment(
    source: np.ndarray,
    truth: np.ndarray,
    source_mask: np.ndarray,
    test_mask: np.ndarray,
    base: Chart,
) -> tuple[float, float, np.ndarray]:
    q = orthogonal_procrustes(_centers(source, truth, source_mask), base.centroids)
    mapped = source @ q
    target = base.centroids[truth[test_mask]]
    return (
        _decode(mapped[test_mask], truth[test_mask], base.centroids),
        normalized_rmse(mapped[test_mask], target, base.centroids.mean(0)),
        q,
    )


def _controls(chart: Chart, seed: int) -> dict[str, float]:
    """Independent noisy calibration/held-out Procrustes controls.

    This exactly follows the Phase 4b control semantics: rotation estimation
    sees a separate noise realization from evaluation, so its near-perfect
    positive result cannot arise from fitting and scoring one array.
    """

    rng = np.random.default_rng(seed)
    width = chart.centroids.shape[1]
    rotation, _ = np.linalg.qr(rng.normal(size=(width, width)))
    calibration = chart.centroids + 0.01 * rng.normal(size=chart.centroids.shape)
    heldout = chart.centroids + 0.01 * rng.normal(size=chart.centroids.shape)
    source_calibration = calibration @ rotation
    source_heldout = heldout @ rotation
    recovered = orthogonal_procrustes(source_calibration, chart.centroids)
    positive = source_heldout @ recovered
    wrong_rotation = orthogonal_procrustes(source_calibration, np.roll(chart.centroids, 1, axis=0))
    negative = source_heldout @ wrong_rotation
    truth = np.arange(NUM_STATES, dtype=np.int64)
    return {
        "j_positive_decode": _decode(positive, truth, chart.centroids),
        "j_positive_nrmse": normalized_rmse(
            positive, chart.centroids, chart.centroids.mean(axis=0)
        ),
        "j_negative_decode": _decode(negative, truth, chart.centroids),
        "j_negative_nrmse": normalized_rmse(
            negative, chart.centroids, chart.centroids.mean(axis=0)
        ),
        "j_control_calibration_count": float(NUM_STATES),
        "j_control_heldout_count": float(NUM_STATES),
    }


def _operator_metrics(
    suite: S5StageSuite,
    b: np.ndarray,
    p1: np.ndarray,
    p2: np.ndarray,
    p1_truth: np.ndarray,
    p2_truth: np.ndarray,
    alpha: float,
    operator_rank: int = OPERATOR_RANK,
) -> tuple[dict[str, float], list[dict[str, Any]], dict[str, np.ndarray]]:
    """Three-fold held-state affine operator test in the frozen 32D B chart."""

    target = suite.base_paths.targets
    calibration = suite.calibration_mask
    heldout = suite.heldout_mask
    centroids = _centers(b, target, calibration)
    pair_index = {pair: index for index, pair in enumerate(suite.ordered_pairs)}
    one_predictions: list[np.ndarray] = []
    one_targets: list[np.ndarray] = []
    one_labels: list[np.ndarray] = []
    two_predictions: list[np.ndarray] = []
    two_targets: list[np.ndarray] = []
    two_labels: list[np.ndarray] = []
    inverse_predictions: list[np.ndarray] = []
    inverse_targets: list[np.ndarray] = []
    inverse_labels: list[np.ndarray] = []
    if operator_rank != OPERATOR_RANK:
        raise ValueError("Phase 4c preregistration fixes operator_rank=32")
    if b.shape[1] != operator_rank:
        raise ValueError("operator coordinates do not match operator_rank")
    coefficients = np.zeros((3, NUM_ACTIONS, operator_rank, operator_rank))
    intercepts = np.zeros((3, NUM_ACTIONS, operator_rank))
    pair_scores: dict[tuple[int, int], list[float]] = {pair: [] for pair in UNORDERED}

    for fold in range(3):
        fit_mask = calibration & (suite.state_folds[target] != fold)
        test_mask = heldout & (suite.state_folds[target] == fold)
        maps: list[tuple[np.ndarray, np.ndarray]] = []
        for action in range(NUM_ACTIONS):
            coefficient, intercept = fit_affine(b[fit_mask], p1[action, fit_mask], alpha)
            maps.append((coefficient, intercept))
            coefficients[fold, action] = coefficient
            intercepts[fold, action] = intercept
            one_predictions.append(apply_affine(b[test_mask], coefficient, intercept))
            one_targets.append(p1[action, test_mask])
            one_labels.append(p1_truth[action, test_mask])
        for pair, index in pair_index.items():
            first, second = pair
            two_predictions.append(
                apply_affine(apply_affine(b[test_mask], *maps[first]), *maps[second])
            )
            two_targets.append(p2[index, test_mask])
            two_labels.append(p2_truth[index, test_mask])
        for action in range(NUM_ACTIONS):
            inverse_predictions.append(
                apply_affine(
                    apply_affine(b[test_mask], *maps[action]),
                    *maps[int(INVERSE_ACTION[action])],
                )
            )
            inverse_targets.append(b[test_mask])
            inverse_labels.append(target[test_mask])

        held_base = b[test_mask]
        scale = max(
            float(np.sqrt(np.mean(np.sum((held_base - held_base.mean(axis=0)) ** 2, axis=1)))),
            1e-12,
        )
        for first, second in UNORDERED:
            forward = apply_affine(apply_affine(held_base, *maps[first]), *maps[second])
            reverse = apply_affine(apply_affine(held_base, *maps[second]), *maps[first])
            pair_scores[(first, second)].append(
                float(np.sqrt(np.mean(np.sum((forward - reverse) ** 2, axis=1))) / scale)
            )

    def aggregate(
        predictions: list[np.ndarray],
        targets: list[np.ndarray],
        labels: list[np.ndarray],
    ) -> tuple[float, float]:
        prediction = np.concatenate(predictions)
        target_values = np.concatenate(targets)
        state_labels = np.concatenate(labels)
        return (
            _decode(prediction, state_labels, centroids),
            normalized_rmse(prediction, target_values, centroids.mean(axis=0)),
        )

    one_decode, one_nrmse = aggregate(one_predictions, one_targets, one_labels)
    two_decode, two_nrmse = aggregate(two_predictions, two_targets, two_labels)
    inverse_decode, inverse_nrmse = aggregate(inverse_predictions, inverse_targets, inverse_labels)
    labels = np.asarray([int(not commutativity_labels()[pair]) for pair in UNORDERED])
    scores = np.asarray([np.mean(pair_scores[pair]) for pair in UNORDERED])
    pair_rows = [
        {
            "first_action": ACTIONS[first],
            "second_action": ACTIONS[second],
            "ground_truth_commutes": bool(not label),
            "canonical_h3_commutator_norm": float(score),
        }
        for (first, second), label, score in zip(UNORDERED, labels, scores, strict=False)
    ]
    return (
        {
            "k_one_step_decode": one_decode,
            "k_one_step_nrmse": one_nrmse,
            "k_two_step_decode": two_decode,
            "k_two_step_nrmse": two_nrmse,
            "k_inverse_decode": inverse_decode,
            "k_inverse_nrmse": inverse_nrmse,
            "k_h3_auc": _auc(labels, scores),
        },
        pair_rows,
        {
            "k_map_coefficients": coefficients,
            "k_map_intercepts": intercepts,
            "k_state_centroids": centroids,
        },
    )


def stage_gates(metrics: dict[str, Any], gates: dict[str, Any]) -> dict[str, bool]:
    """Apply exactly the preregistered Phase 4c E/D/J/K thresholds."""

    required = {
        "id_accuracy",
        "id_minimum_length_accuracy",
        "condition_behavior_accuracy",
        "within_chart_decode",
        "d_auc_ci_lower",
        "d_permutation_p",
        "d_semantic_margin",
        "d_margin_ci_lower",
        "j_decode",
        "j_nrmse",
        "positive_control_decode",
        "positive_control_nrmse",
        "negative_control_decode",
        "negative_control_nrmse",
        "k_single_decode",
        "k_single_nrmse",
        "k_composition_decode",
        "k_composition_nrmse",
        "k_inverse_decode",
        "k_inverse_nrmse",
    }
    if set(gates) != required:
        missing = sorted(required - set(gates))
        unknown = sorted(set(gates) - required)
        raise ValueError(f"invalid Phase 4c gates; missing={missing}, unknown={unknown}")
    thresholds = {key: float(value) for key, value in gates.items()}

    def number(key: str) -> float:
        return float(metrics.get(key, float("nan")))

    length_values = [
        float(value)
        for key, value in metrics.items()
        if key.startswith("id_length_") and key.endswith("_accuracy")
    ]
    e = bool(
        number("id_accuracy") >= thresholds["id_accuracy"]
        and bool(length_values)
        and min(length_values) >= thresholds["id_minimum_length_accuracy"]
        and all(
            number(key) >= thresholds["condition_behavior_accuracy"]
            for key in (
                "b_behavior_accuracy",
                "p1_behavior_accuracy",
                "p2_behavior_accuracy",
            )
        )
        and all(
            number(key) >= thresholds["within_chart_decode"]
            for key in ("b_within_decode", "p1_within_decode", "p2_within_decode")
        )
    )
    d = bool(
        e
        and all(
            number(key) >= thresholds["d_auc_ci_lower"]
            for key in ("d_js_auc_lower_95", "d_head_auc_lower_95")
        )
        and all(
            number(key) < thresholds["d_permutation_p"]
            for key in ("d_js_permutation_p", "d_head_permutation_p")
        )
        and all(
            number(key) >= thresholds["d_semantic_margin"]
            for key in ("d_js_semantic_margin", "d_head_semantic_margin")
        )
        and all(
            number(key) > thresholds["d_margin_ci_lower"]
            for key in (
                "d_js_semantic_margin_lower_95",
                "d_head_semantic_margin_lower_95",
            )
        )
    )
    j = bool(
        e
        and all(number(key) >= thresholds["j_decode"] for key in ("j_p1_decode", "j_p2_decode"))
        and all(number(key) <= thresholds["j_nrmse"] for key in ("j_p1_nrmse", "j_p2_nrmse"))
        and number("j_positive_decode") >= thresholds["positive_control_decode"]
        and number("j_positive_nrmse") <= thresholds["positive_control_nrmse"]
        and number("j_negative_decode") <= thresholds["negative_control_decode"]
        and number("j_negative_nrmse") >= thresholds["negative_control_nrmse"]
    )
    k = bool(
        e
        and number("k_one_step_decode") >= thresholds["k_single_decode"]
        and number("k_one_step_nrmse") <= thresholds["k_single_nrmse"]
        and number("k_two_step_decode") >= thresholds["k_composition_decode"]
        and number("k_two_step_nrmse") <= thresholds["k_composition_nrmse"]
        and number("k_inverse_decode") >= thresholds["k_inverse_decode"]
        and number("k_inverse_nrmse") <= thresholds["k_inverse_nrmse"]
    )
    return {"gate_e": e, "gate_d": d, "gate_j": j, "gate_k": k}


def evaluate_s5_stage_checkpoint(
    model: Any,
    suite: S5StageSuite,
    evaluation_batch_size: int,
    device: Any,
    *,
    gates: dict[str, Any],
    chart_rank: int = CHART_RANK,
    operator_rank: int = OPERATOR_RANK,
    ridge_alpha: float = 0.001,
    bootstrap_resamples: int = 10000,
    permutation_resamples: int = 10000,
    bootstrap_seed: int = 20261006,
    control_seed: int = 20261008,
) -> tuple[dict[str, Any], list[dict[str, Any]], dict[str, np.ndarray]]:
    """Evaluate frozen B/P1/P2, E/D/J/K, and behavioral diagnostics."""

    if chart_rank != CHART_RANK:
        raise ValueError("Phase 4c preregistration fixes chart_rank=119")
    if operator_rank != OPERATOR_RANK:
        raise ValueError("Phase 4c preregistration fixes operator_rank=32")

    p1_paths = suite.p1_paths
    p2_paths = suite.p2_paths
    base_prediction, _, base_hidden = _outputs(
        model, suite.base_paths, evaluation_batch_size, device
    )
    p1_prediction, _, p1_hidden = _stack(model, p1_paths, evaluation_batch_size, device)
    p2_prediction, p2_logits, p2_hidden = _stack(model, p2_paths, evaluation_batch_size, device)
    targets = suite.base_paths.targets
    p1_targets = np.stack([path.targets for path in p1_paths])
    p2_targets = np.stack([path.targets for path in p2_paths])
    calibration = suite.calibration_mask
    heldout = suite.heldout_mask
    p1_calibration = np.tile(calibration, NUM_ACTIONS)
    p1_heldout = np.tile(heldout, NUM_ACTIONS)
    p2_calibration = np.tile(calibration, len(ORDERED))
    p2_heldout = np.tile(heldout, len(ORDERED))

    b_chart = _fit_chart(base_hidden, targets, calibration, chart_rank)
    p1_flat_hidden = p1_hidden.reshape(-1, p1_hidden.shape[-1])
    p2_flat_hidden = p2_hidden.reshape(-1, p2_hidden.shape[-1])
    p1_flat_targets = p1_targets.reshape(-1)
    p2_flat_targets = p2_targets.reshape(-1)
    p1_chart = _fit_chart(p1_flat_hidden, p1_flat_targets, p1_calibration, chart_rank)
    p2_chart = _fit_chart(p2_flat_hidden, p2_flat_targets, p2_calibration, chart_rank)
    b_coordinates = b_chart.project(base_hidden)
    p1_coordinates = p1_chart.project(p1_flat_hidden)
    p2_coordinates = p2_chart.project(p2_flat_hidden)

    within_b = _decode(b_coordinates[heldout], targets[heldout], b_chart.centroids)
    within_p1 = _decode(p1_coordinates[p1_heldout], p1_flat_targets[p1_heldout], p1_chart.centroids)
    within_p2 = _decode(p2_coordinates[p2_heldout], p2_flat_targets[p2_heldout], p2_chart.centroids)
    p1_decode, p1_nrmse, p1_rotation = _alignment(
        p1_coordinates, p1_flat_targets, p1_calibration, p1_heldout, b_chart
    )
    p2_decode, p2_nrmse, p2_rotation = _alignment(
        p2_coordinates, p2_flat_targets, p2_calibration, p2_heldout, b_chart
    )
    controls = _controls(b_chart, control_seed)

    p1_by_action = p1_coordinates.reshape(NUM_ACTIONS, len(targets), -1)
    p2_by_pair = p2_coordinates.reshape(len(ORDERED), len(targets), -1)
    p1_action_rotations: list[np.ndarray] = []
    p1_action_decodes: list[float] = []
    p2_first_rotations: list[np.ndarray] = []
    p2_first_decodes: list[float] = []
    for action in range(NUM_ACTIONS):
        decode, _, rotation = _alignment(
            p1_by_action[action], p1_targets[action], calibration, heldout, b_chart
        )
        p1_action_decodes.append(decode)
        p1_action_rotations.append(rotation)
        selected = [index for index, (first, _) in enumerate(ORDERED) if first == action]
        decode, _, rotation = _alignment(
            p2_by_pair[selected].reshape(-1, chart_rank),
            p2_targets[selected].reshape(-1),
            np.tile(calibration, len(selected)),
            np.tile(heldout, len(selected)),
            b_chart,
        )
        p2_first_decodes.append(decode)
        p2_first_rotations.append(rotation)

    head_weight = unwrapped_model(model).state_head.weight.detach().float().cpu().numpy()
    head_basis = np.linalg.svd(head_weight, full_matrices=False)[2].T
    p2_head = np.einsum("pnd,dr->pnr", p2_hidden, head_basis)
    heldout_head = p2_head[:, heldout]
    head_scale = max(
        float(
            np.sqrt(
                np.mean(
                    np.sum(
                        (heldout_head - heldout_head.mean(axis=(0, 1))) ** 2,
                        axis=-1,
                    )
                )
            )
        ),
        1e-12,
    )
    pair_index = {pair: index for index, pair in enumerate(ORDERED)}
    labels: list[int] = []
    js_scores: list[float] = []
    head_scores: list[float] = []
    js_route_scores: list[float] = []
    head_route_scores: list[float] = []
    pair_rows: list[dict[str, Any]] = []
    labels_by_pair = commutativity_labels()
    left = suite.route_left_indices
    right = suite.route_right_indices
    for first, second in UNORDERED:
        forward = pair_index[(first, second)]
        reverse = pair_index[(second, first)]
        js_order = float(np.mean(_js(p2_logits[forward, heldout], p2_logits[reverse, heldout])))
        head_order = float(
            np.sqrt(
                np.mean(
                    np.sum(
                        (p2_head[forward, heldout] - p2_head[reverse, heldout]) ** 2,
                        axis=-1,
                    )
                )
            )
            / head_scale
        )
        js_route = float(
            0.5
            * (
                np.mean(_js(p2_logits[forward, left], p2_logits[forward, right]))
                + np.mean(_js(p2_logits[reverse, left], p2_logits[reverse, right]))
            )
        )
        head_route = float(
            0.5
            * (
                np.sqrt(
                    np.mean(
                        np.sum(
                            (p2_head[forward, left] - p2_head[forward, right]) ** 2,
                            axis=-1,
                        )
                    )
                )
                + np.sqrt(
                    np.mean(
                        np.sum(
                            (p2_head[reverse, left] - p2_head[reverse, right]) ** 2,
                            axis=-1,
                        )
                    )
                )
            )
            / head_scale
        )
        noncommuting = int(not labels_by_pair[(first, second)])
        labels.append(noncommuting)
        js_scores.append(js_order)
        head_scores.append(head_order)
        js_route_scores.append(js_route)
        head_route_scores.append(head_route)
        pair_rows.append(
            {
                "first_action": ACTIONS[first],
                "second_action": ACTIONS[second],
                "ground_truth_commutes": bool(not noncommuting),
                "js_order_distance": js_order,
                "head_order_distance": head_order,
                "js_route_control_distance": js_route,
                "head_route_control_distance": head_route,
            }
        )
    label_array = np.asarray(labels, dtype=np.int64)
    js_array = np.asarray(js_scores)
    head_array = np.asarray(head_scores)
    js_route_array = np.asarray(js_route_scores)
    head_route_array = np.asarray(head_route_scores)
    js_auc, js_lower = _boot_auc(js_array, label_array, bootstrap_resamples, bootstrap_seed)
    head_auc, head_lower = _boot_auc(
        head_array, label_array, bootstrap_resamples, bootstrap_seed + 1
    )
    js_margin, js_margin_lower = _margin(
        js_array, js_route_array, label_array, bootstrap_resamples, bootstrap_seed + 4
    )
    head_margin, head_margin_lower = _margin(
        head_array,
        head_route_array,
        label_array,
        bootstrap_resamples,
        bootstrap_seed + 5,
    )

    b_operator_chart = _fit_chart(base_hidden, targets, calibration, operator_rank)
    k_metrics, k_pair_rows, k_arrays = _operator_metrics(
        suite,
        b_operator_chart.project(base_hidden),
        np.stack([b_operator_chart.project(values) for values in p1_hidden]),
        np.stack([b_operator_chart.project(values) for values in p2_hidden]),
        p1_targets,
        p2_targets,
        ridge_alpha,
        operator_rank,
    )
    for pair_row, k_row in zip(pair_rows, k_pair_rows, strict=False):
        pair_row.update(k_row)

    id_prediction, _, _ = _outputs(
        model, suite.behavior_suite.id_paths, evaluation_batch_size, device
    )
    ood_prediction, _, _ = _outputs(
        model, suite.behavior_suite.ood_paths, evaluation_batch_size, device
    )
    loop_prediction, _, _ = _outputs(
        model, suite.behavior_suite.loop_paths, evaluation_batch_size, device
    )
    route_first_prediction, _, _ = _outputs(
        model, suite.behavior_suite.route_first, evaluation_batch_size, device
    )
    route_second_prediction, _, _ = _outputs(
        model, suite.behavior_suite.route_second, evaluation_batch_size, device
    )
    id_targets = suite.behavior_suite.id_paths.targets
    ood_targets = suite.behavior_suite.ood_paths.targets
    route_targets = suite.behavior_suite.route_first.targets
    metrics: dict[str, Any] = {
        "id_accuracy": float((id_prediction == id_targets).mean()),
        "ood_accuracy": float((ood_prediction == ood_targets).mean()),
        "loop_accuracy": float((loop_prediction == suite.behavior_suite.loop_paths.targets).mean()),
        "route_pair_joint_accuracy": float(
            (
                (route_first_prediction == route_targets)
                & (route_second_prediction == route_targets)
            ).mean()
        ),
        "route_prediction_agreement": float(
            (route_first_prediction == route_second_prediction).mean()
        ),
        "b_behavior_accuracy": float((base_prediction[heldout] == targets[heldout]).mean()),
        "p1_behavior_accuracy": float((p1_prediction[:, heldout] == p1_targets[:, heldout]).mean()),
        "p2_behavior_accuracy": float((p2_prediction[:, heldout] == p2_targets[:, heldout]).mean()),
        "b_within_decode": within_b,
        "p1_within_decode": within_p1,
        "p2_within_decode": within_p2,
        "d_js_auc": js_auc,
        "d_js_auc_lower_95": js_lower,
        "d_js_permutation_p": _perm(
            js_array, label_array, permutation_resamples, bootstrap_seed + 2
        ),
        "d_js_semantic_margin": js_margin,
        "d_js_semantic_margin_lower_95": js_margin_lower,
        "d_head_auc": head_auc,
        "d_head_auc_lower_95": head_lower,
        "d_head_permutation_p": _perm(
            head_array, label_array, permutation_resamples, bootstrap_seed + 3
        ),
        "d_head_semantic_margin": head_margin,
        "d_head_semantic_margin_lower_95": head_margin_lower,
        "d_bootstrap_resamples": bootstrap_resamples,
        "d_permutation_resamples": permutation_resamples,
        "d_bootstrap_seed": bootstrap_seed,
        "j_p1_decode": p1_decode,
        "j_p1_nrmse": p1_nrmse,
        "j_p2_decode": p2_decode,
        "j_p2_nrmse": p2_nrmse,
        "j_p1_action_specific_decode_mean": float(np.mean(p1_action_decodes)),
        "j_p2_first_action_specific_decode_mean": float(np.mean(p2_first_decodes)),
        **controls,
        **k_metrics,
    }
    id_lengths = suite.behavior_suite.id_lengths
    for length in sorted(set(id_lengths.tolist())):
        selected = id_lengths == length
        metrics[f"id_length_{length}_accuracy"] = float(
            (id_prediction[selected] == id_targets[selected]).mean()
        )
    ood_lengths = suite.behavior_suite.ood_lengths
    for length in sorted(set(ood_lengths.tolist())):
        selected = ood_lengths == length
        metrics[f"ood_length_{length}_accuracy"] = float(
            (ood_prediction[selected] == ood_targets[selected]).mean()
        )
    metrics["ood_minimum_length_accuracy"] = min(
        metrics[f"ood_length_{length}_accuracy"] for length in sorted(set(ood_lengths.tolist()))
    )
    metrics.update(stage_gates(metrics, gates))
    arrays = {
        "b_center": b_chart.center,
        "b_basis": b_chart.basis,
        "b_scale": b_chart.scale,
        "b_centroids": b_chart.centroids,
        "p1_center": p1_chart.center,
        "p1_basis": p1_chart.basis,
        "p1_scale": p1_chart.scale,
        "p1_centroids": p1_chart.centroids,
        "p2_center": p2_chart.center,
        "p2_basis": p2_chart.basis,
        "p2_scale": p2_chart.scale,
        "p2_centroids": p2_chart.centroids,
        "b_operator_center": b_operator_chart.center,
        "b_operator_basis": b_operator_chart.basis,
        "b_operator_scale": b_operator_chart.scale,
        "j_p1_rotation": p1_rotation,
        "j_p2_rotation": p2_rotation,
        "j_p1_action_rotations": np.stack(p1_action_rotations),
        "j_p2_first_action_rotations": np.stack(p2_first_rotations),
        "j_p1_action_decodes": np.asarray(p1_action_decodes),
        "j_p2_first_action_decodes": np.asarray(p2_first_decodes),
        "state_folds": suite.state_folds,
        "route_left_indices": suite.route_left_indices,
        "route_right_indices": suite.route_right_indices,
        **k_arrays,
    }
    return metrics, pair_rows, arrays


def _as_bool(value: Any) -> bool:
    """Parse persisted CSV values without treating non-empty strings as true."""

    if isinstance(value, bool | np.bool_):
        return bool(value)
    if isinstance(value, int | float | np.integer | np.floating):
        return bool(value)
    if isinstance(value, str):
        normalized = value.strip().lower()
        if normalized in {"true", "1", "yes"}:
            return True
        if normalized in {"false", "0", "", "no", "none", "nan"}:
            return False
    return False


def stable_event(rows: list[dict[str, Any]], key: str) -> int | None:
    """First of two consecutive passing checkpoints, otherwise right-censored."""

    ordered = sorted(rows, key=lambda row: int(row["examples_seen"]))
    for first, second in zip(ordered, ordered[1:], strict=False):
        if _as_bool(first.get(key)) and _as_bool(second.get(key)):
            return int(first["examples_seen"])
    return None


def analyze_s5_c1(
    rows: list[dict[str, Any]],
    config: dict[str, Any],
    pair_rows: list[dict[str, Any]] | None = None,
) -> tuple[dict[str, Any], list[dict[str, Any]]]:
    """Apply the frozen C1 rule without changing any gate after the run."""

    grouped: dict[str, list[dict[str, Any]]] = {}
    staged: list[dict[str, Any]] = []
    for row in rows:
        staged_row = dict(row)
        staged_row.update(stage_gates(staged_row, config["gates"]))
        staged.append(staged_row)
        grouped.setdefault(str(staged_row["run_key"]), []).append(staged_row)

    primary_scales = tuple(str(scale) for scale in config["statistics"]["primary_scales"])
    all_scales = tuple(str(scale) for scale in config["models"])
    seeds = tuple(int(seed) for seed in config["training"]["seeds"])
    expected_run_keys = sorted(
        f"{scale}-seed{int(seed)}" for scale in primary_scales for seed in seeds
    )
    expected_all_run_keys = sorted(
        f"{scale}-seed{int(seed)}" for scale in all_scales for seed in seeds
    )
    runs: list[dict[str, Any]] = []
    for run_key, values in sorted(grouped.items()):
        final = max(values, key=lambda row: int(row["examples_seen"]))
        scale = str(final["scale"])
        expected_checkpoints = [
            int(value) for value in config["models"][scale]["checkpoint_examples"]
        ]
        observed_checkpoints = sorted(int(row["examples_seen"]) for row in values)
        checkpoint_schedule_complete = observed_checkpoints == expected_checkpoints
        final_budget = int(config["models"][scale]["total_examples"])
        events = {letter: stable_event(values, f"gate_{letter.lower()}") for letter in "EDJK"}
        final_gates = {letter: _as_bool(final[f"gate_{letter.lower()}"]) for letter in "EDJK"}
        runs.append(
            {
                "run_key": run_key,
                "scale": scale,
                "checkpoint_count": len(values),
                "expected_checkpoints": expected_checkpoints,
                "observed_checkpoints": observed_checkpoints,
                "checkpoint_schedule_complete": checkpoint_schedule_complete,
                "final_budget": final_budget,
                "final_at_budget": int(final["examples_seen"]) == final_budget,
                "events": events,
                "right_censored": {
                    letter: event is None and checkpoint_schedule_complete
                    for letter, event in events.items()
                },
                "final_gates": final_gates,
                "final_gate_e": final_gates["E"],
                "is_primary": str(final["scale"]) in primary_scales,
            }
        )

    main_runs = [run for run in runs if run["is_primary"]]
    observed_run_keys = sorted(run["run_key"] for run in main_runs)
    main_matrix_complete = observed_run_keys == expected_run_keys
    observed_all_run_keys = sorted(run["run_key"] for run in runs)
    full_matrix_complete = observed_all_run_keys == expected_all_run_keys
    checkpoint_matrix_complete = full_matrix_complete and all(
        run["checkpoint_schedule_complete"] and run["final_at_budget"] for run in runs
    )

    expected_pairs = {
        (ACTIONS[first], ACTIONS[second]): labels
        for (first, second), labels in commutativity_labels().items()
    }
    expected_checkpoint_keys = {(str(row["run_key"]), int(row["examples_seen"])) for row in staged}
    observed_pairs_by_checkpoint: dict[tuple[str, int], list[dict[str, Any]]] = {}
    if pair_rows is not None:
        for row in pair_rows:
            key = (str(row["run_key"]), int(row["examples_seen"]))
            observed_pairs_by_checkpoint.setdefault(key, []).append(row)
    pair_matrix_complete = pair_rows is not None and (
        set(observed_pairs_by_checkpoint) == expected_checkpoint_keys
        and all(
            len(values) == len(expected_pairs)
            and {(str(value["first_action"]), str(value["second_action"])) for value in values}
            == set(expected_pairs)
            and all(
                _as_bool(value["ground_truth_commutes"])
                == expected_pairs[(str(value["first_action"]), str(value["second_action"]))]
                for value in values
            )
            for values in observed_pairs_by_checkpoint.values()
        )
    )
    c1_testability = (
        main_matrix_complete
        and checkpoint_matrix_complete
        and pair_matrix_complete
        and len(main_runs) == len(expected_run_keys)
        and all(run["final_gates"]["E"] for run in main_runs)
    )
    c1_passed = c1_testability and all(
        run["events"]["E"] is not None
        and run["events"]["D"] is not None
        and run["events"]["J"] is None
        and run["events"]["K"] is None
        for run in main_runs
    )
    analysis = {
        "main_matrix_complete": main_matrix_complete,
        "full_matrix_complete": full_matrix_complete,
        "checkpoint_matrix_complete": checkpoint_matrix_complete,
        "pair_matrix_complete": pair_matrix_complete,
        "expected_primary_run_keys": expected_run_keys,
        "observed_primary_run_keys": observed_run_keys,
        "expected_all_run_keys": expected_all_run_keys,
        "observed_all_run_keys": observed_all_run_keys,
        "pair_row_count": len(pair_rows) if pair_rows is not None else None,
        "runs": runs,
        "c1_passed": bool(c1_passed),
        "c1_testability": bool(c1_testability),
        "small_excluded_run_keys": [run["run_key"] for run in runs if run["scale"] == "small"],
    }
    return analysis, staged


==> anc/src/verb_operator_algebra/s5_world.py <==
"""Ground-truth ``S_5`` Cayley world for the preregistered Phase 4c study."""

from __future__ import annotations

from dataclasses import dataclass
from itertools import combinations, permutations

import numpy as np

PERMUTATIONS = tuple(permutations(range(5)))
STATE_INDEX = {permutation: index for index, permutation in enumerate(PERMUTATIONS)}
NUM_STATES = len(PERMUTATIONS)
ACTION_PAIRS = tuple(combinations(range(5), 2))
ACTIONS = tuple(f"swap{first}{second}" for first, second in ACTION_PAIRS)
NUM_ACTIONS = len(ACTIONS)
INVERSE_ACTION = np.arange(NUM_ACTIONS, dtype=np.int64)
PAD_TOKEN, BOS_TOKEN, QUERY_TOKEN = 0, 1, 2
STATE_TOKEN_OFFSET = 3
ACTION_TOKEN_OFFSET = STATE_TOKEN_OFFSET + NUM_STATES
VOCAB_SIZE = ACTION_TOKEN_OFFSET + NUM_ACTIONS
DEFAULT_MAX_ACTIONS = 12
SEQUENCE_LENGTH = DEFAULT_MAX_ACTIONS + 3


def _left_transpose(permutation: tuple[int, ...], pair: tuple[int, int]) -> tuple[int, ...]:
    """Return ``t_pair ∘ permutation`` (fixed left-composition convention)."""

    first, second = pair
    return tuple(
        second if value == first else first if value == second else value for value in permutation
    )


TRANSITION_TABLE = np.asarray(
    [
        [STATE_INDEX[_left_transpose(permutation, pair)] for permutation in PERMUTATIONS]
        for pair in ACTION_PAIRS
    ],
    dtype=np.int64,
).T
if TRANSITION_TABLE.shape != (NUM_STATES, NUM_ACTIONS):
    raise AssertionError("S5 transition table must be [120 states, 10 actions]")
_TORCH_TABLES: dict[str, object] = {}


@dataclass(frozen=True)
class PathSet:
    starts: np.ndarray
    actions: np.ndarray
    lengths: np.ndarray
    targets: np.ndarray

    def __post_init__(self) -> None:
        size = len(self.starts)
        if self.actions.ndim != 2 or len(self.actions) != size:
            raise ValueError("actions must be [examples, max_actions]")
        if len(self.lengths) != size or len(self.targets) != size:
            raise ValueError("PathSet leading dimensions differ")
        if np.any(self.lengths < 0) or np.any(self.lengths > self.actions.shape[1]):
            raise ValueError("invalid action lengths")
        if np.any(self.starts < 0) or np.any(self.starts >= NUM_STATES):
            raise ValueError("invalid start state")
        if np.any(self.targets < 0) or np.any(self.targets >= NUM_STATES):
            raise ValueError("invalid target state")
        active = np.arange(self.actions.shape[1])[None, :] < self.lengths[:, None]
        if np.any(self.actions[active] < 0) or np.any(self.actions[active] >= NUM_ACTIONS):
            raise ValueError("invalid active action")

    def __len__(self) -> int:
        return len(self.starts)

    @property
    def max_actions(self) -> int:
        return int(self.actions.shape[1])

    def input_ids(self) -> np.ndarray:
        return encode_prompts(self.starts, self.actions, self.lengths)


def apply_actions(states: np.ndarray, actions: np.ndarray) -> np.ndarray:
    states, actions = np.broadcast_arrays(
        np.asarray(states, dtype=np.int64), np.asarray(actions, dtype=np.int64)
    )
    if np.any(states < 0) or np.any(states >= NUM_STATES):
        raise ValueError("invalid S5 state")
    if np.any(actions < 0) or np.any(actions >= NUM_ACTIONS):
        raise ValueError("invalid S5 action")
    return TRANSITION_TABLE[states, actions].astype(np.int64)


def torch_transition_table(device: object) -> object:
    """Return the immutable [state, action] table cached once per torch device."""

    import torch

    resolved = torch.device(device)
    key = str(resolved)
    table = _TORCH_TABLES.get(key)
    if table is None:
        table = torch.as_tensor(TRANSITION_TABLE, dtype=torch.long, device=resolved)
        _TORCH_TABLES[key] = table
    return table


def apply_paths(starts: np.ndarray, actions: np.ndarray, lengths: np.ndarray) -> np.ndarray:
    current = np.asarray(starts, dtype=np.int64).copy()
    actions = np.asarray(actions, dtype=np.int64)
    lengths = np.asarray(lengths, dtype=np.int64)
    if actions.ndim != 2 or actions.shape[0] != len(current):
        raise ValueError("actions must be [examples, max_actions]")
    if lengths.shape != current.shape:
        raise ValueError("lengths must match starts")
    if np.any(lengths < 0) or np.any(lengths > actions.shape[1]):
        raise ValueError("invalid action lengths")
    for slot in range(actions.shape[1]):
        active = slot < lengths
        if np.any(active):
            current[active] = apply_actions(current[active], actions[active, slot])
    return current


def rewind_paths(targets: np.ndarray, actions: np.ndarray, lengths: np.ndarray) -> np.ndarray:
    current = np.asarray(targets, dtype=np.int64).copy()
    actions = np.asarray(actions, dtype=np.int64)
    lengths = np.asarray(lengths, dtype=np.int64)
    if actions.ndim != 2 or actions.shape[0] != len(current):
        raise ValueError("actions must be [examples, max_actions]")
    if lengths.shape != current.shape:
        raise ValueError("lengths must match targets")
    if np.any(lengths < 0) or np.any(lengths > actions.shape[1]):
        raise ValueError("invalid action lengths")
    for slot in reversed(range(actions.shape[1])):
        active = slot < lengths
        if np.any(active):
            current[active] = apply_actions(current[active], INVERSE_ACTION[actions[active, slot]])
    return current


def encode_prompts(starts: np.ndarray, actions: np.ndarray, lengths: np.ndarray) -> np.ndarray:
    starts = np.asarray(starts, dtype=np.int64)
    actions = np.asarray(actions, dtype=np.int64)
    lengths = np.asarray(lengths, dtype=np.int64)
    if actions.ndim != 2 or len(actions) != len(starts):
        raise ValueError("actions must be [examples, max_actions]")
    if lengths.shape != starts.shape:
        raise ValueError("lengths must match starts")
    if actions.shape[1] != DEFAULT_MAX_ACTIONS:
        raise ValueError("S5 prompts require twelve action slots")
    if np.any(starts < 0) or np.any(starts >= NUM_STATES):
        raise ValueError("invalid start state")
    if np.any(lengths < 0) or np.any(lengths > DEFAULT_MAX_ACTIONS):
        raise ValueError("invalid action lengths")
    active_actions = np.arange(DEFAULT_MAX_ACTIONS)[None, :] < lengths[:, None]
    if np.any(actions[active_actions] < 0) or np.any(actions[active_actions] >= NUM_ACTIONS):
        raise ValueError("invalid active action")
    inputs = np.full((len(starts), SEQUENCE_LENGTH), PAD_TOKEN, dtype=np.int64)
    inputs[:, 0] = BOS_TOKEN
    inputs[:, 1] = STATE_TOKEN_OFFSET + np.asarray(starts, dtype=np.int64)
    for slot in range(DEFAULT_MAX_ACTIONS):
        active = slot < lengths
        inputs[active, 2 + slot] = ACTION_TOKEN_OFFSET + actions[active, slot]
    inputs[:, -1] = QUERY_TOKEN
    return inputs


def sample_paths(
    rng: np.random.Generator,
    count: int,
    minimum_length: int,
    maximum_length: int,
) -> PathSet:
    if count <= 0:
        raise ValueError("count must be positive")
    if not 0 <= minimum_length <= maximum_length <= DEFAULT_MAX_ACTIONS:
        raise ValueError("invalid path length range")
    starts = rng.integers(NUM_STATES, size=count, dtype=np.int64)
    lengths = rng.integers(minimum_length, maximum_length + 1, size=count, dtype=np.int64)
    actions = rng.integers(NUM_ACTIONS, size=(count, DEFAULT_MAX_ACTIONS), dtype=np.int64)
    return PathSet(starts, actions, lengths, apply_paths(starts, actions, lengths))


def sample_paths_by_length(
    rng: np.random.Generator,
    per_length: int,
    lengths: tuple[int, ...],
) -> tuple[PathSet, np.ndarray]:
    if per_length <= 0 or not lengths:
        raise ValueError("per_length and lengths must be non-empty and positive")
    paths = [sample_paths(rng, per_length, length, length) for length in lengths]
    return (
        concatenate_path_sets(paths),
        np.concatenate([np.full(per_length, length, dtype=np.int64) for length in lengths]),
    )


def balanced_endpoint_prefixes(
    rng: np.random.Generator,
    per_state: int,
    minimum_length: int = 0,
    maximum_length: int = 6,
) -> tuple[PathSet, np.ndarray]:
    if per_state <= 0:
        raise ValueError("per_state must be positive")
    if not 0 <= minimum_length <= maximum_length <= DEFAULT_MAX_ACTIONS:
        raise ValueError("invalid path length range")
    targets = np.repeat(np.arange(NUM_STATES, dtype=np.int64), per_state)
    repeats = np.tile(np.arange(per_state, dtype=np.int64), NUM_STATES)
    lengths = rng.integers(minimum_length, maximum_length + 1, size=len(targets), dtype=np.int64)
    actions = rng.integers(NUM_ACTIONS, size=(len(targets), DEFAULT_MAX_ACTIONS), dtype=np.int64)
    starts = rewind_paths(targets, actions, lengths)
    return PathSet(starts, actions, lengths, targets), repeats


def append_action(path_set: PathSet, action: int | np.ndarray) -> PathSet:
    action_array = np.broadcast_to(np.asarray(action, dtype=np.int64), (len(path_set),))
    if np.any(action_array < 0) or np.any(action_array >= NUM_ACTIONS):
        raise ValueError("invalid S5 action")
    if np.any(path_set.lengths >= path_set.max_actions):
        raise ValueError("no free action slot")
    actions = path_set.actions.copy()
    actions[np.arange(len(path_set)), path_set.lengths] = action_array
    lengths = path_set.lengths + 1
    return PathSet(
        path_set.starts.copy(), actions, lengths, apply_actions(path_set.targets, action_array)
    )


def append_two_actions(path_set: PathSet, first: int, second: int) -> PathSet:
    return append_action(append_action(path_set, first), second)


def concatenate_path_sets(paths: list[PathSet]) -> PathSet:
    if not paths:
        raise ValueError("cannot concatenate an empty path list")
    return PathSet(
        np.concatenate([path.starts for path in paths]),
        np.concatenate([path.actions for path in paths]),
        np.concatenate([path.lengths for path in paths]),
        np.concatenate([path.targets for path in paths]),
    )


def make_loop_paths(rng: np.random.Generator, count: int) -> PathSet:
    prefix_lengths = rng.integers(0, 5, size=count, dtype=np.int64)
    word_lengths = rng.integers(1, 5, size=count, dtype=np.int64)
    starts = rng.integers(NUM_STATES, size=count, dtype=np.int64)
    actions = np.zeros((count, DEFAULT_MAX_ACTIONS), dtype=np.int64)
    for row in range(count):
        prefix = rng.integers(NUM_ACTIONS, size=int(prefix_lengths[row]))
        word = rng.integers(NUM_ACTIONS, size=int(word_lengths[row]))
        sequence = np.concatenate((prefix, word, word[::-1])).astype(np.int64)
        actions[row, : len(sequence)] = sequence
    lengths = prefix_lengths + 2 * word_lengths
    targets = apply_paths(starts, actions, lengths)
    prefix_targets = apply_paths(starts, actions, prefix_lengths)
    if not np.array_equal(targets, prefix_targets):
        raise AssertionError("S5 self-inverse loop is not an identity")
    return PathSet(starts, actions, lengths, targets)


def make_route_equivalence_pairs(rng: np.random.Generator, count: int) -> tuple[PathSet, PathSet]:
    middle = rng.integers(NUM_STATES, size=count, dtype=np.int64)
    first_lengths = rng.integers(0, 7, size=count, dtype=np.int64)
    second_lengths = rng.integers(0, 7, size=count, dtype=np.int64)
    suffix_lengths = rng.integers(1, 5, size=count, dtype=np.int64)
    first_actions = np.zeros((count, DEFAULT_MAX_ACTIONS), dtype=np.int64)
    second_actions = np.zeros((count, DEFAULT_MAX_ACTIONS), dtype=np.int64)
    for row in range(count):
        first = rng.integers(NUM_ACTIONS, size=int(first_lengths[row]))
        second = rng.integers(NUM_ACTIONS, size=int(second_lengths[row]))
        if len(first) == len(second) and np.array_equal(first, second):
            second = second.copy()
            if len(second) == 0:
                second = np.asarray([0, 0], dtype=np.int64)
                second_lengths[row] = 2
            else:
                second[0] = (second[0] + 1) % NUM_ACTIONS
        suffix = rng.integers(NUM_ACTIONS, size=int(suffix_lengths[row]))
        first_actions[row, : len(first)] = first
        second_actions[row, : len(second)] = second
        first_actions[row, len(first) : len(first) + len(suffix)] = suffix
        second_actions[row, len(second) : len(second) + len(suffix)] = suffix
    first_starts = rewind_paths(middle, first_actions, first_lengths)
    second_starts = rewind_paths(middle, second_actions, second_lengths)
    first_total, second_total = first_lengths + suffix_lengths, second_lengths + suffix_lengths
    first_targets = apply_paths(first_starts, first_actions, first_total)
    second_targets = apply_paths(second_starts, second_actions, second_total)
    if not np.array_equal(first_targets, second_targets):
        raise AssertionError("route-equivalent S5 histories disagree")
    return PathSet(first_starts, first_actions, first_total, first_targets), PathSet(
        second_starts, second_actions, second_total, second_targets
    )


def commutativity_labels() -> dict[tuple[int, int], bool]:
    states = np.arange(NUM_STATES, dtype=np.int64)
    labels: dict[tuple[int, int], bool] = {}
    for first, second in combinations(range(NUM_ACTIONS), 2):
        labels[(first, second)] = bool(
            np.array_equal(
                apply_actions(apply_actions(states, first), second),
                apply_actions(apply_actions(states, second), first),
            )
        )
    return labels


def noninverse_control(action: int) -> int:
    return (int(action) + 1) % NUM_ACTIONS


def sample_training_batch_torch(
    *, batch_size: int, maximum_length: int, generator: object, device: object
) -> tuple[object, object]:
    import torch

    if batch_size <= 0:
        raise ValueError("batch_size must be positive")
    if not 0 <= maximum_length <= DEFAULT_MAX_ACTIONS:
        raise ValueError("invalid maximum_length")

    starts = torch.randint(
        NUM_STATES, (batch_size,), generator=generator, device=device, dtype=torch.long
    )
    lengths = torch.randint(
        maximum_length + 1, (batch_size,), generator=generator, device=device, dtype=torch.long
    )
    actions = torch.randint(
        NUM_ACTIONS,
        (batch_size, DEFAULT_MAX_ACTIONS),
        generator=generator,
        device=device,
        dtype=torch.long,
    )
    table = torch_transition_table(device)
    current = starts.clone()
    for slot in range(maximum_length):
        active = slot < lengths
        current = torch.where(active, table[current, actions[:, slot]], current)
    inputs = torch.full((batch_size, SEQUENCE_LENGTH), PAD_TOKEN, device=device, dtype=torch.long)
    inputs[:, 0] = BOS_TOKEN
    inputs[:, 1] = STATE_TOKEN_OFFSET + starts
    indices = torch.arange(DEFAULT_MAX_ACTIONS, device=device)[None, :]
    inputs[:, 2:-1] = torch.where(
        indices < lengths[:, None], ACTION_TOKEN_OFFSET + actions, torch.zeros_like(actions)
    )
    inputs[:, -1] = QUERY_TOKEN
    return inputs, current


==> anc/src/verb_operator_algebra/synthetic_analysis.py <==
"""Evaluation and statistics for Phase 4 synthetic-world trajectories."""

from __future__ import annotations

from dataclasses import dataclass
from itertools import combinations
from typing import Any

import numpy as np

from .synthetic_world import (
    ACTIONS,
    INVERSE_ACTION,
    NUM_ACTIONS,
    NUM_STATES,
    PathSet,
    append_action,
    append_two_actions,
    balanced_endpoint_prefixes,
    commutativity_labels,
    concatenate_path_sets,
    make_loop_paths,
    make_route_equivalence_pairs,
    noninverse_control,
    sample_paths_by_length,
)


@dataclass(frozen=True)
class EvaluationSuite:
    id_paths: PathSet
    id_lengths: np.ndarray
    ood_paths: PathSet
    ood_lengths: np.ndarray
    loop_paths: PathSet
    route_first: PathSet
    route_second: PathSet
    operator_prefixes: PathSet
    operator_repeats: np.ndarray
    composition_prefixes: PathSet


def make_evaluation_suite(
    *,
    seed: int,
    id_per_length: int,
    ood_per_length: int,
    loop_count: int,
    route_pair_count: int,
    operator_per_state: int,
    composition_per_state: int,
) -> EvaluationSuite:
    rng = np.random.default_rng(seed)
    id_paths, id_lengths = sample_paths_by_length(
        rng, id_per_length, tuple(range(0, 7))
    )
    ood_paths, ood_lengths = sample_paths_by_length(
        rng, ood_per_length, tuple(range(7, 13))
    )
    loop_paths = make_loop_paths(rng, loop_count)
    route_first, route_second = make_route_equivalence_pairs(rng, route_pair_count)
    operator_prefixes, operator_repeats = balanced_endpoint_prefixes(
        rng, operator_per_state
    )
    composition_prefixes, _ = balanced_endpoint_prefixes(
        rng, composition_per_state
    )
    return EvaluationSuite(
        id_paths=id_paths,
        id_lengths=id_lengths,
        ood_paths=ood_paths,
        ood_lengths=ood_lengths,
        loop_paths=loop_paths,
        route_first=route_first,
        route_second=route_second,
        operator_prefixes=operator_prefixes,
        operator_repeats=operator_repeats,
        composition_prefixes=composition_prefixes,
    )


def model_outputs(
    *,
    model: Any,
    path_set: PathSet,
    batch_size: int,
    device: Any,
    return_hidden: bool,
) -> tuple[np.ndarray, np.ndarray | None]:
    import torch

    inputs = path_set.input_ids()
    predictions: list[np.ndarray] = []
    hidden_rows: list[np.ndarray] = []
    model.eval()
    with torch.inference_mode():
        for offset in range(0, len(path_set), batch_size):
            batch = torch.from_numpy(inputs[offset : offset + batch_size]).to(
                device=device, dtype=torch.long
            )
            with torch.autocast(device_type="cuda", dtype=torch.bfloat16):
                output = model(batch, return_hidden=return_hidden)
            if return_hidden:
                logits, hidden = output
                hidden_rows.append(hidden.float().cpu().numpy())
            else:
                logits = output
            predictions.append(logits.argmax(dim=-1).cpu().numpy())
    prediction = np.concatenate(predictions).astype(np.int64)
    hidden_output = np.concatenate(hidden_rows).astype(np.float32) if return_hidden else None
    return prediction, hidden_output


def accuracy_by_length(
    prediction: np.ndarray,
    truth: np.ndarray,
    lengths: np.ndarray,
) -> dict[int, float]:
    return {
        int(length): float(np.mean(prediction[lengths == length] == truth[lengths == length]))
        for length in sorted(set(lengths.tolist()))
    }


def fit_affine(
    source: np.ndarray, target: np.ndarray, alpha: float
) -> tuple[np.ndarray, np.ndarray]:
    source64 = np.asarray(source, dtype=np.float64)
    target64 = np.asarray(target, dtype=np.float64)
    augmented = np.column_stack((source64, np.ones(len(source64), dtype=np.float64)))
    penalty = np.eye(augmented.shape[1], dtype=np.float64) * float(alpha)
    penalty[-1, -1] = 0.0
    coefficients = np.linalg.solve(
        augmented.T @ augmented + penalty, augmented.T @ target64
    )
    return coefficients[:-1], coefficients[-1]


def apply_affine(
    values: np.ndarray, coefficients: np.ndarray, intercept: np.ndarray
) -> np.ndarray:
    return np.asarray(values, dtype=np.float64) @ coefficients + intercept


def normalized_rmse(
    prediction: np.ndarray, target: np.ndarray, reference_mean: np.ndarray
) -> float:
    prediction64 = np.asarray(prediction, dtype=np.float64)
    target64 = np.asarray(target, dtype=np.float64)
    mean64 = np.asarray(reference_mean, dtype=np.float64)
    numerator = np.sqrt(np.mean(np.sum((prediction64 - target64) ** 2, axis=1)))
    denominator = np.sqrt(np.mean(np.sum((target64 - mean64) ** 2, axis=1)))
    return float(numerator / max(denominator, 1e-12))


def nearest_centroid_accuracy(
    values: np.ndarray, truth: np.ndarray, centroids: np.ndarray
) -> float:
    distance = np.sum(
        (values[:, None, :] - centroids[None, :, :]) ** 2,
        axis=-1,
    )
    prediction = np.argmin(distance, axis=1)
    return float(np.mean(prediction == truth))


def _state_projection(
    hidden: np.ndarray,
    truth: np.ndarray,
    train_mask: np.ndarray,
    rank: int,
) -> tuple[np.ndarray, np.ndarray, np.ndarray, np.ndarray, np.ndarray]:
    center = hidden[train_mask].astype(np.float64).mean(axis=0)
    centroids = np.stack(
        [hidden[train_mask & (truth == state)].mean(axis=0) for state in range(NUM_STATES)]
    ).astype(np.float64)
    _, _, right = np.linalg.svd(centroids - center, full_matrices=False)
    effective_rank = min(rank, right.shape[0])
    basis = right[:effective_rank].T
    projected = (hidden.astype(np.float64) - center) @ basis
    scale = projected[train_mask].std(axis=0)
    scale[scale < 1e-8] = 1.0
    standardized = projected / scale
    state_centroids = np.stack(
        [
            standardized[train_mask & (truth == state)].mean(axis=0)
            for state in range(NUM_STATES)
        ]
    )
    return standardized, center, basis, scale, state_centroids


def _project(
    hidden: np.ndarray, center: np.ndarray, basis: np.ndarray, scale: np.ndarray
) -> np.ndarray:
    return ((hidden.astype(np.float64) - center) @ basis) / scale


def _representation_scale(values: np.ndarray) -> float:
    centered = values - values.mean(axis=0)
    return float(np.sqrt(np.mean(np.sum(centered**2, axis=1))))


def evaluate_checkpoint(
    *,
    model: Any,
    suite: EvaluationSuite,
    evaluation_batch_size: int,
    device: Any,
    subspace_rank: int,
    ridge_alpha: float,
    operator_train_per_state: int,
) -> tuple[dict[str, Any], list[dict[str, Any]], list[dict[str, Any]]]:
    from sklearn.metrics import roc_auc_score

    id_prediction, _ = model_outputs(
        model=model,
        path_set=suite.id_paths,
        batch_size=evaluation_batch_size,
        device=device,
        return_hidden=False,
    )
    ood_prediction, _ = model_outputs(
        model=model,
        path_set=suite.ood_paths,
        batch_size=evaluation_batch_size,
        device=device,
        return_hidden=False,
    )
    loop_prediction, _ = model_outputs(
        model=model,
        path_set=suite.loop_paths,
        batch_size=evaluation_batch_size,
        device=device,
        return_hidden=False,
    )
    route_first_prediction, _ = model_outputs(
        model=model,
        path_set=suite.route_first,
        batch_size=evaluation_batch_size,
        device=device,
        return_hidden=False,
    )
    route_second_prediction, _ = model_outputs(
        model=model,
        path_set=suite.route_second,
        batch_size=evaluation_batch_size,
        device=device,
        return_hidden=False,
    )
    id_lengths = accuracy_by_length(
        id_prediction, suite.id_paths.targets, suite.id_lengths
    )
    ood_lengths = accuracy_by_length(
        ood_prediction, suite.ood_paths.targets, suite.ood_lengths
    )
    route_truth = suite.route_first.targets
    route_joint = (route_first_prediction == route_truth) & (
        route_second_prediction == route_truth
    )

    _, before_hidden = model_outputs(
        model=model,
        path_set=suite.operator_prefixes,
        batch_size=evaluation_batch_size,
        device=device,
        return_hidden=True,
    )
    if before_hidden is None:
        raise AssertionError("operator hidden states were not returned")
    after_sets = [append_action(suite.operator_prefixes, action) for action in range(NUM_ACTIONS)]
    after_paths = concatenate_path_sets(after_sets)
    _, after_hidden_flat = model_outputs(
        model=model,
        path_set=after_paths,
        batch_size=evaluation_batch_size,
        device=device,
        return_hidden=True,
    )
    if after_hidden_flat is None:
        raise AssertionError("after hidden states were not returned")
    after_hidden = after_hidden_flat.reshape(NUM_ACTIONS, len(suite.operator_prefixes), -1)
    train_mask = suite.operator_repeats < operator_train_per_state
    test_mask = ~train_mask
    before_z, center, basis, scale, state_centroids = _state_projection(
        before_hidden,
        suite.operator_prefixes.targets,
        train_mask,
        subspace_rank,
    )
    after_z = np.stack(
        [_project(after_hidden[action], center, basis, scale) for action in range(NUM_ACTIONS)]
    )
    before_decode = nearest_centroid_accuracy(
        before_z[test_mask], suite.operator_prefixes.targets[test_mask], state_centroids
    )
    after_decode_rows = [
        nearest_centroid_accuracy(
            after_z[action, test_mask],
            after_sets[action].targets[test_mask],
            state_centroids,
        )
        for action in range(NUM_ACTIONS)
    ]

    maps: list[tuple[np.ndarray, np.ndarray]] = []
    action_rows: list[dict[str, Any]] = []
    for action in range(NUM_ACTIONS):
        source_train = before_z[train_mask]
        target_train = after_z[action, train_mask]
        source_test = before_z[test_mask]
        target_test = after_z[action, test_mask]
        coefficients, intercept = fit_affine(source_train, target_train, ridge_alpha)
        maps.append((coefficients, intercept))
        target_mean = target_train.mean(axis=0)
        affine_error = normalized_rmse(
            apply_affine(source_test, coefficients, intercept), target_test, target_mean
        )
        translation = (target_train - source_train).mean(axis=0)
        translation_error = normalized_rmse(
            source_test + translation, target_test, target_mean
        )
        identity_error = normalized_rmse(source_test, target_test, target_mean)
        action_rows.append(
            {
                "action": ACTIONS[action],
                "affine_error": affine_error,
                "translation_error": translation_error,
                "identity_error": identity_error,
                "affine_improvement_over_translation": float(
                    1.0 - affine_error / max(translation_error, 1e-12)
                ),
                "after_state_decode_accuracy": after_decode_rows[action],
            }
        )

    composition_before = suite.composition_prefixes
    _, composition_before_hidden = model_outputs(
        model=model,
        path_set=composition_before,
        batch_size=evaluation_batch_size,
        device=device,
        return_hidden=True,
    )
    if composition_before_hidden is None:
        raise AssertionError("composition hidden states were not returned")
    composition_z = _project(composition_before_hidden, center, basis, scale)
    composition_after_first_sets = [
        append_action(composition_before, action) for action in range(NUM_ACTIONS)
    ]
    _, composition_after_first_hidden = model_outputs(
        model=model,
        path_set=concatenate_path_sets(composition_after_first_sets),
        batch_size=evaluation_batch_size,
        device=device,
        return_hidden=True,
    )
    if composition_after_first_hidden is None:
        raise AssertionError("oracle intermediate hidden states were not returned")
    composition_after_first_z = _project(
        composition_after_first_hidden, center, basis, scale
    ).reshape(NUM_ACTIONS, len(composition_before), -1)

    ordered_pairs = [
        (first, second)
        for first in range(NUM_ACTIONS)
        for second in range(NUM_ACTIONS)
        if first != second
    ]
    endpoint_sets = [
        append_two_actions(composition_before, first, second)
        for first, second in ordered_pairs
    ]
    _, endpoint_hidden = model_outputs(
        model=model,
        path_set=concatenate_path_sets(endpoint_sets),
        batch_size=evaluation_batch_size,
        device=device,
        return_hidden=True,
    )
    if endpoint_hidden is None:
        raise AssertionError("composition endpoint hidden states were not returned")
    endpoint_z = _project(endpoint_hidden, center, basis, scale).reshape(
        len(ordered_pairs), len(composition_before), -1
    )
    composition_errors: dict[tuple[int, int], float] = {}
    oracle_errors: dict[tuple[int, int], float] = {}
    for pair_index, (first, second) in enumerate(ordered_pairs):
        first_prediction = apply_affine(composition_z, *maps[first])
        composition_prediction = apply_affine(first_prediction, *maps[second])
        oracle_prediction = apply_affine(
            composition_after_first_z[first], *maps[second]
        )
        target = endpoint_z[pair_index]
        target_mean = target.mean(axis=0)
        composition_errors[(first, second)] = normalized_rmse(
            composition_prediction, target, target_mean
        )
        oracle_errors[(first, second)] = normalized_rmse(
            oracle_prediction, target, target_mean
        )

    commutation = commutativity_labels()
    pair_rows: list[dict[str, Any]] = []
    commutator_values = []
    noncommuting_labels = []
    representation_scale = max(_representation_scale(composition_z), 1e-12)
    for first, second in combinations(range(NUM_ACTIONS), 2):
        forward = apply_affine(
            apply_affine(composition_z, *maps[first]), *maps[second]
        )
        reverse = apply_affine(
            apply_affine(composition_z, *maps[second]), *maps[first]
        )
        commutator = float(
            np.sqrt(np.mean(np.sum((forward - reverse) ** 2, axis=1)))
            / representation_scale
        )
        noncommuting = not commutation[(first, second)]
        commutator_values.append(commutator)
        noncommuting_labels.append(int(noncommuting))
        pair_rows.append(
            {
                "first_action": ACTIONS[first],
                "second_action": ACTIONS[second],
                "ground_truth_commutes": bool(not noncommuting),
                "commutator_norm": commutator,
                "forward_composition_error": composition_errors[(first, second)],
                "reverse_composition_error": composition_errors[(second, first)],
                "forward_oracle_error": oracle_errors[(first, second)],
                "reverse_oracle_error": oracle_errors[(second, first)],
            }
        )
    commutativity_auc = float(roc_auc_score(noncommuting_labels, commutator_values))

    inverse_errors = []
    control_errors = []
    source_mean = composition_z.mean(axis=0)
    for action in range(NUM_ACTIONS):
        first_prediction = apply_affine(composition_z, *maps[action])
        inverse = int(INVERSE_ACTION[action])
        control = noninverse_control(action)
        inverse_prediction = apply_affine(first_prediction, *maps[inverse])
        control_prediction = apply_affine(first_prediction, *maps[control])
        inverse_error = normalized_rmse(inverse_prediction, composition_z, source_mean)
        control_error = normalized_rmse(control_prediction, composition_z, source_mean)
        inverse_errors.append(inverse_error)
        control_errors.append(control_error)
        action_rows[action].update(
            {
                "inverse_action": ACTIONS[inverse],
                "noninverse_control": ACTIONS[control],
                "inverse_cycle_error": inverse_error,
                "noninverse_control_error": control_error,
            }
        )

    h1_error = float(np.mean([row["affine_error"] for row in action_rows]))
    h1_translation = float(np.mean([row["translation_error"] for row in action_rows]))
    h2_error = float(np.mean(list(composition_errors.values())))
    h2_oracle_error = float(np.mean(list(oracle_errors.values())))
    h4_error = float(np.mean(inverse_errors))
    h4_control_error = float(np.mean(control_errors))
    metrics: dict[str, Any] = {
        "id_accuracy": float(np.mean(id_prediction == suite.id_paths.targets)),
        "id_minimum_length_accuracy": float(min(id_lengths.values())),
        "id_accuracy_by_length": id_lengths,
        "ood_accuracy": float(np.mean(ood_prediction == suite.ood_paths.targets)),
        "ood_minimum_length_accuracy": float(min(ood_lengths.values())),
        "ood_accuracy_by_length": ood_lengths,
        "loop_accuracy": float(
            np.mean(loop_prediction == suite.loop_paths.targets)
        ),
        "route_pair_joint_accuracy": float(np.mean(route_joint)),
        "route_prediction_agreement": float(
            np.mean(route_first_prediction == route_second_prediction)
        ),
        "state_decode_accuracy": float(
            np.mean([before_decode, *after_decode_rows])
        ),
        "state_decode_before_accuracy": before_decode,
        "state_subspace_rank": int(basis.shape[1]),
        "h1_affine_error": h1_error,
        "h1_worst_action_error": float(
            max(row["affine_error"] for row in action_rows)
        ),
        "h1_translation_error": h1_translation,
        "h1_improvement_over_translation": float(
            1.0 - h1_error / max(h1_translation, 1e-12)
        ),
        "h2_composition_error": h2_error,
        "h2_oracle_error": h2_oracle_error,
        "h2_accumulation_gap": float(h2_error - h2_oracle_error),
        "h3_commutativity_auc": commutativity_auc,
        "h3_mean_commuting_norm": float(
            np.mean(
                [
                    value
                    for value, label in zip(commutator_values, noncommuting_labels)
                    if not label
                ]
            )
        ),
        "h3_mean_noncommuting_norm": float(
            np.mean(
                [
                    value
                    for value, label in zip(commutator_values, noncommuting_labels)
                    if label
                ]
            )
        ),
        "h4_inverse_cycle_error": h4_error,
        "h4_noninverse_control_error": h4_control_error,
        "h4_improvement_over_control": float(
            1.0 - h4_error / max(h4_control_error, 1e-12)
        ),
    }
    metrics["algebra_violation"] = float(
        np.mean(
            [
                np.clip(metrics["h1_affine_error"], 0.0, 1.0),
                np.clip(metrics["h2_composition_error"], 0.0, 1.0),
                1.0 - metrics["h3_commutativity_auc"],
                np.clip(metrics["h4_inverse_cycle_error"], 0.0, 1.0),
            ]
        )
    )
    metrics["world_incoherence"] = float(
        1.0
        - np.mean(
            [
                metrics["ood_accuracy"],
                metrics["loop_accuracy"],
                metrics["route_pair_joint_accuracy"],
            ]
        )
    )
    return metrics, action_rows, pair_rows


def _partial_spearman(rows: list[dict[str, Any]]) -> float:
    from scipy.stats import rankdata

    algebra = rankdata([float(row["algebra_violation"]) for row in rows])
    incoherence = rankdata([float(row["world_incoherence"]) for row in rows])
    id_rank = rankdata([float(row["id_accuracy"]) for row in rows])
    log_parameters = np.log(
        np.asarray([float(row["parameter_count"]) for row in rows], dtype=np.float64)
    )
    design = np.column_stack((np.ones(len(rows)), id_rank, log_parameters))
    algebra_residual = algebra - design @ np.linalg.lstsq(design, algebra, rcond=None)[0]
    incoherence_residual = incoherence - design @ np.linalg.lstsq(
        design, incoherence, rcond=None
    )[0]
    if np.std(algebra_residual) < 1e-12 or np.std(incoherence_residual) < 1e-12:
        return float("nan")
    return float(np.corrcoef(algebra_residual, incoherence_residual)[0, 1])


def h5_analysis(
    rows: list[dict[str, Any]], *, bootstrap_resamples: int, seed: int
) -> dict[str, Any]:
    from scipy.stats import spearmanr

    nonzero = [row for row in rows if int(row["examples_seen"]) > 0]
    if len(nonzero) < 9:
        raise ValueError("H5 requires nonzero checkpoints from all training runs")
    estimate = _partial_spearman(nonzero)
    run_keys = sorted({str(row["run_key"]) for row in nonzero})
    by_run = {key: [row for row in nonzero if row["run_key"] == key] for key in run_keys}
    rng = np.random.default_rng(seed)
    bootstrap = []
    for _ in range(bootstrap_resamples):
        sampled_keys = rng.choice(run_keys, size=len(run_keys), replace=True)
        sampled_rows = [row for key in sampled_keys for row in by_run[str(key)]]
        value = _partial_spearman(sampled_rows)
        if np.isfinite(value):
            bootstrap.append(value)
    if len(bootstrap) < bootstrap_resamples * 0.95:
        raise RuntimeError("too many undefined H5 bootstrap samples")
    confidence_interval = [
        float(value) for value in np.quantile(np.asarray(bootstrap), (0.025, 0.975))
    ]
    scale_correlations = {}
    for scale in sorted({str(row["scale"]) for row in nonzero}):
        selected = [row for row in nonzero if row["scale"] == scale]
        scale_correlations[scale] = float(
            spearmanr(
                [row["algebra_violation"] for row in selected],
                [row["world_incoherence"] for row in selected],
            ).statistic
        )
    sensitivity_rows = [
        row for row in nonzero if 0.05 < float(row["id_accuracy"]) < 0.995
    ]
    sensitivity = (
        _partial_spearman(sensitivity_rows) if len(sensitivity_rows) >= 9 else float("nan")
    )
    passed = bool(
        estimate >= 0.40
        and confidence_interval[0] > 0.0
        and all(value > 0.0 for value in scale_correlations.values())
        and np.isfinite(sensitivity)
        and sensitivity > 0.0
    )
    return {
        "observation_count": len(nonzero),
        "cluster_count": len(run_keys),
        "partial_spearman": estimate,
        "cluster_bootstrap_95ci": confidence_interval,
        "bootstrap_valid_resamples": len(bootstrap),
        "scale_raw_spearman": scale_correlations,
        "sensitivity_observation_count": len(sensitivity_rows),
        "sensitivity_partial_spearman": sensitivity,
        "passed": passed,
    }


==> anc/src/verb_operator_algebra/synthetic_model.py <==
"""Small decoder-only Transformer for the Phase 4 synthetic world."""

from __future__ import annotations

from dataclasses import dataclass
from typing import Any


@dataclass(frozen=True)
class SyntheticTransformerConfig:
    vocab_size: int
    sequence_length: int
    num_states: int
    layers: int
    d_model: int
    heads: int
    mlp_hidden: int
    dropout: float = 0.0


def build_synthetic_transformer(config: SyntheticTransformerConfig) -> Any:
    """Build lazily so data-only tests do not require torch at import time."""

    import torch
    import torch.nn as nn
    import torch.nn.functional as functional

    if config.d_model % config.heads:
        raise ValueError("d_model must be divisible by heads")

    class CausalSelfAttention(nn.Module):
        def __init__(self) -> None:
            super().__init__()
            self.heads = config.heads
            self.head_dim = config.d_model // config.heads
            self.qkv = nn.Linear(config.d_model, 3 * config.d_model, bias=False)
            self.projection = nn.Linear(config.d_model, config.d_model, bias=False)

        def forward(self, hidden: torch.Tensor) -> torch.Tensor:
            batch, length, width = hidden.shape
            qkv = self.qkv(hidden).view(
                batch, length, 3, self.heads, self.head_dim
            )
            query, key, value = qkv.permute(2, 0, 3, 1, 4).unbind(0)
            attended = functional.scaled_dot_product_attention(
                query,
                key,
                value,
                dropout_p=config.dropout if self.training else 0.0,
                is_causal=True,
            )
            attended = attended.transpose(1, 2).contiguous().view(batch, length, width)
            return self.projection(attended)

    class FeedForward(nn.Module):
        def __init__(self) -> None:
            super().__init__()
            self.up = nn.Linear(config.d_model, config.mlp_hidden, bias=False)
            self.down = nn.Linear(config.mlp_hidden, config.d_model, bias=False)

        def forward(self, hidden: torch.Tensor) -> torch.Tensor:
            return self.down(functional.gelu(self.up(hidden), approximate="tanh"))

    class Block(nn.Module):
        def __init__(self) -> None:
            super().__init__()
            self.attention_norm = nn.LayerNorm(config.d_model)
            self.attention = CausalSelfAttention()
            self.mlp_norm = nn.LayerNorm(config.d_model)
            self.mlp = FeedForward()

        def forward(self, hidden: torch.Tensor) -> torch.Tensor:
            hidden = hidden + self.attention(self.attention_norm(hidden))
            return hidden + self.mlp(self.mlp_norm(hidden))

    class SyntheticTransformer(nn.Module):
        def __init__(self) -> None:
            super().__init__()
            self.config = config
            self.token_embedding = nn.Embedding(config.vocab_size, config.d_model)
            self.position_embedding = nn.Embedding(
                config.sequence_length, config.d_model
            )
            self.blocks = nn.ModuleList(Block() for _ in range(config.layers))
            self.final_norm = nn.LayerNorm(config.d_model)
            self.state_head = nn.Linear(config.d_model, config.num_states, bias=False)
            self.apply(self._initialize)
            residual_scale = (2 * config.layers) ** -0.5
            for block in self.blocks:
                nn.init.normal_(block.attention.projection.weight, 0.0, 0.02 * residual_scale)
                nn.init.normal_(block.mlp.down.weight, 0.0, 0.02 * residual_scale)

        @staticmethod
        def _initialize(module: nn.Module) -> None:
            if isinstance(module, (nn.Linear, nn.Embedding)):
                nn.init.normal_(module.weight, mean=0.0, std=0.02)
            elif isinstance(module, nn.LayerNorm):
                nn.init.ones_(module.weight)
                nn.init.zeros_(module.bias)

        def forward(
            self, input_ids: torch.Tensor, return_hidden: bool = False
        ) -> torch.Tensor | tuple[torch.Tensor, torch.Tensor]:
            positions = torch.arange(
                input_ids.shape[1], device=input_ids.device, dtype=torch.long
            )
            hidden = self.token_embedding(input_ids) + self.position_embedding(positions)
            for block in self.blocks:
                hidden = block(hidden)
            query_hidden = self.final_norm(hidden[:, -1])
            logits = self.state_head(query_hidden)
            if return_hidden:
                return logits, query_hidden
            return logits

    return SyntheticTransformer()


def parameter_count(model: Any) -> int:
    return int(sum(parameter.numel() for parameter in model.parameters()))


def unwrapped_model(model: Any) -> Any:
    return getattr(model, "_orig_mod", model)



==> anc/src/verb_operator_algebra/synthetic_stage_analysis.py <==
"""Phase 4b stage-ordering evaluation for the synthetic transition world.

This module deliberately does not import or alter the Phase 4 H5 machinery.
It implements the separately preregistered Phase 4b measurements: a
condition-local chart for each action-count condition, an action-count
agnostic Procrustes chart test, and state-held-out 32D operator tests.
"""

from __future__ import annotations

import math
from dataclasses import dataclass
from itertools import combinations
from typing import Any, Iterable

import numpy as np

from .synthetic_analysis import (
    apply_affine,
    fit_affine,
    make_evaluation_suite,
    normalized_rmse,
)
from .synthetic_model import unwrapped_model
from .synthetic_world import (
    ACTIONS,
    DEFAULT_MAX_ACTIONS,
    INVERSE_ACTION,
    NUM_ACTIONS,
    NUM_STATES,
    PathSet,
    append_action,
    append_two_actions,
    commutativity_labels,
    concatenate_path_sets,
    rewind_paths,
)


CALIBRATION_REPEATS = 8
TOTAL_REPEATS = 12
HELDOUT_REPEATS = 4
WITHIN_CHART_RANK = 120
CANONICAL_OPERATOR_RANK = 32
ORDERED_ACTION_PAIRS = tuple(
    (first, second)
    for first in range(NUM_ACTIONS)
    for second in range(NUM_ACTIONS)
    if first != second
)
UNORDERED_ACTION_PAIRS = tuple(combinations(range(NUM_ACTIONS), 2))


@dataclass(frozen=True)
class StageEvaluationSuite:
    """Fixed Phase 4b paths and the preregistered history/state partitions."""

    base_paths: PathSet
    repeats: np.ndarray
    calibration_mask: np.ndarray
    heldout_mask: np.ndarray
    route_left_indices: np.ndarray
    route_right_indices: np.ndarray
    state_folds: np.ndarray
    behavior_suite: Any
    ordered_pairs: tuple[tuple[int, int], ...] = ORDERED_ACTION_PAIRS

    @property
    def p1_paths(self) -> tuple[PathSet, ...]:
        return tuple(append_action(self.base_paths, action) for action in range(NUM_ACTIONS))

    @property
    def p2_paths(self) -> tuple[PathSet, ...]:
        return tuple(
            append_two_actions(self.base_paths, first, second)
            for first, second in self.ordered_pairs
        )


@dataclass(frozen=True)
class _Chart:
    center: np.ndarray
    basis: np.ndarray
    scale: np.ndarray
    state_centroids: np.ndarray

    def project(self, hidden: np.ndarray) -> np.ndarray:
        return ((np.asarray(hidden, dtype=np.float64) - self.center) @ self.basis) / self.scale


def make_stage_evaluation_suite(
    seed: int = 20260914,
    base_per_state: int = TOTAL_REPEATS,
    base_length: int = 4,
    history_train_per_state: int = CALIBRATION_REPEATS,
    state_fold_seed: int = 20260916,
    id_per_length: int = 512,
    ood_per_length: int = 512,
    loop_count: int = 2048,
    route_pair_count: int = 1024,
    legacy_operator_per_state: int = 12,
    legacy_composition_per_state: int = 1,
) -> StageEvaluationSuite:
    """Build the fixed-length-four, endpoint-balanced Phase 4b suite.

    For every state we sample twelve action histories, then rewind from that
    state.  Thus all histories have exactly length four but are balanced by
    their *terminal* state, which is the quantity used by every chart.
    """

    if base_per_state != TOTAL_REPEATS:
        raise ValueError("Phase 4b preregistration fixes base_per_state=12")
    if base_length != 4:
        raise ValueError("Phase 4b preregistration fixes base_length=4")
    if history_train_per_state != CALIBRATION_REPEATS:
        raise ValueError("Phase 4b preregistration fixes history_train_per_state=8")
    rng = np.random.default_rng(seed)
    targets = np.repeat(np.arange(NUM_STATES, dtype=np.int64), base_per_state)
    repeats = np.tile(np.arange(base_per_state, dtype=np.int64), NUM_STATES)
    actions = rng.integers(
        0, NUM_ACTIONS, size=(len(targets), DEFAULT_MAX_ACTIONS), dtype=np.int64
    )
    lengths = np.full(len(targets), base_length, dtype=np.int64)
    starts = rewind_paths(targets, actions, lengths)
    base_paths = PathSet(starts=starts, actions=actions, lengths=lengths, targets=targets)
    calibration_mask = repeats < CALIBRATION_REPEATS
    heldout_mask = ~calibration_mask
    route_left: list[int] = []
    route_right: list[int] = []
    for state in range(NUM_STATES):
        offset = state * TOTAL_REPEATS
        route_left.extend((offset + 8, offset + 9))
        route_right.extend((offset + 10, offset + 11))
    generator = np.random.default_rng(state_fold_seed)
    shuffled_states = generator.permutation(NUM_STATES)
    state_folds = np.empty(NUM_STATES, dtype=np.int64)
    for fold, states in enumerate(np.array_split(shuffled_states, 3)):
        state_folds[states] = fold
    counts = np.bincount(state_folds, minlength=3)
    if tuple(counts.tolist()) != (41, 40, 40):
        raise AssertionError("state folds must have the preregistered 41/40/40 sizes")
    return StageEvaluationSuite(
        base_paths=base_paths,
        repeats=repeats,
        calibration_mask=calibration_mask,
        heldout_mask=heldout_mask,
        route_left_indices=np.asarray(route_left, dtype=np.int64),
        route_right_indices=np.asarray(route_right, dtype=np.int64),
        state_folds=state_folds,
        behavior_suite=make_evaluation_suite(
            seed=seed,
            id_per_length=id_per_length,
            ood_per_length=ood_per_length,
            loop_count=loop_count,
            route_pair_count=route_pair_count,
            operator_per_state=legacy_operator_per_state,
            composition_per_state=legacy_composition_per_state,
        ),
    )


def stage_suite_arrays(suite: StageEvaluationSuite) -> dict[str, np.ndarray]:
    """Arrays sufficient to serialize and exactly reconstruct the fixed suite."""

    arrays: dict[str, np.ndarray] = {
        "base_starts": suite.base_paths.starts,
        "base_actions": suite.base_paths.actions,
        "base_lengths": suite.base_paths.lengths,
        "base_targets": suite.base_paths.targets,
        "repeats": suite.repeats,
        "calibration_mask": suite.calibration_mask,
        "heldout_mask": suite.heldout_mask,
        "route_left_indices": suite.route_left_indices,
        "route_right_indices": suite.route_right_indices,
        "state_folds": suite.state_folds,
        "ordered_pairs": np.asarray(suite.ordered_pairs, dtype=np.int64),
    }
    for name in (
        "id_paths",
        "ood_paths",
        "loop_paths",
        "route_first",
        "route_second",
        "operator_prefixes",
        "composition_prefixes",
    ):
        path = getattr(suite.behavior_suite, name)
        arrays[f"behavior_{name}_starts"] = path.starts
        arrays[f"behavior_{name}_actions"] = path.actions
        arrays[f"behavior_{name}_lengths"] = path.lengths
        arrays[f"behavior_{name}_targets"] = path.targets
    arrays["behavior_id_lengths"] = suite.behavior_suite.id_lengths
    arrays["behavior_ood_lengths"] = suite.behavior_suite.ood_lengths
    arrays["behavior_operator_repeats"] = suite.behavior_suite.operator_repeats
    return arrays


def _model_outputs(
    *, model: Any, paths: PathSet, batch_size: int, device: Any
) -> tuple[np.ndarray, np.ndarray, np.ndarray]:
    """Return argmax, logits, and final-query hidden rows without sklearn."""

    import torch

    inputs = paths.input_ids()
    predictions: list[np.ndarray] = []
    logits_rows: list[np.ndarray] = []
    hidden_rows: list[np.ndarray] = []
    model.eval()
    with torch.inference_mode():
        for offset in range(0, len(paths), batch_size):
            batch = torch.from_numpy(inputs[offset : offset + batch_size]).to(
                device=device, dtype=torch.long
            )
            with torch.autocast(device_type="cuda", dtype=torch.bfloat16):
                logits, hidden = model(batch, return_hidden=True)
            predictions.append(logits.argmax(dim=-1).cpu().numpy())
            logits_rows.append(logits.float().cpu().numpy())
            hidden_rows.append(hidden.float().cpu().numpy())
    return (
        np.concatenate(predictions).astype(np.int64),
        np.concatenate(logits_rows).astype(np.float64),
        np.concatenate(hidden_rows).astype(np.float64),
    )


def _stack_outputs(
    *, model: Any, paths: Iterable[PathSet], batch_size: int, device: Any
) -> tuple[np.ndarray, np.ndarray, np.ndarray]:
    path_rows = tuple(paths)
    if not path_rows or len({len(path) for path in path_rows}) != 1:
        raise ValueError("stacked path sets must be non-empty and equal-sized")
    rows = _model_outputs(
        model=model,
        paths=concatenate_path_sets(list(path_rows)),
        batch_size=batch_size,
        device=device,
    )
    condition_count = len(path_rows)
    per_condition = len(path_rows[0])
    return tuple(
        values.reshape(condition_count, per_condition, *values.shape[1:])
        for values in rows
    )  # type: ignore[return-value]


def _accuracy(prediction: np.ndarray, target: np.ndarray) -> float:
    return float(np.mean(np.asarray(prediction) == np.asarray(target)))


def _fit_chart(
    hidden: np.ndarray, target: np.ndarray, calibration_mask: np.ndarray, rank: int
) -> _Chart:
    """Fit a state-balanced, float64 local coordinate chart."""

    values = np.asarray(hidden, dtype=np.float64)
    truth = np.asarray(target, dtype=np.int64)
    mask = np.asarray(calibration_mask, dtype=bool)
    center = values[mask].mean(axis=0)
    state_centers = np.stack(
        [values[mask & (truth == state)].mean(axis=0) for state in range(NUM_STATES)]
    )
    _, _, right = np.linalg.svd(state_centers - center, full_matrices=False)
    basis = right[: min(rank, right.shape[0])].T
    projected = (values - center) @ basis
    scale = projected[mask].std(axis=0)
    scale[scale < 1e-8] = 1.0
    standardized = projected / scale
    centroids = np.stack(
        [standardized[mask & (truth == state)].mean(axis=0) for state in range(NUM_STATES)]
    )
    return _Chart(center=center, basis=basis, scale=scale, state_centroids=centroids)


def _nearest_centroid_accuracy(
    values: np.ndarray, truth: np.ndarray, centroids: np.ndarray
) -> float:
    distances = np.sum((values[:, None, :] - centroids[None, :, :]) ** 2, axis=-1)
    return float(np.mean(np.argmin(distances, axis=1) == truth))


def _mean_target_centroids(values: np.ndarray, targets: np.ndarray, mask: np.ndarray) -> np.ndarray:
    return np.stack(
        [values[mask & (targets == state)].mean(axis=0) for state in range(NUM_STATES)]
    )


def orthogonal_procrustes(source: np.ndarray, target: np.ndarray) -> np.ndarray:
    """Return Q minimizing ||source @ Q - target||_F for matched rows."""

    source64 = np.asarray(source, dtype=np.float64)
    target64 = np.asarray(target, dtype=np.float64)
    if source64.shape != target64.shape or source64.ndim != 2:
        raise ValueError("Procrustes inputs must have equal two-dimensional shapes")
    left, _, right = np.linalg.svd(source64.T @ target64, full_matrices=False)
    return left @ right


def _softmax(logits: np.ndarray) -> np.ndarray:
    centered = logits - np.max(logits, axis=-1, keepdims=True)
    exponent = np.exp(centered)
    return exponent / exponent.sum(axis=-1, keepdims=True)


def _js_distance(first_logits: np.ndarray, second_logits: np.ndarray) -> np.ndarray:
    first = _softmax(first_logits)
    second = _softmax(second_logits)
    middle = 0.5 * (first + second)
    first_kl = np.sum(
        first
        * (
            np.log(np.maximum(first, 1e-300))
            - np.log(np.maximum(middle, 1e-300))
        ),
        axis=-1,
    )
    second_kl = np.sum(
        second
        * (
            np.log(np.maximum(second, 1e-300))
            - np.log(np.maximum(middle, 1e-300))
        ),
        axis=-1,
    )
    return np.sqrt(np.maximum(0.5 * (first_kl + second_kl), 0.0))


def _auc(labels: np.ndarray, scores: np.ndarray) -> float:
    """Tie-aware AUROC with no sklearn dependency."""

    labels = np.asarray(labels, dtype=np.int64)
    scores = np.asarray(scores, dtype=np.float64)
    positive = scores[labels == 1]
    negative = scores[labels == 0]
    if not len(positive) or not len(negative):
        return float("nan")
    return float(
        (
            np.sum(positive[:, None] > negative[None, :])
            + 0.5 * np.sum(positive[:, None] == negative[None, :])
        )
        / (len(positive) * len(negative))
    )


def stratified_pair_bootstrap(
    scores: np.ndarray,
    labels: np.ndarray,
    *,
    resamples: int = 10000,
    seed: int = 20260917,
) -> dict[str, Any]:
    """Deterministic bootstrap over action pairs, stratified by ground truth."""

    scores = np.asarray(scores, dtype=np.float64)
    labels = np.asarray(labels, dtype=np.int64)
    positive = np.flatnonzero(labels == 1)
    negative = np.flatnonzero(labels == 0)
    if not len(positive) or not len(negative):
        raise ValueError("stratified bootstrap requires both label classes")
    rng = np.random.default_rng(seed)
    sampled = np.empty(resamples, dtype=np.float64)
    for row in range(resamples):
        selected_positive = rng.choice(positive, size=len(positive), replace=True)
        selected_negative = rng.choice(negative, size=len(negative), replace=True)
        selected = np.concatenate((selected_positive, selected_negative))
        sampled[row] = _auc(labels[selected], scores[selected])
    return {
        "estimate": _auc(labels, scores),
        "lower_95": float(np.quantile(sampled, 0.025)),
        "upper_95": float(np.quantile(sampled, 0.975)),
        "resamples": int(resamples),
        "seed": int(seed),
    }


def label_permutation_test(
    scores: np.ndarray,
    labels: np.ndarray,
    *,
    resamples: int = 10000,
    seed: int = 20260918,
) -> dict[str, Any]:
    """One-sided fixed-seed label permutation test for a positive AUROC."""

    scores = np.asarray(scores, dtype=np.float64)
    labels = np.asarray(labels, dtype=np.int64)
    observed = _auc(labels, scores)
    rng = np.random.default_rng(seed)
    exceedances = 0
    for _ in range(resamples):
        exceedances += int(_auc(rng.permutation(labels), scores) >= observed)
    return {
        "estimate": observed,
        "p_value": float((exceedances + 1) / (resamples + 1)),
        "resamples": int(resamples),
        "seed": int(seed),
    }


def semantic_margin_bootstrap(
    order_scores: np.ndarray,
    route_scores: np.ndarray,
    noncommuting_mask: np.ndarray,
    *,
    resamples: int = 10000,
    seed: int = 20260919,
) -> dict[str, Any]:
    """Cluster bootstrap for the preregistered noncommuting-pair margin."""

    order_scores = np.asarray(order_scores, dtype=np.float64)
    route_scores = np.asarray(route_scores, dtype=np.float64)
    selected = np.flatnonzero(np.asarray(noncommuting_mask, dtype=bool))
    if not len(selected):
        raise ValueError("semantic-margin bootstrap needs noncommuting action pairs")

    def margin(indices: np.ndarray) -> float:
        order = float(np.mean(order_scores[indices]))
        route = float(np.mean(route_scores[indices]))
        return float((order - route) / max(order, route, 1e-12))

    rng = np.random.default_rng(seed)
    sampled = np.asarray(
        [margin(rng.choice(selected, size=len(selected), replace=True)) for _ in range(resamples)],
        dtype=np.float64,
    )
    return {
        "estimate": margin(selected),
        "lower_95": float(np.quantile(sampled, 0.025)),
        "upper_95": float(np.quantile(sampled, 0.975)),
        "resamples": int(resamples),
        "seed": int(seed),
    }


def _condition_masks(mask: np.ndarray, repeats: int) -> np.ndarray:
    return np.tile(mask, repeats)


def _chart_arrays(prefix: str, chart: _Chart) -> dict[str, np.ndarray]:
    return {
        f"{prefix}_center": chart.center,
        f"{prefix}_basis": chart.basis,
        f"{prefix}_scale": chart.scale,
        f"{prefix}_state_centroids": chart.state_centroids,
    }


def _procrustes_metrics(
    *,
    source_coordinates: np.ndarray,
    source_targets: np.ndarray,
    target_chart: _Chart,
    calibration_mask: np.ndarray,
    heldout_mask: np.ndarray,
) -> tuple[dict[str, float], np.ndarray]:
    source_centroids = _mean_target_centroids(source_coordinates, source_targets, calibration_mask)
    rotation = orthogonal_procrustes(source_centroids, target_chart.state_centroids)
    aligned = source_coordinates @ rotation
    heldout = aligned[heldout_mask]
    truth = source_targets[heldout_mask]
    target = target_chart.state_centroids[truth]
    return (
        {
            "decode": _nearest_centroid_accuracy(heldout, truth, target_chart.state_centroids),
            "nrmse": normalized_rmse(heldout, target, target_chart.state_centroids.mean(axis=0)),
        },
        rotation,
    )


def _control_metrics(
    chart: _Chart, calibration_mask: np.ndarray, heldout_mask: np.ndarray, *, seed: int
) -> dict[str, float]:
    """Analytic positive/negative controls for the Procrustes implementation."""

    rng = np.random.default_rng(seed)
    dimensions = chart.state_centroids.shape[1]
    random_matrix = rng.normal(size=(dimensions, dimensions))
    rotation, _ = np.linalg.qr(random_matrix)
    calibration = chart.state_centroids + 0.01 * rng.normal(size=chart.state_centroids.shape)
    heldout = chart.state_centroids + 0.01 * rng.normal(size=chart.state_centroids.shape)
    source_calibration = calibration @ rotation
    source_heldout = heldout @ rotation
    recovered = orthogonal_procrustes(source_calibration, chart.state_centroids)
    positive_values = source_heldout @ recovered
    targets = np.arange(NUM_STATES, dtype=np.int64)
    positive_decode = _nearest_centroid_accuracy(positive_values, targets, chart.state_centroids)
    positive_nrmse = normalized_rmse(
        positive_values, chart.state_centroids, chart.state_centroids.mean(axis=0)
    )
    # The label-cycle control deliberately associates every source state with a
    # different target state during fitting but evaluates against the true one.
    wrong_targets = np.roll(chart.state_centroids, 1, axis=0)
    wrong_rotation = orthogonal_procrustes(source_calibration, wrong_targets)
    negative_values = source_heldout @ wrong_rotation
    negative_decode = _nearest_centroid_accuracy(negative_values, targets, chart.state_centroids)
    negative_nrmse = normalized_rmse(
        negative_values, chart.state_centroids, chart.state_centroids.mean(axis=0)
    )
    return {
        "positive_decode": positive_decode,
        "positive_nrmse": positive_nrmse,
        "negative_decode": negative_decode,
        "negative_nrmse": negative_nrmse,
        # Arguments retained for API symmetry and future artifacts.
        "calibration_count": float(np.sum(calibration_mask)),
        "heldout_count": float(np.sum(heldout_mask)),
    }


def _state_head_row_basis(model: Any) -> np.ndarray:
    weight = unwrapped_model(model).state_head.weight.detach().float().cpu().numpy()
    _, _, right = np.linalg.svd(np.asarray(weight, dtype=np.float64), full_matrices=False)
    return right.T


def _heldout_operator_metrics(
    *,
    suite: StageEvaluationSuite,
    base_coordinates: np.ndarray,
    p1_coordinates: np.ndarray,
    p2_coordinates: np.ndarray,
    p1_targets: np.ndarray,
    p2_targets: np.ndarray,
    ridge_alpha: float,
    operator_rank: int,
) -> tuple[dict[str, float], list[dict[str, Any]], dict[str, np.ndarray]]:
    """Three-fold held-out-*state* affine tests in the canonical 32D B chart."""

    base_targets = suite.base_paths.targets
    held_repeats = suite.heldout_mask
    calibration = suite.calibration_mask
    centroids = _mean_target_centroids(base_coordinates, base_targets, calibration)
    one_predictions: list[np.ndarray] = []
    one_targets: list[np.ndarray] = []
    one_labels: list[np.ndarray] = []
    two_predictions: list[np.ndarray] = []
    two_targets: list[np.ndarray] = []
    two_labels: list[np.ndarray] = []
    inverse_predictions: list[np.ndarray] = []
    inverse_targets: list[np.ndarray] = []
    inverse_labels: list[np.ndarray] = []
    pair_scores: dict[tuple[int, int], list[float]] = {pair: [] for pair in UNORDERED_ACTION_PAIRS}
    map_coefficients = np.zeros((3, NUM_ACTIONS, operator_rank, operator_rank), dtype=np.float64)
    map_intercepts = np.zeros((3, NUM_ACTIONS, operator_rank), dtype=np.float64)
    pair_index = {pair: index for index, pair in enumerate(suite.ordered_pairs)}

    for fold in range(3):
        train_states = suite.state_folds[base_targets] != fold
        test_states = suite.state_folds[base_targets] == fold
        train_mask = calibration & train_states
        test_mask = held_repeats & test_states
        maps: list[tuple[np.ndarray, np.ndarray]] = []
        for action in range(NUM_ACTIONS):
            coefficients, intercept = fit_affine(
                base_coordinates[train_mask], p1_coordinates[action, train_mask], ridge_alpha
            )
            maps.append((coefficients, intercept))
            map_coefficients[fold, action] = coefficients
            map_intercepts[fold, action] = intercept
            prediction = apply_affine(base_coordinates[test_mask], coefficients, intercept)
            target = p1_coordinates[action, test_mask]
            one_predictions.append(prediction)
            one_targets.append(target)
            one_labels.append(p1_targets[action, test_mask])
        for pair, index in pair_index.items():
            first, second = pair
            prediction = apply_affine(
                apply_affine(base_coordinates[test_mask], *maps[first]), *maps[second]
            )
            target = p2_coordinates[index, test_mask]
            two_predictions.append(prediction)
            two_targets.append(target)
            two_labels.append(p2_targets[index, test_mask])
        source = base_coordinates[test_mask]
        source_labels = base_targets[test_mask]
        for action in range(NUM_ACTIONS):
            prediction = apply_affine(
                apply_affine(source, *maps[action]), *maps[int(INVERSE_ACTION[action])]
            )
            inverse_predictions.append(prediction)
            inverse_targets.append(source)
            inverse_labels.append(source_labels)
        heldout_base = base_coordinates[test_mask]
        scale = max(
            float(
                np.sqrt(
                    np.mean(
                        np.sum((heldout_base - heldout_base.mean(axis=0)) ** 2, axis=1)
                    )
                )
            ),
            1e-12,
        )
        for first, second in UNORDERED_ACTION_PAIRS:
            forward = apply_affine(
                apply_affine(heldout_base, *maps[first]), *maps[second]
            )
            reverse = apply_affine(
                apply_affine(heldout_base, *maps[second]), *maps[first]
            )
            pair_scores[(first, second)].append(
                float(np.sqrt(np.mean(np.sum((forward - reverse) ** 2, axis=1))) / scale)
            )

    def aggregate(
        predictions: list[np.ndarray],
        targets: list[np.ndarray],
        labels: list[np.ndarray],
    ) -> tuple[float, float]:
        prediction = np.concatenate(predictions)
        target = np.concatenate(targets)
        state_labels = np.concatenate(labels)
        return (
            _nearest_centroid_accuracy(prediction, state_labels, centroids),
            normalized_rmse(prediction, target, centroids.mean(axis=0)),
        )

    one_decode, one_nrmse = aggregate(one_predictions, one_targets, one_labels)
    two_decode, two_nrmse = aggregate(two_predictions, two_targets, two_labels)
    inverse_decode, inverse_nrmse = aggregate(inverse_predictions, inverse_targets, inverse_labels)
    labels = np.asarray([int(not commutativity_labels()[pair]) for pair in UNORDERED_ACTION_PAIRS])
    scores = np.asarray([np.mean(pair_scores[pair]) for pair in UNORDERED_ACTION_PAIRS])
    pair_rows = [
        {
            "first_action": ACTIONS[first],
            "second_action": ACTIONS[second],
            "ground_truth_commutes": bool(not label),
            "canonical_h3_commutator_norm": float(score),
        }
        for (first, second), label, score in zip(UNORDERED_ACTION_PAIRS, labels, scores)
    ]
    return (
        {
            "k_one_step_decode": one_decode,
            "k_one_step_nrmse": one_nrmse,
            "k_two_step_decode": two_decode,
            "k_two_step_nrmse": two_nrmse,
            "k_inverse_decode": inverse_decode,
            "k_inverse_nrmse": inverse_nrmse,
            "k_h3_auc": _auc(labels, scores),
        },
        pair_rows,
        {
            "k_map_coefficients": map_coefficients,
            "k_map_intercepts": map_intercepts,
            "k_state_centroids": centroids,
        },
    )


def evaluate_stage_checkpoint(
    model: Any,
    suite: StageEvaluationSuite,
    evaluation_batch_size: int,
    device: Any,
    chart_rank: int = WITHIN_CHART_RANK,
    operator_rank: int = CANONICAL_OPERATOR_RANK,
    ridge_alpha: float = 1e-3,
    control_seed: int = 20260920,
    *,
    bootstrap_resamples: int = 10000,
    permutation_resamples: int = 10000,
    bootstrap_seed: int = 20260915,
    gates: dict[str, Any] | None = None,
) -> tuple[dict[str, Any], list[dict[str, Any]], dict[str, np.ndarray]]:
    """Evaluate one Phase 4b checkpoint.

    The legacy ID suite is held by ``suite.behavior_suite``, so callers only
    need pass the model and the frozen Phase 4b suite.  ``chart_rank`` and
    ``operator_rank`` are explicit integration arguments; official configs
    must set them to 120 and 32 respectively.
    """

    if chart_rank != WITHIN_CHART_RANK:
        raise ValueError("Phase 4b preregistration fixes chart_rank=120")
    if operator_rank != CANONICAL_OPERATOR_RANK:
        raise ValueError("Phase 4b preregistration fixes operator_rank=32")
    p1_paths = suite.p1_paths
    p2_paths = suite.p2_paths
    base_prediction, _, base_hidden = _model_outputs(
        model=model, paths=suite.base_paths, batch_size=evaluation_batch_size, device=device
    )
    p1_prediction, p1_logits, p1_hidden = _stack_outputs(
        model=model, paths=p1_paths, batch_size=evaluation_batch_size, device=device
    )
    p2_prediction, p2_logits, p2_hidden = _stack_outputs(
        model=model, paths=p2_paths, batch_size=evaluation_batch_size, device=device
    )
    base_targets = suite.base_paths.targets
    p1_targets = np.stack([path.targets for path in p1_paths])
    p2_targets = np.stack([path.targets for path in p2_paths])
    calibration = suite.calibration_mask
    heldout = suite.heldout_mask

    base_chart_120 = _fit_chart(base_hidden, base_targets, calibration, chart_rank)
    p1_flat_hidden = p1_hidden.reshape(-1, p1_hidden.shape[-1])
    p1_flat_targets = p1_targets.reshape(-1)
    p1_flat_calibration = _condition_masks(calibration, NUM_ACTIONS)
    p1_flat_heldout = _condition_masks(heldout, NUM_ACTIONS)
    p1_chart_120 = _fit_chart(p1_flat_hidden, p1_flat_targets, p1_flat_calibration, chart_rank)
    p2_flat_hidden = p2_hidden.reshape(-1, p2_hidden.shape[-1])
    p2_flat_targets = p2_targets.reshape(-1)
    p2_flat_calibration = _condition_masks(calibration, len(suite.ordered_pairs))
    p2_flat_heldout = _condition_masks(heldout, len(suite.ordered_pairs))
    p2_chart_120 = _fit_chart(p2_flat_hidden, p2_flat_targets, p2_flat_calibration, chart_rank)

    base_z120 = base_chart_120.project(base_hidden)
    p1_z120 = p1_chart_120.project(p1_flat_hidden)
    p2_z120 = p2_chart_120.project(p2_flat_hidden)
    within_b = _nearest_centroid_accuracy(
        base_z120[heldout], base_targets[heldout], base_chart_120.state_centroids
    )
    within_p1 = _nearest_centroid_accuracy(
        p1_z120[p1_flat_heldout],
        p1_flat_targets[p1_flat_heldout],
        p1_chart_120.state_centroids,
    )
    within_p2 = _nearest_centroid_accuracy(
        p2_z120[p2_flat_heldout],
        p2_flat_targets[p2_flat_heldout],
        p2_chart_120.state_centroids,
    )

    p1_procrustes, p1_rotation = _procrustes_metrics(
        source_coordinates=p1_z120,
        source_targets=p1_flat_targets,
        target_chart=base_chart_120,
        calibration_mask=p1_flat_calibration,
        heldout_mask=p1_flat_heldout,
    )
    p2_procrustes, p2_rotation = _procrustes_metrics(
        source_coordinates=p2_z120,
        source_targets=p2_flat_targets,
        target_chart=base_chart_120,
        calibration_mask=p2_flat_calibration,
        heldout_mask=p2_flat_heldout,
    )
    controls = _control_metrics(base_chart_120, calibration, heldout, seed=control_seed)

    # Action-specific P1 and first-action-specific P2 aligners are diagnostics,
    # never used by the J gate.
    p1_reshaped = p1_z120.reshape(NUM_ACTIONS, len(base_targets), -1)
    p2_reshaped = p2_z120.reshape(len(suite.ordered_pairs), len(base_targets), -1)
    p1_action_decode = []
    p2_first_action_decode = []
    action_rotations = []
    for action in range(NUM_ACTIONS):
        row, rotation = _procrustes_metrics(
            source_coordinates=p1_reshaped[action],
            source_targets=p1_targets[action],
            target_chart=base_chart_120,
            calibration_mask=calibration,
            heldout_mask=heldout,
        )
        p1_action_decode.append(row["decode"])
        action_rotations.append(rotation)
        selected = [
            index
            for index, (first, _) in enumerate(suite.ordered_pairs)
            if first == action
        ]
        flattened = p2_reshaped[selected].reshape(-1, p2_reshaped.shape[-1])
        flattened_targets = p2_targets[selected].reshape(-1)
        row, _ = _procrustes_metrics(
            source_coordinates=flattened,
            source_targets=flattened_targets,
            target_chart=base_chart_120,
            calibration_mask=_condition_masks(calibration, len(selected)),
            heldout_mask=_condition_masks(heldout, len(selected)),
        )
        p2_first_action_decode.append(row["decode"])

    row_basis = _state_head_row_basis(model)
    p2_head = np.einsum("pnd,dr->pnr", p2_hidden, row_basis)
    p2_index = {pair: index for index, pair in enumerate(suite.ordered_pairs)}
    labels: list[int] = []
    js_scores: list[float] = []
    head_scores: list[float] = []
    js_route_scores: list[float] = []
    head_route_scores: list[float] = []
    pair_rows: list[dict[str, Any]] = []
    heldout_head = p2_head[:, heldout]
    head_scale = max(
        float(
            np.sqrt(
                np.mean(
                    np.sum(
                        (heldout_head - heldout_head.mean(axis=(0, 1))) ** 2,
                        axis=-1,
                    )
                )
            )
        ),
        1e-12,
    )
    labels_by_pair = commutativity_labels()
    for first, second in UNORDERED_ACTION_PAIRS:
        forward = p2_index[(first, second)]
        reverse = p2_index[(second, first)]
        js_order = float(
            np.mean(
                _js_distance(p2_logits[forward, heldout], p2_logits[reverse, heldout])
            )
        )
        head_order = float(
            np.sqrt(
                np.mean(
                    np.sum(
                        (p2_head[forward, heldout] - p2_head[reverse, heldout]) ** 2,
                        axis=-1,
                    )
                )
            )
            / head_scale
        )
        left = suite.route_left_indices
        right = suite.route_right_indices
        js_route = float(
            0.5 * (
                np.mean(_js_distance(p2_logits[forward, left], p2_logits[forward, right]))
                + np.mean(_js_distance(p2_logits[reverse, left], p2_logits[reverse, right]))
            )
        )
        head_route = float(
            0.5 * (
                np.sqrt(
                    np.mean(
                        np.sum(
                            (p2_head[forward, left] - p2_head[forward, right]) ** 2,
                            axis=-1,
                        )
                    )
                )
                + np.sqrt(
                    np.mean(
                        np.sum(
                            (p2_head[reverse, left] - p2_head[reverse, right]) ** 2,
                            axis=-1,
                        )
                    )
                )
            ) / head_scale
        )
        noncommuting = int(not labels_by_pair[(first, second)])
        labels.append(noncommuting)
        js_scores.append(js_order)
        head_scores.append(head_order)
        js_route_scores.append(js_route)
        head_route_scores.append(head_route)
        pair_rows.append(
            {
                "first_action": ACTIONS[first],
                "second_action": ACTIONS[second],
                "ground_truth_commutes": bool(not noncommuting),
                "js_order_distance": js_order,
                "head_order_distance": head_order,
                "js_route_control_distance": js_route,
                "head_route_control_distance": head_route,
            }
        )
    label_array = np.asarray(labels, dtype=np.int64)
    js_array = np.asarray(js_scores)
    head_array = np.asarray(head_scores)
    js_route_array = np.asarray(js_route_scores)
    head_route_array = np.asarray(head_route_scores)
    noncommuting_mask = label_array.astype(bool)
    js_bootstrap = stratified_pair_bootstrap(
        js_array, label_array, resamples=bootstrap_resamples, seed=bootstrap_seed
    )
    head_bootstrap = stratified_pair_bootstrap(
        head_array, label_array, resamples=bootstrap_resamples, seed=bootstrap_seed + 1
    )
    js_permutation = label_permutation_test(
        js_array,
        label_array,
        resamples=permutation_resamples,
        seed=bootstrap_seed + 2,
    )
    head_permutation = label_permutation_test(
        head_array,
        label_array,
        resamples=permutation_resamples,
        seed=bootstrap_seed + 3,
    )
    js_margin = semantic_margin_bootstrap(
        js_array,
        js_route_array,
        noncommuting_mask,
        resamples=bootstrap_resamples,
        seed=bootstrap_seed + 4,
    )
    head_margin = semantic_margin_bootstrap(
        head_array,
        head_route_array,
        noncommuting_mask,
        resamples=bootstrap_resamples,
        seed=bootstrap_seed + 5,
    )

    base_chart_32 = _fit_chart(base_hidden, base_targets, calibration, operator_rank)
    base_z32 = base_chart_32.project(base_hidden)
    p1_z32 = np.stack([base_chart_32.project(values) for values in p1_hidden])
    p2_z32 = np.stack([base_chart_32.project(values) for values in p2_hidden])
    k_metrics, k_pair_rows, k_arrays = _heldout_operator_metrics(
        suite=suite,
        base_coordinates=base_z32,
        p1_coordinates=p1_z32,
        p2_coordinates=p2_z32,
        p1_targets=p1_targets,
        p2_targets=p2_targets,
        ridge_alpha=ridge_alpha,
        operator_rank=operator_rank,
    )
    for row, k_row in zip(pair_rows, k_pair_rows):
        row.update(k_row)

    id_prediction, _, _ = _model_outputs(
        model=model,
        paths=suite.behavior_suite.id_paths,
        batch_size=evaluation_batch_size,
        device=device,
    )
    id_targets = suite.behavior_suite.id_paths.targets
    id_lengths = suite.behavior_suite.id_lengths
    metrics: dict[str, Any] = {
        "id_accuracy": _accuracy(id_prediction, id_targets),
        "b_behavior_accuracy": _accuracy(base_prediction[heldout], base_targets[heldout]),
        "p1_behavior_accuracy": _accuracy(p1_prediction[:, heldout], p1_targets[:, heldout]),
        "p2_behavior_accuracy": _accuracy(p2_prediction[:, heldout], p2_targets[:, heldout]),
        "b_within_decode": within_b,
        "p1_within_decode": within_p1,
        "p2_within_decode": within_p2,
        "d_js_auc": js_bootstrap["estimate"],
        "d_js_auc_lower_95": js_bootstrap["lower_95"],
        "d_js_permutation_p": js_permutation["p_value"],
        "d_js_semantic_margin": js_margin["estimate"],
        "d_js_semantic_margin_lower_95": js_margin["lower_95"],
        "d_head_auc": head_bootstrap["estimate"],
        "d_head_auc_lower_95": head_bootstrap["lower_95"],
        "d_head_permutation_p": head_permutation["p_value"],
        "d_head_semantic_margin": head_margin["estimate"],
        "d_head_semantic_margin_lower_95": head_margin["lower_95"],
        "d_bootstrap_resamples": int(bootstrap_resamples),
        "d_permutation_resamples": int(permutation_resamples),
        "d_bootstrap_seed": int(bootstrap_seed),
        "j_p1_decode": p1_procrustes["decode"],
        "j_p1_nrmse": p1_procrustes["nrmse"],
        "j_p2_decode": p2_procrustes["decode"],
        "j_p2_nrmse": p2_procrustes["nrmse"],
        "j_positive_decode": controls["positive_decode"],
        "j_positive_nrmse": controls["positive_nrmse"],
        "j_negative_decode": controls["negative_decode"],
        "j_negative_nrmse": controls["negative_nrmse"],
        "j_p1_action_specific_decode_mean": float(np.mean(p1_action_decode)),
        "j_p2_first_action_specific_decode_mean": float(np.mean(p2_first_action_decode)),
        **k_metrics,
    }
    for length in sorted(set(id_lengths.tolist())):
        selected = id_lengths == length
        metrics[f"id_length_{int(length)}_accuracy"] = _accuracy(
            id_prediction[selected], id_targets[selected]
        )
    metrics.update(stage_gates(metrics, gates))
    arrays = {
        **_chart_arrays("b_chart_120", base_chart_120),
        **_chart_arrays("p1_chart_120", p1_chart_120),
        **_chart_arrays("p2_chart_120", p2_chart_120),
        **_chart_arrays("b_chart_32", base_chart_32),
        "j_p1_global_rotation": p1_rotation,
        "j_p2_global_rotation": p2_rotation,
        "j_p1_action_rotations": np.stack(action_rotations),
        "state_folds": suite.state_folds,
        "route_left_indices": suite.route_left_indices,
        "route_right_indices": suite.route_right_indices,
        **k_arrays,
    }
    return metrics, pair_rows, arrays


def stage_gates(
    metrics: dict[str, Any], gates: dict[str, Any] | None = None
) -> dict[str, bool]:
    """Apply exactly the preregistered E/D/J/K thresholds."""

    thresholds: dict[str, float] = {
        "id_accuracy": 0.95,
        "id_minimum_length_accuracy": 0.90,
        "condition_behavior_accuracy": 0.95,
        "within_chart_decode": 0.95,
        "d_auc_ci_lower": 0.80,
        "d_permutation_p": 0.05,
        "d_semantic_margin": 0.10,
        "d_margin_ci_lower": 0.0,
        "j_decode": 0.90,
        "j_nrmse": 0.50,
        "positive_control_decode": 0.99,
        "positive_control_nrmse": 0.10,
        "negative_control_decode": 0.05,
        "negative_control_nrmse": 0.90,
        "k_single_decode": 0.90,
        "k_single_nrmse": 0.50,
        "k_composition_decode": 0.85,
        "k_composition_nrmse": 0.60,
        "k_inverse_decode": 0.90,
        "k_inverse_nrmse": 0.50,
    }
    if gates is not None:
        unknown = set(gates) - set(thresholds)
        if unknown:
            raise ValueError(f"unknown Phase 4b gates: {sorted(unknown)}")
        thresholds.update({key: float(value) for key, value in gates.items()})

    def number(key: str, default: float = float("nan")) -> float:
        return float(metrics.get(key, default))

    id_overall = number("id_accuracy", number("id_overall_accuracy", 0.0))
    length_values = [
        value
        for key, value in metrics.items()
        if key.startswith("id_length_") and key.endswith("_accuracy")
    ]
    id_lengths = bool(length_values) and all(
        float(value) >= thresholds["id_minimum_length_accuracy"]
        for value in length_values
    )
    e = bool(
        id_overall >= thresholds["id_accuracy"]
        and id_lengths
        and all(
            number(key) >= thresholds["condition_behavior_accuracy"]
            for key in ("b_behavior_accuracy", "p1_behavior_accuracy", "p2_behavior_accuracy")
        )
        and all(
            number(key) >= thresholds["within_chart_decode"]
            for key in ("b_within_decode", "p1_within_decode", "p2_within_decode")
        )
    )
    d = bool(
        e
        and all(
            number(key) >= thresholds["d_auc_ci_lower"]
            for key in ("d_js_auc_lower_95", "d_head_auc_lower_95")
        )
        and all(
            number(key) < thresholds["d_permutation_p"]
            for key in ("d_js_permutation_p", "d_head_permutation_p")
        )
        and all(
            number(key) >= thresholds["d_semantic_margin"]
            for key in ("d_js_semantic_margin", "d_head_semantic_margin")
        )
        and all(
            number(key) > thresholds["d_margin_ci_lower"]
            for key in ("d_js_semantic_margin_lower_95", "d_head_semantic_margin_lower_95")
        )
    )
    j = bool(
        e
        and all(
            number(key) >= thresholds["j_decode"]
            for key in ("j_p1_decode", "j_p2_decode")
        )
        and all(
            number(key) <= thresholds["j_nrmse"]
            for key in ("j_p1_nrmse", "j_p2_nrmse")
        )
        and number("j_positive_decode") >= thresholds["positive_control_decode"]
        and number("j_positive_nrmse") <= thresholds["positive_control_nrmse"]
        and number("j_negative_decode") <= thresholds["negative_control_decode"]
        and number("j_negative_nrmse") >= thresholds["negative_control_nrmse"]
    )
    k = bool(
        e
        and number("k_one_step_decode") >= thresholds["k_single_decode"]
        and number("k_one_step_nrmse") <= thresholds["k_single_nrmse"]
        and number("k_two_step_decode") >= thresholds["k_composition_decode"]
        and number("k_two_step_nrmse") <= thresholds["k_composition_nrmse"]
        and number("k_inverse_decode") >= thresholds["k_inverse_decode"]
        and number("k_inverse_nrmse") <= thresholds["k_inverse_nrmse"]
    )
    return {"gate_e": e, "gate_d": d, "gate_j": j, "gate_k": k}


def stable_event(rows: list[dict[str, Any]], gate_key: str) -> int | None:
    """First of two adjacent passed checkpoints, or ``None`` for right censoring."""

    ordered = sorted(rows, key=lambda row: int(row["examples_seen"]))
    for first, second in zip(ordered, ordered[1:]):
        if bool(first.get(gate_key, False)) and bool(second.get(gate_key, False)):
            return int(first["examples_seen"])
    return None


def _exact_sign(successes: int, observations: int) -> float:
    if observations <= 0:
        return float("nan")
    tail = sum(
        math.comb(observations, value)
        for value in range(successes, observations + 1)
    )
    return float(tail / (2**observations))


def analyze_stage_ordering(
    trajectory_rows: list[dict[str, Any]],
    pair_rows: list[dict[str, Any]] | None = None,
    config: dict[str, Any] | None = None,
) -> tuple[dict[str, Any], list[dict[str, Any]]]:
    """Aggregate checkpoint gates into preregistered events and the P1 test.

    Rows may be the direct dictionaries from ``evaluate_stage_checkpoint`` with
    run metadata attached, or flat CSV rows.  Small is retained in ``runs`` but
    never enters the main sign test.
    """

    configuration = config or {}
    statistics = configuration.get("statistics", {})
    requested_scales = statistics.get(
        "primary_scales", configuration.get("main_scales", ("medium", "large"))
    )
    main_scales = tuple(str(scale) for scale in requested_scales)
    gate_config = configuration.get("gates")
    grouped: dict[str, list[dict[str, Any]]] = {}
    stage_rows: list[dict[str, Any]] = []
    for row in trajectory_rows:
        copied = dict(row)
        copied.update(stage_gates(copied, gate_config))
        stage_rows.append(copied)
        grouped.setdefault(str(copied["run_key"]), []).append(copied)
    runs = []
    for run_key, run_rows in sorted(grouped.items()):
        scale = str(run_rows[0]["scale"])
        events = {
            key: stable_event(run_rows, f"gate_{key.lower()}")
            for key in ("E", "D", "J", "K")
        }
        final_row = max(run_rows, key=lambda row: int(row["examples_seen"]))
        runs.append(
            {
                "run_key": run_key,
                "scale": scale,
                "events": events,
                "right_censored": {key: value is None for key, value in events.items()},
                "final_gate_e": bool(final_row["gate_e"]),
                "is_main": scale in main_scales,
            }
        )
    main = [run for run in runs if run["is_main"]]
    configured_seeds = configuration.get("training", {}).get("seeds")
    expected_main_run_keys = (
        sorted(
            f"{scale}-seed{int(seed)}"
            for scale in main_scales
            for seed in configured_seeds
        )
        if configured_seeds is not None
        else []
    )
    observed_main_run_keys = sorted(str(run["run_key"]) for run in main)
    matrix_complete = (
        observed_main_run_keys == expected_main_run_keys
        if expected_main_run_keys
        else len(main) == 6
    )
    testable = bool(
        matrix_complete
        and len(main) == 6
        and all(
            run["final_gate_e"]
            and all(run["events"][key] is not None for key in ("D", "J", "K"))
            for run in main
        )
    )
    d_before_j = [bool(run["events"]["D"] < run["events"]["J"]) for run in main] if testable else []
    d_before_k = [bool(run["events"]["D"] < run["events"]["K"]) for run in main] if testable else []
    j_successes = int(sum(d_before_j))
    k_successes = int(sum(d_before_k))
    j_p = _exact_sign(j_successes, len(main)) if testable else float("nan")
    k_p = _exact_sign(k_successes, len(main)) if testable else float("nan")
    p1_passed = bool(
        testable
        and j_successes == 6
        and k_successes == 6
        and min(j_p * 2.0, 1.0) < 0.05
        and min(k_p * 2.0, 1.0) < 0.05
    )
    persistent_separation = [
        run["run_key"]
        for run in main
        if run["events"]["D"] is not None
        and (run["events"]["J"] is None or run["events"]["K"] is None)
    ]
    analysis = {
        "run_count": len(runs),
        "main_run_count": len(main),
        "expected_main_run_keys": expected_main_run_keys,
        "observed_main_run_keys": observed_main_run_keys,
        "main_matrix_complete": bool(matrix_complete),
        "small_excluded_run_keys": [run["run_key"] for run in runs if run["scale"] == "small"],
        "runs": runs,
        "p1_testability_gate": bool(testable),
        "d_before_j": {
            "successes": j_successes,
            "observations": len(main) if testable else 0,
            "p_value": j_p,
            "bonferroni_p": (
                min(j_p * 2.0, 1.0) if np.isfinite(j_p) else float("nan")
            ),
        },
        "d_before_k": {
            "successes": k_successes,
            "observations": len(main) if testable else 0,
            "p_value": k_p,
            "bonferroni_p": (
                min(k_p * 2.0, 1.0) if np.isfinite(k_p) else float("nan")
            ),
        },
        "p1_passed": p1_passed,
        "p2_persistent_separation_run_keys": persistent_separation,
        "pair_row_count": len(pair_rows or []),
    }
    ordered_rows = sorted(
        stage_rows,
        key=lambda row: (str(row["run_key"]), int(row["examples_seen"])),
    )
    return analysis, ordered_rows


==> anc/src/verb_operator_algebra/synthetic_world.py <==
"""Ground-truth finite-state world used by the Phase 4 trajectory experiment."""

from __future__ import annotations

from dataclasses import dataclass
from itertools import combinations

import numpy as np


MODULUS = 11
NUM_STATES = MODULUS * MODULUS
ACTIONS = (
    "tx+",
    "tx-",
    "ty+",
    "ty-",
    "swap",
    "neg",
    "sx+",
    "sx-",
    "sy+",
    "sy-",
)
NUM_ACTIONS = len(ACTIONS)
ACTION_INDEX = {action: index for index, action in enumerate(ACTIONS)}
INVERSE_ACTION = np.asarray((1, 0, 3, 2, 4, 5, 7, 6, 9, 8), dtype=np.int64)

PAD_TOKEN = 0
BOS_TOKEN = 1
QUERY_TOKEN = 2
STATE_TOKEN_OFFSET = 3
ACTION_TOKEN_OFFSET = STATE_TOKEN_OFFSET + NUM_STATES
VOCAB_SIZE = ACTION_TOKEN_OFFSET + NUM_ACTIONS
DEFAULT_MAX_ACTIONS = 12
SEQUENCE_LENGTH = DEFAULT_MAX_ACTIONS + 3


@dataclass(frozen=True)
class PathSet:
    """A fixed collection of start states, action paths, and final states."""

    starts: np.ndarray
    actions: np.ndarray
    lengths: np.ndarray
    targets: np.ndarray

    def __post_init__(self) -> None:
        size = len(self.starts)
        if self.actions.ndim != 2:
            raise ValueError("actions must have shape [examples, max_actions]")
        if not (len(self.actions) == len(self.lengths) == len(self.targets) == size):
            raise ValueError("PathSet arrays must have the same first dimension")
        if np.any(self.lengths < 0) or np.any(self.lengths > self.actions.shape[1]):
            raise ValueError("path length is outside the action matrix")

    def __len__(self) -> int:
        return len(self.starts)

    @property
    def max_actions(self) -> int:
        return int(self.actions.shape[1])

    def subset(self, indices: np.ndarray) -> "PathSet":
        return PathSet(
            starts=self.starts[indices],
            actions=self.actions[indices],
            lengths=self.lengths[indices],
            targets=self.targets[indices],
        )

    def input_ids(self) -> np.ndarray:
        return encode_prompts(self.starts, self.actions, self.lengths)


def state_index(x: int, y: int) -> int:
    return (x % MODULUS) * MODULUS + (y % MODULUS)


def state_coordinates(state: int) -> tuple[int, int]:
    return divmod(int(state), MODULUS)


def apply_actions(states: np.ndarray, actions: np.ndarray) -> np.ndarray:
    """Apply one action per state with NumPy broadcasting."""

    states = np.asarray(states, dtype=np.int64)
    actions = np.asarray(actions, dtype=np.int64)
    states, actions = np.broadcast_arrays(states, actions)
    x = states // MODULUS
    y = states % MODULUS
    out_x = x.copy()
    out_y = y.copy()
    for action in range(NUM_ACTIONS):
        mask = actions == action
        if not np.any(mask):
            continue
        if action == 0:
            out_x[mask] = x[mask] + 1
        elif action == 1:
            out_x[mask] = x[mask] - 1
        elif action == 2:
            out_y[mask] = y[mask] + 1
        elif action == 3:
            out_y[mask] = y[mask] - 1
        elif action == 4:
            out_x[mask], out_y[mask] = y[mask], x[mask]
        elif action == 5:
            out_x[mask], out_y[mask] = -x[mask], -y[mask]
        elif action == 6:
            out_x[mask] = x[mask] + y[mask]
        elif action == 7:
            out_x[mask] = x[mask] - y[mask]
        elif action == 8:
            out_y[mask] = x[mask] + y[mask]
        elif action == 9:
            out_y[mask] = y[mask] - x[mask]
    return (np.mod(out_x, MODULUS) * MODULUS + np.mod(out_y, MODULUS)).astype(
        np.int64
    )


def apply_paths(
    starts: np.ndarray, actions: np.ndarray, lengths: np.ndarray
) -> np.ndarray:
    current = np.asarray(starts, dtype=np.int64).copy()
    actions = np.asarray(actions, dtype=np.int64)
    lengths = np.asarray(lengths, dtype=np.int64)
    for slot in range(actions.shape[1]):
        active = slot < lengths
        if np.any(active):
            current[active] = apply_actions(current[active], actions[active, slot])
    return current


def rewind_paths(
    targets: np.ndarray, actions: np.ndarray, lengths: np.ndarray
) -> np.ndarray:
    """Recover the unique start state because every action is bijective."""

    current = np.asarray(targets, dtype=np.int64).copy()
    actions = np.asarray(actions, dtype=np.int64)
    lengths = np.asarray(lengths, dtype=np.int64)
    for slot in reversed(range(actions.shape[1])):
        active = slot < lengths
        if np.any(active):
            inverse = INVERSE_ACTION[actions[active, slot]]
            current[active] = apply_actions(current[active], inverse)
    return current


def encode_prompts(
    starts: np.ndarray, actions: np.ndarray, lengths: np.ndarray
) -> np.ndarray:
    starts = np.asarray(starts, dtype=np.int64)
    actions = np.asarray(actions, dtype=np.int64)
    lengths = np.asarray(lengths, dtype=np.int64)
    if actions.shape[1] != DEFAULT_MAX_ACTIONS:
        raise ValueError(f"expected {DEFAULT_MAX_ACTIONS} action slots")
    inputs = np.full((len(starts), SEQUENCE_LENGTH), PAD_TOKEN, dtype=np.int64)
    inputs[:, 0] = BOS_TOKEN
    inputs[:, 1] = STATE_TOKEN_OFFSET + starts
    for slot in range(DEFAULT_MAX_ACTIONS):
        active = slot < lengths
        inputs[active, 2 + slot] = ACTION_TOKEN_OFFSET + actions[active, slot]
    inputs[:, -1] = QUERY_TOKEN
    return inputs


def sample_paths(
    rng: np.random.Generator,
    count: int,
    minimum_length: int,
    maximum_length: int,
) -> PathSet:
    if minimum_length < 0 or maximum_length > DEFAULT_MAX_ACTIONS:
        raise ValueError("invalid path length range")
    starts = rng.integers(0, NUM_STATES, size=count, dtype=np.int64)
    lengths = rng.integers(
        minimum_length, maximum_length + 1, size=count, dtype=np.int64
    )
    actions = rng.integers(
        0, NUM_ACTIONS, size=(count, DEFAULT_MAX_ACTIONS), dtype=np.int64
    )
    targets = apply_paths(starts, actions, lengths)
    return PathSet(starts, actions, lengths, targets)


def sample_paths_by_length(
    rng: np.random.Generator, per_length: int, lengths: tuple[int, ...]
) -> tuple[PathSet, np.ndarray]:
    rows = [sample_paths(rng, per_length, length, length) for length in lengths]
    path_set = concatenate_path_sets(rows)
    length_labels = np.concatenate(
        [np.full(per_length, length, dtype=np.int64) for length in lengths]
    )
    return path_set, length_labels


def balanced_endpoint_prefixes(
    rng: np.random.Generator,
    per_state: int,
    minimum_length: int = 0,
    maximum_length: int = 6,
) -> tuple[PathSet, np.ndarray]:
    targets = np.repeat(np.arange(NUM_STATES, dtype=np.int64), per_state)
    repeats = np.tile(np.arange(per_state, dtype=np.int64), NUM_STATES)
    lengths = rng.integers(
        minimum_length, maximum_length + 1, size=len(targets), dtype=np.int64
    )
    actions = rng.integers(
        0, NUM_ACTIONS, size=(len(targets), DEFAULT_MAX_ACTIONS), dtype=np.int64
    )
    starts = rewind_paths(targets, actions, lengths)
    return PathSet(starts, actions, lengths, targets), repeats


def append_action(path_set: PathSet, action: int | np.ndarray) -> PathSet:
    action_array = np.broadcast_to(np.asarray(action, dtype=np.int64), (len(path_set),))
    if np.any(path_set.lengths >= path_set.max_actions):
        raise ValueError("cannot append beyond max_actions")
    actions = path_set.actions.copy()
    actions[np.arange(len(path_set)), path_set.lengths] = action_array
    lengths = path_set.lengths + 1
    targets = apply_actions(path_set.targets, action_array)
    return PathSet(path_set.starts.copy(), actions, lengths, targets)


def append_two_actions(path_set: PathSet, first: int, second: int) -> PathSet:
    return append_action(append_action(path_set, first), second)


def concatenate_path_sets(path_sets: list[PathSet]) -> PathSet:
    return PathSet(
        starts=np.concatenate([row.starts for row in path_sets]),
        actions=np.concatenate([row.actions for row in path_sets]),
        lengths=np.concatenate([row.lengths for row in path_sets]),
        targets=np.concatenate([row.targets for row in path_sets]),
    )


def make_loop_paths(rng: np.random.Generator, count: int) -> PathSet:
    prefix_lengths = rng.integers(0, 5, size=count, dtype=np.int64)
    word_lengths = rng.integers(1, 5, size=count, dtype=np.int64)
    starts = rng.integers(0, NUM_STATES, size=count, dtype=np.int64)
    actions = np.zeros((count, DEFAULT_MAX_ACTIONS), dtype=np.int64)
    for row in range(count):
        prefix = rng.integers(0, NUM_ACTIONS, size=int(prefix_lengths[row]))
        word = rng.integers(0, NUM_ACTIONS, size=int(word_lengths[row]))
        loop = np.concatenate((word, INVERSE_ACTION[word[::-1]]))
        sequence = np.concatenate((prefix, loop)).astype(np.int64)
        actions[row, : len(sequence)] = sequence
    lengths = prefix_lengths + 2 * word_lengths
    targets = apply_paths(starts, actions, lengths)
    prefix_actions = actions.copy()
    prefix_targets = apply_paths(starts, prefix_actions, prefix_lengths)
    if not np.array_equal(targets, prefix_targets):
        raise AssertionError("constructed identity loop changed the state")
    return PathSet(starts, actions, lengths, targets)


def make_route_equivalence_pairs(
    rng: np.random.Generator, count: int
) -> tuple[PathSet, PathSet]:
    middle = rng.integers(0, NUM_STATES, size=count, dtype=np.int64)
    first_lengths = rng.integers(0, 7, size=count, dtype=np.int64)
    second_lengths = rng.integers(0, 7, size=count, dtype=np.int64)
    suffix_lengths = rng.integers(1, 5, size=count, dtype=np.int64)
    first_actions = np.zeros((count, DEFAULT_MAX_ACTIONS), dtype=np.int64)
    second_actions = np.zeros((count, DEFAULT_MAX_ACTIONS), dtype=np.int64)
    for row in range(count):
        first_prefix = rng.integers(0, NUM_ACTIONS, size=int(first_lengths[row]))
        second_prefix = rng.integers(0, NUM_ACTIONS, size=int(second_lengths[row]))
        if (
            len(first_prefix) == len(second_prefix)
            and np.array_equal(first_prefix, second_prefix)
        ):
            if len(second_prefix) == 0:
                second_prefix = np.asarray([0, 1], dtype=np.int64)
                second_lengths[row] = 2
            else:
                second_prefix = second_prefix.copy()
                second_prefix[0] = (second_prefix[0] + 1) % NUM_ACTIONS
        suffix = rng.integers(0, NUM_ACTIONS, size=int(suffix_lengths[row]))
        first_actions[row, : len(first_prefix)] = first_prefix
        second_actions[row, : len(second_prefix)] = second_prefix
        first_actions[
            row, len(first_prefix) : len(first_prefix) + len(suffix)
        ] = suffix
        second_actions[
            row, len(second_prefix) : len(second_prefix) + len(suffix)
        ] = suffix
    first_starts = rewind_paths(middle, first_actions, first_lengths)
    second_starts = rewind_paths(middle, second_actions, second_lengths)
    total_first = first_lengths + suffix_lengths
    total_second = second_lengths + suffix_lengths
    first_targets = apply_paths(first_starts, first_actions, total_first)
    second_targets = apply_paths(second_starts, second_actions, total_second)
    if not np.array_equal(first_targets, second_targets):
        raise AssertionError("route-equivalent histories do not share a target")
    return (
        PathSet(first_starts, first_actions, total_first, first_targets),
        PathSet(second_starts, second_actions, total_second, second_targets),
    )


def commutativity_labels() -> dict[tuple[int, int], bool]:
    states = np.arange(NUM_STATES, dtype=np.int64)
    result: dict[tuple[int, int], bool] = {}
    for first, second in combinations(range(NUM_ACTIONS), 2):
        forward = apply_actions(apply_actions(states, first), second)
        reverse = apply_actions(apply_actions(states, second), first)
        result[(first, second)] = bool(np.array_equal(forward, reverse))
    return result


def noninverse_control(action: int) -> int:
    candidate = (action + 1) % NUM_ACTIONS
    while candidate == int(INVERSE_ACTION[action]):
        candidate = (candidate + 1) % NUM_ACTIONS
    return candidate


def sample_training_batch_torch(
    *, batch_size: int, maximum_length: int, generator: object, device: object
) -> tuple[object, object]:
    """Generate a balanced-distribution training batch entirely on the GPU."""

    import torch

    starts = torch.randint(
        0,
        NUM_STATES,
        (batch_size,),
        generator=generator,
        device=device,
        dtype=torch.long,
    )
    lengths = torch.randint(
        0,
        maximum_length + 1,
        (batch_size,),
        generator=generator,
        device=device,
        dtype=torch.long,
    )
    actions = torch.randint(
        0,
        NUM_ACTIONS,
        (batch_size, DEFAULT_MAX_ACTIONS),
        generator=generator,
        device=device,
        dtype=torch.long,
    )
    current = starts.clone()
    for slot in range(maximum_length):
        active = slot < lengths
        action = actions[:, slot]
        x = current // MODULUS
        y = current % MODULUS
        out_x = x.clone()
        out_y = y.clone()
        out_x = torch.where(action == 0, x + 1, out_x)
        out_x = torch.where(action == 1, x - 1, out_x)
        out_y = torch.where(action == 2, y + 1, out_y)
        out_y = torch.where(action == 3, y - 1, out_y)
        out_x = torch.where(action == 4, y, out_x)
        out_y = torch.where(action == 4, x, out_y)
        out_x = torch.where(action == 5, -x, out_x)
        out_y = torch.where(action == 5, -y, out_y)
        out_x = torch.where(action == 6, x + y, out_x)
        out_x = torch.where(action == 7, x - y, out_x)
        out_y = torch.where(action == 8, x + y, out_y)
        out_y = torch.where(action == 9, y - x, out_y)
        proposed = torch.remainder(out_x, MODULUS) * MODULUS + torch.remainder(
            out_y, MODULUS
        )
        current = torch.where(active, proposed, current)
    inputs = torch.full(
        (batch_size, SEQUENCE_LENGTH),
        PAD_TOKEN,
        device=device,
        dtype=torch.long,
    )
    inputs[:, 0] = BOS_TOKEN
    inputs[:, 1] = STATE_TOKEN_OFFSET + starts
    slot_indices = torch.arange(DEFAULT_MAX_ACTIONS, device=device)[None, :]
    active_slots = slot_indices < lengths[:, None]
    inputs[:, 2:-1] = torch.where(
        active_slots,
        ACTION_TOKEN_OFFSET + actions,
        torch.full_like(actions, PAD_TOKEN),
    )
    inputs[:, -1] = QUERY_TOKEN
    return inputs, current


==> anc/tests/test_alchemy.py <==
from collections import Counter

import pytest

from verb_operator_algebra.alchemy import (
    STATES,
    generate_direct_probe_dataset,
    generate_focused_probe_dataset,
    generate_probe_dataset,
)


def test_probe_dataset_is_deterministic_balanced_and_held_out() -> None:
    first = generate_probe_dataset(seed=41, train_count=50, validation_count=25, test_count=25)
    second = generate_probe_dataset(seed=41, train_count=50, validation_count=25, test_count=25)

    assert [example.to_dict() for example in first] == [example.to_dict() for example in second]
    for split, expected_count in (("train", 50), ("validation", 25), ("test", 25)):
        selected = [example for example in first if example.split == split]
        assert len(selected) == expected_count
        assert Counter(example.label for example in selected) == {
            state: expected_count // len(STATES) for state in STATES
        }

    assert {example.query_entity for example in first if example.split == "train"} <= {
        "A",
        "B",
        "C",
        "D",
    }
    assert {example.query_entity for example in first if example.split == "validation"} == {"E"}
    assert {example.query_entity for example in first if example.split == "test"} == {"F", "G"}
    assert {example.template_id for example in first if example.split == "test"} == {2}


def test_split_count_must_be_divisible_by_state_count() -> None:
    with pytest.raises(ValueError, match="divisible"):
        generate_probe_dataset(seed=1, train_count=51, validation_count=25, test_count=25)


def test_query_character_span_matches_entity() -> None:
    examples = generate_probe_dataset(seed=3, train_count=10, validation_count=5, test_count=5)
    for example in examples:
        assert example.prompt[example.query_char_start : example.query_char_end] == example.query_entity


def test_focused_dataset_is_balanced_and_only_holds_out_entities() -> None:
    examples = generate_focused_probe_dataset(
        seed=7, train_count=50, validation_count=25, test_count=50
    )
    for split, entities in (
        ("train", {"A", "B", "C", "D"}),
        ("validation", {"E"}),
        ("test", {"F", "G"}),
    ):
        selected = [example for example in examples if example.split == split]
        assert set(example.query_entity for example in selected) <= entities
        assert set(example.template_id for example in selected) <= {0, 1}
        expected = len(selected) // len(STATES)
        assert Counter(example.label for example in selected) == {
            state: expected for state in STATES
        }


def test_direct_dataset_ends_with_decisive_query_update() -> None:
    examples = generate_direct_probe_dataset(
        seed=11, train_count=50, validation_count=25, test_count=50
    )
    for example in examples:
        decisive = example.actions[-1]
        assert f"beaker {example.query_entity}" in decisive
        if example.label == "empty":
            assert decisive == f"Empty beaker {example.query_entity}."
        else:
            assert decisive == (
                f"Fill beaker {example.query_entity} with {example.label} liquid."
            )


==> anc/tests/test_audit_phase4b_stage_ordering.py <==
from __future__ import annotations

import importlib.util
from pathlib import Path


def load_audit_module():
    script = Path(__file__).parents[1] / "scripts" / "audit_phase4b_stage_ordering.py"
    specification = importlib.util.spec_from_file_location("audit_phase4b", script)
    assert specification is not None and specification.loader is not None
    module = importlib.util.module_from_spec(specification)
    specification.loader.exec_module(module)
    return module


def passing_row(examples_seen: int, **updates):
    row = {
        "run_key": "medium-seed20260910",
        "scale": "medium",
        "examples_seen": str(examples_seen),
        "id_accuracy": "0.99",
        **{f"id_length_{index}_accuracy": "0.99" for index in range(7)},
        "b_behavior_accuracy": "0.99",
        "p1_behavior_accuracy": "0.99",
        "p2_behavior_accuracy": "0.99",
        "b_within_decode": "0.99",
        "p1_within_decode": "0.99",
        "p2_within_decode": "0.99",
        "d_js_auc_lower_95": "0.90",
        "d_head_auc_lower_95": "0.90",
        "d_js_permutation_p": "0.01",
        "d_head_permutation_p": "0.01",
        "d_js_semantic_margin": "0.20",
        "d_head_semantic_margin": "0.20",
        "d_js_semantic_margin_lower_95": "0.10",
        "d_head_semantic_margin_lower_95": "0.10",
        "j_p1_decode": "0.95",
        "j_p2_decode": "0.95",
        "j_p1_nrmse": "0.40",
        "j_p2_nrmse": "0.40",
        "j_positive_decode": "1.0",
        "j_positive_nrmse": "0.05",
        "j_negative_decode": "0.0",
        "j_negative_nrmse": "1.4",
        "k_one_step_decode": "0.95",
        "k_one_step_nrmse": "0.40",
        "k_two_step_decode": "0.90",
        "k_two_step_nrmse": "0.50",
        "k_inverse_decode": "0.95",
        "k_inverse_nrmse": "0.40",
    }
    row.update(updates)
    return row


def test_recomputes_frozen_gate_thresholds_without_experiment_imports() -> None:
    module = load_audit_module()
    row = passing_row(0)
    assert module.recompute_gates(row) == {
        "gate_e": True,
        "gate_d": True,
        "gate_j": True,
        "gate_k": True,
    }
    row["p2_within_decode"] = "0.949"
    assert module.recompute_gates(row) == {
        "gate_e": False,
        "gate_d": False,
        "gate_j": False,
        "gate_k": False,
    }


def test_stable_event_is_first_of_two_adjacent_passes() -> None:
    module = load_audit_module()
    rows = [
        {"examples_seen": "0", "gate_d": "False"},
        {"examples_seen": "10", "gate_d": "True"},
        {"examples_seen": "20", "gate_d": "False"},
        {"examples_seen": "30", "gate_d": "True"},
        {"examples_seen": "40", "gate_d": "True"},
    ]
    assert module.stable_event(rows, "gate_d") == 30


def test_reproduction_difference_uses_preregistered_symmetric_denominator() -> None:
    module = load_audit_module()
    assert module.symmetric_relative_difference(0.95, 1.0) == 0.050000000000000044
    assert module.symmetric_relative_difference(0.0, 0.0) == 0.0
    assert module.symmetric_relative_difference(-2.0, -1.9) < 0.051


==> anc/tests/test_audit_phase4c_s5_cross_world.py <==
import hashlib
import importlib.util
import json
from itertools import combinations, permutations
from pathlib import Path

import numpy as np

ROOT = Path(__file__).parents[1]
SPEC = importlib.util.spec_from_file_location(
    "audit_phase4c", ROOT / "scripts" / "audit_phase4c_s5_cross_world.py"
)
assert SPEC is not None and SPEC.loader is not None
AUDIT = importlib.util.module_from_spec(SPEC)
SPEC.loader.exec_module(AUDIT)


def _manifest(root: Path) -> None:
    entries = {}
    for path in root.rglob("*"):
        if path.is_file() and path.name not in {"artifact_manifest.json", "SUCCESS"}:
            entries[str(path.relative_to(root))] = {
                "bytes": path.stat().st_size,
                "sha256": hashlib.sha256(path.read_bytes()).hexdigest(),
            }
    (root / "artifact_manifest.json").write_text(json.dumps(entries))


def _transition_table() -> tuple[np.ndarray, np.ndarray, np.ndarray, np.ndarray]:
    elements = tuple(permutations(range(5)))
    index = {element: position for position, element in enumerate(elements)}
    pairs = tuple(combinations(range(5), 2))

    def left(permutation: tuple[int, ...], pair: tuple[int, int]) -> tuple[int, ...]:
        first, second = pair
        return tuple(
            second if value == first else first if value == second else value
            for value in permutation
        )

    table = np.asarray(
        [[index[left(element, pair)] for pair in pairs] for element in elements],
        dtype=np.int64,
    )
    labels = []
    states = np.arange(120)
    for first, second in combinations(range(10), 2):
        labels.append(
            np.array_equal(
                table[table[states, first], second],
                table[table[states, second], first],
            )
        )
    return np.asarray(elements), np.asarray(pairs), table, np.asarray(labels)


def test_atomic_manifest_passes_then_detects_tampering_and_missing_file(tmp_path: Path) -> None:
    payload = tmp_path / "payload.txt"
    payload.write_text("original")
    _manifest(tmp_path)
    assert AUDIT.audit_manifest(tmp_path)["passed"]
    payload.write_text("tampered")
    assert not AUDIT.audit_manifest(tmp_path)["passed"]
    _manifest(tmp_path)
    payload.unlink()
    assert not AUDIT.audit_manifest(tmp_path)["passed"]


def test_atomic_json_writer_normalizes_numpy_scalars(tmp_path: Path) -> None:
    output = tmp_path / "audit.json"
    AUDIT.write_json_atomic(
        output,
        {"passed": np.bool_(True), "count": np.int64(3), "score": np.float64(0.5)},
    )
    assert json.loads(output.read_text()) == {
        "count": 3,
        "passed": True,
        "score": 0.5,
    }


def test_suite_audit_recomputes_s5_transition_paths_folds_and_routes(tmp_path: Path) -> None:
    permutations_array, pairs, table, labels = _transition_table()
    targets = np.repeat(np.arange(120, dtype=np.int64), 12)
    starts = targets.copy()
    actions = np.zeros((1440, 12), dtype=np.int64)
    lengths = np.full(1440, 4, dtype=np.int64)
    route_indices_left = np.asarray(
        [state * 12 + offset for state in range(120) for offset in (8, 9)]
    )
    route_indices_right = np.asarray(
        [state * 12 + offset for state in range(120) for offset in (10, 11)]
    )
    repeats = np.tile(np.arange(12, dtype=np.int64), 120)

    def paths_for_lengths(path_lengths: np.ndarray) -> tuple[np.ndarray, ...]:
        path_starts = np.arange(len(path_lengths), dtype=np.int64) % 120
        path_actions = np.zeros((len(path_lengths), 12), dtype=np.int64)
        path_targets = AUDIT._apply_paths(table, path_starts, path_actions, path_lengths)
        return path_starts, path_actions, path_lengths, path_targets

    id_arrays = paths_for_lengths(np.repeat(np.arange(7, dtype=np.int64), 512))
    ood_arrays = paths_for_lengths(np.repeat(np.arange(7, 13, dtype=np.int64), 512))
    loop_starts = np.arange(2048, dtype=np.int64) % 120
    loop_actions = np.zeros((2048, 12), dtype=np.int64)
    loop_actions[:, 0] = np.arange(2048) % 10
    loop_actions[:, 1] = loop_actions[:, 0]
    loop_lengths = np.full(2048, 2, dtype=np.int64)
    loop_targets = loop_starts.copy()
    route_starts = np.arange(1024, dtype=np.int64) % 120
    route_first_actions = np.zeros((1024, 12), dtype=np.int64)
    route_second_actions = np.zeros((1024, 12), dtype=np.int64)
    route_first_actions[:, 0] = 1
    route_second_actions[:, 0:2] = 0
    route_second_actions[:, 2] = 1
    route_first_lengths = np.ones(1024, dtype=np.int64)
    route_second_lengths = np.full(1024, 3, dtype=np.int64)
    route_targets = AUDIT._apply_paths(
        table, route_starts, route_first_actions, route_first_lengths
    )
    np.savez_compressed(
        tmp_path / "evaluation_suite.npz",
        permutations=permutations_array,
        action_pairs=pairs,
        transition_table=table,
        commutation_labels=labels,
        base_starts=starts,
        base_actions=actions,
        base_lengths=lengths,
        base_targets=targets,
        repeats=repeats,
        calibration_mask=repeats < 8,
        heldout_mask=repeats >= 8,
        state_folds=np.repeat(np.arange(3), 40),
        route_left_indices=route_indices_left,
        route_right_indices=route_indices_right,
        ordered_pairs=np.asarray(AUDIT.EXPECTED_ORDERED_PAIRS),
        behavior_id_lengths=id_arrays[2],
        behavior_ood_lengths=ood_arrays[2],
        behavior_id_paths_starts=id_arrays[0],
        behavior_id_paths_actions=id_arrays[1],
        behavior_id_paths_lengths=id_arrays[2],
        behavior_id_paths_targets=id_arrays[3],
        behavior_ood_paths_starts=ood_arrays[0],
        behavior_ood_paths_actions=ood_arrays[1],
        behavior_ood_paths_lengths=ood_arrays[2],
        behavior_ood_paths_targets=ood_arrays[3],
        behavior_loop_paths_starts=loop_starts,
        behavior_loop_paths_actions=loop_actions,
        behavior_loop_paths_lengths=loop_lengths,
        behavior_loop_paths_targets=loop_targets,
        behavior_route_first_starts=route_starts,
        behavior_route_first_actions=route_first_actions,
        behavior_route_first_lengths=route_first_lengths,
        behavior_route_first_targets=route_targets,
        behavior_route_second_starts=route_starts,
        behavior_route_second_actions=route_second_actions,
        behavior_route_second_lengths=route_second_lengths,
        behavior_route_second_targets=route_targets,
    )
    report = AUDIT.audit_suite(tmp_path / "evaluation_suite.npz")
    assert report["passed"]
    assert report["commuting_pairs"] == 15

    with np.load(tmp_path / "evaluation_suite.npz") as data:
        payload = {key: data[key] for key in data.files}
    payload["transition_table"] = payload["transition_table"].copy()
    payload["transition_table"][[0, 1], 0] = payload["transition_table"][[1, 0], 0]
    np.savez_compressed(tmp_path / "tampered_suite.npz", **payload)
    assert not AUDIT.audit_suite(tmp_path / "tampered_suite.npz")["passed"]


def _passing_e_d_row(run_key: str, scale: str, checkpoint: int) -> dict:
    row = {
        "run_key": run_key,
        "scale": scale,
        "examples_seen": checkpoint,
        "id_accuracy": 1.0,
        **{f"id_length_{length}_accuracy": 1.0 for length in range(7)},
        "b_behavior_accuracy": 1.0,
        "p1_behavior_accuracy": 1.0,
        "p2_behavior_accuracy": 1.0,
        "b_within_decode": 1.0,
        "p1_within_decode": 1.0,
        "p2_within_decode": 1.0,
        "d_js_auc_lower_95": 0.9,
        "d_head_auc_lower_95": 0.9,
        "d_js_permutation_p": 0.01,
        "d_head_permutation_p": 0.01,
        "d_js_semantic_margin": 0.2,
        "d_head_semantic_margin": 0.2,
        "d_js_semantic_margin_lower_95": 0.1,
        "d_head_semantic_margin_lower_95": 0.1,
        "j_p1_decode": 0.0,
        "j_p2_decode": 0.0,
        "j_p1_nrmse": 1.0,
        "j_p2_nrmse": 1.0,
        "j_positive_decode": 1.0,
        "j_positive_nrmse": 0.0,
        "j_negative_decode": 0.0,
        "j_negative_nrmse": 1.0,
        "k_one_step_decode": 0.0,
        "k_one_step_nrmse": 1.0,
        "k_two_step_decode": 0.0,
        "k_two_step_nrmse": 1.0,
        "k_inverse_decode": 0.0,
        "k_inverse_nrmse": 1.0,
    }
    row.update(AUDIT.recompute_gates(row))
    return row


def test_c1_recomputation_requires_full_schedules_pairs_and_budget_censoring() -> None:
    rows = [
        _passing_e_d_row(run_key, scale, checkpoint)
        for scale in AUDIT.SCALES
        for seed in AUDIT.SEEDS
        for run_key in [f"{scale}-seed{seed}"]
        for checkpoint in AUDIT.CHECKPOINTS[scale]
    ]
    analysis = AUDIT.recompute_c1(
        rows,
        len(rows) * 45,
        pair_matrix_complete=True,
    )
    assert analysis["c1_testability"]
    assert analysis["c1_passed"]
    assert analysis["full_matrix_complete"]
    assert analysis["checkpoint_matrix_complete"]
    assert analysis["pair_matrix_complete"]
    assert all(
        run["right_censored"]["J"] and run["right_censored"]["K"] for run in analysis["runs"]
    )

    missing_final = [
        row
        for row in rows
        if not (
            row["run_key"] == "large-seed20261003"
            and row["examples_seen"] == AUDIT.CHECKPOINTS["large"][-1]
        )
    ]
    incomplete = AUDIT.recompute_c1(
        missing_final,
        len(missing_final) * 45,
        pair_matrix_complete=True,
    )
    assert not incomplete["c1_testability"]
    assert not incomplete["checkpoint_matrix_complete"]
    affected = next(run for run in incomplete["runs"] if run["run_key"] == "large-seed20261003")
    assert not affected["right_censored"]["J"]

    missing_pairs = AUDIT.recompute_c1(
        rows,
        len(rows) * 45 - 1,
        pair_matrix_complete=False,
    )
    assert not missing_pairs["c1_testability"]


==> anc/tests/test_audit_phase4d_s5_operator_ladder.py <==
import hashlib
import importlib.util
import json
from pathlib import Path

import numpy as np

ROOT = Path(__file__).parents[1]
SPEC = importlib.util.spec_from_file_location(
    "audit_phase4d", ROOT / "scripts" / "audit_phase4d_s5_operator_ladder.py"
)
assert SPEC and SPEC.loader
AUDIT = importlib.util.module_from_spec(SPEC)
SPEC.loader.exec_module(AUDIT)


def _manifest(root: Path) -> None:
    entries = {}
    for path in root.rglob("*"):
        if path.is_file() and path.name not in {"artifact_manifest.json", "SUCCESS"}:
            entries[str(path.relative_to(root))] = {
                "bytes": path.stat().st_size,
                "sha256": hashlib.sha256(path.read_bytes()).hexdigest(),
            }
    (root / "artifact_manifest.json").write_text(json.dumps(entries))


def _row(fold: int, correct: int = 90, sse: float = 4.0) -> dict[str, str]:
    row = {
        "outer_fold": str(fold),
        "model_key": "medium-seed20261001",
        "chart": "global_state",
        "rank": "32",
        "function_class": "affine",
        "held_h3_commutator_auc": "0.75",
    }
    for metric in ("one_step", "composition", "teacher_forced", "inverse"):
        row.update(
            {
                f"held_{metric}_decode_correct": str(correct),
                f"held_{metric}_decode_count": "100",
                f"held_{metric}_sse": str(sse),
                f"held_{metric}_reference_sse": "100",
            }
        )
    return row


def test_manifest_detects_tamper_and_missing(tmp_path: Path) -> None:
    file = tmp_path / "payload"
    file.write_text("good")
    _manifest(tmp_path)
    assert AUDIT.audit_manifest(tmp_path)["passed"]
    file.write_text("bad")
    assert not AUDIT.audit_manifest(tmp_path)["passed"]
    _manifest(tmp_path)
    file.unlink()
    assert not AUDIT.audit_manifest(tmp_path)["passed"]


def test_formal_config_matches_hard_coded_material_passport() -> None:
    config = AUDIT.yaml.safe_load(
        (ROOT / "configs/phase4d/s5_operator_ladder.yaml").read_text(encoding="utf-8")
    )
    assert AUDIT.frozen_config_ok(config)
    assert AUDIT.config_file_declarations(config) == AUDIT.FROZEN_FILE_HASHES
    config["runtime"]["mlp_init_seeds"][0] += 1
    assert not AUDIT.frozen_config_ok(config)


def test_prediction_aggregation_uses_sufficient_statistics_not_fold_mean() -> None:
    rows = [_row(0, 100, 1.0), _row(1, 0, 9.0), _row(2, 100, 1.0)]
    result = AUDIT.aggregate(rows, "held_")
    assert result["one_step_decode"] == 2 / 3
    assert np.isclose(result["one_step_nrmse"], np.sqrt(11 / 300))
    tampered = dict(rows[0])
    tampered["held_one_step_decode_count"] = "99"
    assert (
        AUDIT.aggregate([tampered, *rows[1:]], "held_")["one_step_decode"]
        != result["one_step_decode"]
    )


def test_row_audit_recomputes_decode_nrmse_yardstick_and_h3() -> None:
    row: dict[str, str] = {
        "model_key": "medium-seed20261001",
        "outer_fold": "0",
        "chart": "global_state",
        "rank": "32",
        "function_class": "affine",
    }
    for prefix in ("held_", "seen_"):
        for metric in ("one_step", "composition", "teacher_forced", "inverse"):
            row.update(
                {
                    f"{prefix}{metric}_decode_correct": "90",
                    f"{prefix}{metric}_decode_count": "100",
                    f"{prefix}{metric}_decode": "0.9",
                    f"{prefix}{metric}_sse": "4",
                    f"{prefix}{metric}_reference_sse": "100",
                    f"{prefix}{metric}_nrmse": "0.2",
                }
            )
        row[f"{prefix}closure_yardstick"] = "True"
        for index in range(45):
            row[f"{prefix}h3_pair_{index:02d}_score"] = str(index)
        row[f"{prefix}h3_commutator_auc"] = str(AUDIT.h3_auc([row], prefix))
    assert AUDIT.audit_row_metrics(row) == []
    row["held_one_step_decode"] = "0.8"
    assert any("decode not reconstructed" in failure for failure in AUDIT.audit_row_metrics(row))
    row["held_one_step_decode"] = "0.9"
    row["seen_h3_commutator_auc"] = "0"
    assert any("H3 AUROC not reconstructed" in failure for failure in AUDIT.audit_row_metrics(row))


def test_split_audit_rejects_overlap_or_missing_hashes() -> None:
    targets, repeats = np.repeat(np.arange(120), 12), np.tile(np.arange(12), 120)
    suite = {
        "base_targets": targets,
        "repeats": repeats,
        "state_folds": np.repeat(np.arange(3), 40),
    }
    fold_rows = []
    for fold in range(3):
        test, train = (
            np.flatnonzero(suite["state_folds"] == fold),
            np.flatnonzero(suite["state_folds"] != fold),
        )
        shuffled = np.random.default_rng(20261009 + fold).permutation(train)
        fit, validation = np.sort(shuffled[20:]), np.sort(shuffled[:20])
        masks = {
            "fit": (repeats < 8) & np.isin(targets, fit),
            "validation": (repeats < 8) & np.isin(targets, validation),
            "refit": (repeats < 8) & np.isin(targets, train),
            "held": (repeats >= 8) & np.isin(targets, test),
            "seen": (repeats >= 8) & np.isin(targets, train),
        }
        fold_rows.append(
            {
                "split": {
                    "outer_fold": fold,
                    "outer_train_state_ids": train.tolist(),
                    "outer_test_state_ids": test.tolist(),
                    "inner_fit_state_ids": fit.tolist(),
                    "inner_validation_state_ids": validation.tolist(),
                    "mask_sha256": {name: AUDIT.mask_sha256(mask) for name, mask in masks.items()},
                }
            }
        )
    valid = {"folds": fold_rows}
    assert AUDIT.audit_split(valid, suite)["passed"]
    valid["folds"][0]["split"]["inner_validation_state_ids"][0] = 0
    assert not AUDIT.audit_split(valid, suite)["passed"]


def test_reproduction_verdict_detects_metric_and_direction_tamper() -> None:
    official = {f"m{index}": 1.0 for index in range(30)}
    reproduced = dict(official)
    assert AUDIT.reproduction_verdict(official, reproduced, True, True)["verdict"] == "REPRODUCIBLE"
    reproduced["m0"] = 1.06
    assert (
        AUDIT.reproduction_verdict(official, reproduced, True, True)["verdict"]
        == "PARTIALLY_REPRODUCIBLE"
    )
    assert (
        AUDIT.reproduction_verdict(official, reproduced, True, False)["verdict"]
        == "NOT_REPRODUCIBLE"
    )


def test_reproduction_failed_metrics_preserve_runner_insertion_order() -> None:
    """Runner emits a32 failures before a119; alphabetical sorting is invalid."""

    official = {
        "a32_one_step_decode": 1.0,
        "a119_one_step_decode": 1.0,
        "a119_resmlp64_one_step_decode": 1.0,
        **{f"selected_held_metric_{index}": 1.0 for index in range(27)},
    }
    reproduced = dict(official)
    reproduced["a32_one_step_decode"] = 0.90
    reproduced["a119_one_step_decode"] = 0.90
    verdict = AUDIT.reproduction_verdict(official, reproduced, True, True)
    assert verdict["failed_metrics"] == [
        "a32_one_step_decode",
        "a119_one_step_decode",
    ]
    assert verdict["failed_metrics"] != sorted(verdict["failed_metrics"])


def test_mechanism_support_is_six_models_and_detects_single_model_tamper() -> None:
    def summary(nrmse: float) -> dict[str, float | bool]:
        return {
            "one_step_nrmse": nrmse,
            "composition_nrmse": nrmse,
            "inverse_nrmse": nrmse,
            "one_step_decode": 0.0,
            "composition_decode": 0.0,
            "closure_yardstick": False,
        }

    models = []
    for scale in ("medium", "large"):
        for seed in (1, 2, 3):
            models.append(
                {
                    "model_key": f"{scale}-seed{seed}",
                    "a32_affine": summary(1.0),
                    "a119_affine": summary(0.7),
                    "b32_affine": summary(1.0),
                    "b119_affine": summary(0.7),
                    "c32_affine": summary(1.0),
                    "c64_affine": summary(0.7),
                    "a119_resmlp64": summary(0.5),
                    "b119_resmlp64": summary(0.5),
                    "selected_seen": summary(1.0),
                    "selected_held": summary(1.0),
                    "depth_one": {
                        "composition_yardstick": False,
                        "composition_nrmse": 1.0,
                        "composition_decode": 0.0,
                    },
                }
            )
    report = AUDIT.mechanism(models)
    assert report["labels"]["RANK_SENSITIVE"]
    assert report["support_counts"]["RANK_SENSITIVE"] == 6
    assert report["scale_support"]["RANK_SENSITIVE"]["medium"] == 3
    models[0]["a119_affine"]["one_step_nrmse"] = 0.9
    tampered = AUDIT.mechanism(models)
    assert not tampered["labels"]["RANK_SENSITIVE"]
    assert tampered["support_counts"]["RANK_SENSITIVE"] == 5


==> anc/tests/test_audit_phase4e_s5_operator_scaling.py <==
from __future__ import annotations
import hashlib, importlib.util, json
from pathlib import Path
import numpy as np

ROOT=Path(__file__).parents[1]
spec=importlib.util.spec_from_file_location("audit4e",ROOT/"scripts/audit_phase4e_s5_operator_scaling.py")
assert spec and spec.loader
AUDIT=importlib.util.module_from_spec(spec); spec.loader.exec_module(AUDIT)

def manifest(root:Path):
    entries={str(p.relative_to(root)):{"bytes":p.stat().st_size,"sha256":hashlib.sha256(p.read_bytes()).hexdigest()} for p in root.rglob("*") if p.is_file() and p.name not in AUDIT.EXCLUDED}
    (root/"artifact_manifest.json").write_text(json.dumps(entries))

def metric_row(fold=0,alpha=.001,score=1.,nrmse=.2):
    r={"model_key":"medium-seed20261001","outer_fold":str(fold),"coverage":"20","histories":"8","family":"independent","alpha":str(alpha),"inner_score":str(score)}
    for prefix in ("held","fit_repeat","inner_validation"):
        for metric in ("one_step","composition","teacher_forced","inverse"):
            examples = 80 if prefix == "fit_repeat" else 160
            count = examples * (90 if metric in {"composition", "teacher_forced"} else 10)
            r.update({f"{prefix}_{metric}_count":str(count),f"{prefix}_{metric}_sse":str(nrmse*nrmse*100),f"{prefix}_{metric}_reference_sse":"100",f"{prefix}_{metric}_phase4e_strict_nrmse":str(nrmse)})
    return r

def test_manifest_detects_tamper(tmp_path):
    (tmp_path/"x").write_text("good"); manifest(tmp_path); assert AUDIT.audit_manifest(tmp_path)["passed"]
    (tmp_path/"x").write_text("bad"); assert not AUDIT.audit_manifest(tmp_path)["passed"]

def test_frozen_config():
    import yaml
    cfg=yaml.safe_load((ROOT/"configs/phase4e/s5_operator_scaling.yaml").read_text()); assert AUDIT.frozen_config_ok(cfg)
    cfg["runtime"]["rank"]=32; assert not AUDIT.frozen_config_ok(cfg)

def test_metric_and_selection_reconstruction():
    rows=[metric_row(alpha=a,score=s) for a,s in zip(AUDIT.ALPHAS,[1.2,1.,1.005,1.3,2.,3.])]
    alpha,best,eligible=AUDIT.select_alpha(rows); assert alpha==.1 and best==1. and eligible==[.001,.1]
    assert AUDIT.audit_row(rows[0],"held")==[]
    rows[0]["held_one_step_phase4e_strict_nrmse"]=".3"; assert AUDIT.audit_row(rows[0],"held")

def test_map_hash_detects_tamper(tmp_path):
    co=np.zeros((10,64,64)); bi=np.zeros((10,64)); center=np.zeros(512); basis=np.zeros((512,64)); scale=np.ones(64)
    mid="medium-seed20261001_fold0_c20_h8_independent_a0.001"; cid="medium-seed20261001_fold0_rank64"
    np.savez(tmp_path/"maps.npz",**{mid+"_coefficients":co,mid+"_intercepts":bi}); np.savez(tmp_path/"charts.npz",**{cid+"_chart_center":center,cid+"_chart_basis":basis,cid+"_chart_scale":scale})
    row={"model_key":"medium-seed20261001","map_id":mid,"map_sha256":AUDIT.array_hash(mid,co,bi),"chart_id":cid,"chart_sha256":AUDIT.array_hash(cid,center,basis,scale)}
    assert AUDIT.audit_arrays(tmp_path,[row])["passed"]
    co[0,0,0]=1; np.savez(tmp_path/"maps.npz",**{mid+"_coefficients":co,mid+"_intercepts":bi}); assert not AUDIT.audit_arrays(tmp_path,[row])["passed"]

def test_h1_single_model_tamper_changes_support():
    models={}
    for name in AUDIT.MODELS:
        b={"one_step_nrmse":1.,"composition_nrmse":1.,"inverse_nrmse":1.}; good={"one_step_nrmse":.7,"composition_nrmse":.7,"inverse_nrmse":1.}
        models[name]={"h1_baseline":b,"h1_candidate":good,"h2_baseline":b,"h2_candidate":b,"h3_baseline":b,"h3_candidate":b}
    assert AUDIT.mechanism(models)["labels"]["STATE_DIVERSITY_LIMITED"]
    models[AUDIT.MODELS[0]]["h1_candidate"]={"one_step_nrmse":.9,"composition_nrmse":.7,"inverse_nrmse":1.}
    assert not AUDIT.mechanism(models)["labels"]["STATE_DIVERSITY_LIMITED"]

def test_reproduction_metric_tamper():
    official={f"x{i}":1. for i in range(15)}; reproduced=dict(official)
    assert AUDIT.reproduction_verdict(official,reproduced,True,True)["verdict"]=="REPRODUCIBLE"
    reproduced["x0"]=1.1; assert AUDIT.reproduction_verdict(official,reproduced,True,True)["verdict"]=="PARTIALLY_REPRODUCIBLE"

def test_cell_report_removes_tuple_keyed_internal_lookup():
    report={"passed":True,"failures":[],"choices":{("model",0,20,8,"independent"):.001}}
    assert json.loads(json.dumps(AUDIT.json_safe_cell_report(report))) == {"passed":True,"failures":[]}

def test_fifteen_metric_schema_uses_selected_h2_h3_cells():
    cell={f"{metric}_nrmse":.5 for metric in ("one_step","composition","inverse")}
    models={"model":{key:cell for key in ("c20h8","c40h4","c80h2","h2","h3")}}
    assert len(AUDIT.fifteen(models,"model")) == 15


==> anc/tests/test_audit_phase4f_s5_aspect_ratio.py <==
from __future__ import annotations
import hashlib,importlib.util,json
from pathlib import Path
import numpy as np
ROOT=Path(__file__).parents[1];sp=importlib.util.spec_from_file_location("audit4f",ROOT/"scripts/audit_phase4f_s5_aspect_ratio.py");assert sp and sp.loader;A=importlib.util.module_from_spec(sp);sp.loader.exec_module(A)
def write_manifest(root):
 d={str(p.relative_to(root)):{"bytes":p.stat().st_size,"sha256":hashlib.sha256(p.read_bytes()).hexdigest()} for p in root.rglob("*") if p.is_file() and p.name not in A.EXCLUDED};(root/"artifact_manifest.json").write_text(json.dumps(d))
def metric(lam=1e-5,score=1):
 r={"model_key":"medium-seed20261001","design_type":"aspect","design_id":"aspect-r64-q1.2","outer_fold":"0","rank":"64","anchor":"4","lambda":str(lam),"inner_score":str(score)}
 for pre in("held","inner"):
  for mode in("one_step","composition","teacher_forced","inverse"):r.update({f"{pre}_{mode}_count":"10",f"{pre}_{mode}_sse":"4",f"{pre}_{mode}_reference_sse":"100",f"{pre}_{mode}_phase4e_strict_nrmse":"0.2"})
 return r
def test_01_manifest_tamper(tmp_path):
 (tmp_path/"x").write_text("ok");write_manifest(tmp_path);assert A.manifest(tmp_path)["passed"];(tmp_path/"x").write_text("bad");assert not A.manifest(tmp_path)["passed"]
def test_02_canonical_pca_sign():
 x=np.diag([4.,3.,2.,1.]);c,b,s=A.canonical_pca(x,np.ones(4,bool),3);assert all(b[np.argmax(abs(b[:,i])),i]>=0 for i in range(3))
def test_03_normalized_ridge_scale():
 x=np.arange(36.,dtype=float).reshape(12,3);p=np.stack([x]*10);co,bi,d=A.ridge(x,p,np.ones(12,bool),1e-3);assert np.isclose(d['ridge_alpha']*49,A.ridge(x*7,p*7,np.ones(12,bool),1e-3)[2]['ridge_alpha'])
def test_04_four_mode_score():
 base=np.zeros((2,1));p1=np.zeros((10,2,1));p2=np.zeros((90,2,1));co=np.zeros((10,1,1));bi=np.zeros((10,1));ordered=np.array([(a,b) for a in range(10) for b in range(10) if a!=b]);table=np.tile(np.arange(2),(10,1));table[0]=[1,0];table[1]=[1,0]
 valid=np.column_stack((np.arange(4),np.array([1,0,3,2])));assert A.inverse_actions(valid)==[0,1]
 # Invalid inverse table is detected rather than silently scored.
 try:A.score(co,bi,base,p1,p2,np.ones(2,bool),np.zeros(1),ordered,table)
 except ValueError:pass
 else:assert False
def test_05_selection_upper_tie():
 rr=[metric(l,s) for l,s in zip(A.LAMS,[2,1,1.005,2,2,2,2,2,2,2])];assert A.select(rr)[0]==1e-4
def test_06_sufficient_stat_tamper():
 r=metric();assert not A.audit_stats(r,'inner');r['inner_one_step_phase4e_strict_nrmse']='9';assert A.audit_stats(r,'inner')
def test_07_nested_sampler_and_mask_boundary():
 states=np.repeat(np.arange(80),8);reps=np.tile(np.arange(8),80);a=A.prefix_indices(states,reps,np.arange(80),20,9);b=A.prefix_indices(states,reps,np.arange(80),50,9);assert np.array_equal(a,b[:20])
def test_08_grid_and_repro_boundary_constants():
 assert 6*396==2376 and 6*1980==11880 and 396==7*9*3*2+3*3*2 and 1980==7*9*3*10+3*3*10
def test_09_array_hash_tamper_is_identifier_bound():
 x=np.zeros((10,2,2));b=np.zeros((10,2));assert A.ahash('left',x,b)!=A.ahash('right',x,b);x[0,0,0]=1;assert A.ahash('left',x,b)!=A.ahash('left',np.zeros((10,2,2)),b)
def test_10_reproduction_verdict_direction_tamper():
 left={f'm{i}':1. for i in range(15)};right=dict(left);assert A.reproduction_verdict(left,right,True,True)['verdict']=='REPRODUCIBLE';right['m0']=1.1;assert A.reproduction_verdict(left,right,True,True)['verdict']=='PARTIALLY_REPRODUCIBLE';assert A.reproduction_verdict(left,right,True,False)['verdict']=='NOT_REPRODUCIBLE'
def test_11_design_field_contract_rejects_rounding_tamper():
 row=metric();n=A.sample_sizes(64)[4];row.update({'n':str(n),'requested_q':'1.2','realized_rho':str(n/65)});assert not A.audit_design_fields(row,'outer');row['n']=str(n-1);assert A.audit_design_fields(row,'outer')
def test_12_feature_schema_rejects_incomplete_archive(tmp_path):
 np.savez(tmp_path/'bad.npz',base=np.zeros((1,1),dtype=np.float32));spec={'feature_path':'bad.npz','sha256':'unused'};config={'inputs':{'models':{model:spec for model in A.MODELS},'reproduction':spec}};report=A.audit_feature_schema(tmp_path,config);assert not report['passed'] and report['checked_features']==0


==> anc/tests/test_audit_phase6_reviewer_calibration.py <==
from __future__ import annotations

import importlib.util
import json
from pathlib import Path

import pytest


ROOT = Path(__file__).resolve().parents[1]
SPEC = importlib.util.spec_from_file_location(
    "audit_phase6", ROOT / "scripts/audit_phase6_reviewer_calibration.py"
)
assert SPEC is not None and SPEC.loader is not None
AUDIT = importlib.util.module_from_spec(SPEC)
SPEC.loader.exec_module(AUDIT)


def test_manifest_rejects_tampering(tmp_path: Path) -> None:
    (tmp_path / "exit_code.txt").write_text("0\n")
    (tmp_path / "value.txt").write_text("fixed\n")
    manifest = {
        "exit_code.txt": {
            "bytes": (tmp_path / "exit_code.txt").stat().st_size,
            "sha256": AUDIT.sha256_file(tmp_path / "exit_code.txt"),
        },
        "value.txt": {
            "bytes": (tmp_path / "value.txt").stat().st_size,
            "sha256": AUDIT.sha256_file(tmp_path / "value.txt"),
        },
    }
    (tmp_path / "artifact_manifest.json").write_text(json.dumps(manifest))
    (tmp_path / "SUCCESS").write_text("ok\n")
    assert AUDIT.validate_manifest(tmp_path)["file_count"] == 2
    (tmp_path / "value.txt").write_text("other\n")
    with pytest.raises(AssertionError, match="digest mismatch"):
        AUDIT.validate_manifest(tmp_path)


def test_stable_folds_are_balanced_and_order_invariant() -> None:
    identities = [f"pair-{index}" for index in range(200)]
    folds = AUDIT._stable_folds(identities, 5)
    assert sorted(set(folds.tolist())) == [0, 1, 2, 3, 4]
    assert [int((folds == fold).sum()) for fold in range(5)] == [40] * 5
    reversed_ids = list(reversed(identities))
    reversed_folds = AUDIT._stable_folds(reversed_ids, 5)
    mapping = dict(zip(reversed_ids, reversed_folds, strict=True))
    assert [mapping[value] for value in identities] == folds.tolist()


def test_transition_table_has_ten_bijections_and_involutions() -> None:
    table = AUDIT._transition_table()
    assert table.shape == (120, 10)
    for action in range(10):
        assert sorted(table[:, action].tolist()) == list(range(120))
        assert (table[table[:, action], action] == list(range(120))).all()


def test_parse_method_keeps_full_and_low_rank_distinct() -> None:
    assert AUDIT._parse_method("affine_ridge_a100") == (None, 100.0)
    assert AUDIT._parse_method("low_rank_r16_a0.1") == (16, 0.1)


==> anc/tests/test_audit_phase7_layer_local_composition.py <==
from __future__ import annotations

import importlib.util
from pathlib import Path

import numpy as np


SCRIPT = Path(__file__).parents[1] / "scripts" / "audit_phase7_layer_local_composition.py"
SPEC = importlib.util.spec_from_file_location("phase7_audit", SCRIPT)
assert SPEC is not None and SPEC.loader is not None
AUDIT = importlib.util.module_from_spec(SPEC)
SPEC.loader.exec_module(AUDIT)


def test_independent_paired_statistics_are_deterministic() -> None:
    values = np.asarray([0.1, 0.2, 0.05, 0.3, -0.01])
    first = AUDIT._paired(values, permutations_count=1000, bootstrap=500, seed=17)
    second = AUDIT._paired(values, permutations_count=1000, bootstrap=500, seed=17)
    assert first == second
    assert first["mean_difference"] == np.mean(values)


def test_aggregate_verdict_requires_all_three_seeds() -> None:
    cells = [
        {"layer": layer, "seed": seed, "h2_passed": passed}
        for layer, passed in ((4, True), (16, False))
        for seed in AUDIT.SEEDS
    ]
    assert AUDIT._aggregate(cells)["verdict"] == "PARTIAL_EARLY_LAYER_COMPOSITION"
    cells[-1]["h2_passed"] = True
    assert AUDIT._aggregate(cells)["verdict"] == "PARTIAL_EARLY_LAYER_COMPOSITION"


def test_array_difference_detects_map_tamper() -> None:
    model = {
        "x_mean": np.zeros(2, dtype=np.float32),
        "delta_mean": np.zeros(2, dtype=np.float32),
        "train_centered": np.zeros((2, 2), dtype=np.float32),
        "dual_coef": np.zeros((2, 2), dtype=np.float32),
        "output_basis": np.empty((0, 2), dtype=np.float32),
    }
    changed = {key: value.copy() for key, value in model.items()}
    changed["dual_coef"][0, 0] = 0.25
    assert AUDIT._maximum_array_difference(model, changed) == 0.25


==> anc/tests/test_audit_phase8_reviewer_v2_diagnostics.py <==
from __future__ import annotations

import csv
import importlib.util
import json
from pathlib import Path

import pytest
import yaml

ROOT = Path(__file__).resolve().parents[1]
SPEC = importlib.util.spec_from_file_location(
    "audit_phase8", ROOT / "scripts/audit_phase8_reviewer_v2_diagnostics.py"
)
assert SPEC is not None and SPEC.loader is not None
AUDIT = importlib.util.module_from_spec(SPEC)
SPEC.loader.exec_module(AUDIT)


def test_manifest_rejects_tampering(tmp_path: Path) -> None:
    (tmp_path / "exit_code.txt").write_text("0\n", encoding="utf-8")
    (tmp_path / "value.txt").write_text("fixed\n", encoding="utf-8")
    manifest = {
        name: {
            "bytes": (tmp_path / name).stat().st_size,
            "sha256": AUDIT.sha256_file(tmp_path / name),
        }
        for name in ("exit_code.txt", "value.txt")
    }
    (tmp_path / "artifact_manifest.json").write_text(json.dumps(manifest), encoding="utf-8")
    (tmp_path / "SUCCESS").write_text("ok\n", encoding="utf-8")
    assert AUDIT.verify_manifest(tmp_path)["file_count"] == 2
    (tmp_path / "value.txt").write_text("other\n", encoding="utf-8")
    with pytest.raises(ValueError, match="digest mismatch"):
        AUDIT.verify_manifest(tmp_path)


def test_intervention_summary_reconstructs_effects() -> None:
    rows = []
    for index in range(8):
        target = float(index) / 10.0
        control = float(index % 2) / 20.0
        rows.append(
            {
                "target_patch_effect": str(target),
                "control_patch_effect": str(control),
            }
        )
    first = AUDIT.intervention_cell_summary(rows, bootstrap_draws=100, sign_draws=1000)
    second = AUDIT.intervention_cell_summary(rows, bootstrap_draws=100, sign_draws=1000)
    assert first == second
    expected = sum(
        float(row["target_patch_effect"]) - float(row["control_patch_effect"]) for row in rows
    ) / len(rows)
    assert first["specific_effect_mean"] == pytest.approx(expected)


def test_csv_reader_refuses_empty_table(tmp_path: Path) -> None:
    path = tmp_path / "empty.csv"
    with path.open("w", encoding="utf-8", newline="") as handle:
        csv.DictWriter(handle, fieldnames=["value"]).writeheader()
    with pytest.raises(ValueError, match="empty table"):
        AUDIT.read_csv(path)


def test_stable_hash_is_seeded_and_deterministic() -> None:
    assert AUDIT.stable_hash("pair", seed=4) == AUDIT.stable_hash("pair", seed=4)
    assert AUDIT.stable_hash("pair", seed=4) != AUDIT.stable_hash("pair", seed=5)


def test_formal_config_frozen_hashes_match_repository() -> None:
    config = yaml.safe_load(
        (ROOT / "configs/phase8/reviewer_v2_diagnostics.yaml").read_text(encoding="utf-8")
    )["frozen_inputs"]
    checks = []
    for name in (
        "phase6_result",
        "phase6_manifest",
        "phase6_audit",
        "phase7_result",
        "phase7_manifest",
        "phase7_audit",
    ):
        checks.append((config[name]["path"], config[name]["sha256"]))
    for specification in config["grounded"].values():
        checks.extend(
            (
                (specification["dataset_path"], specification["dataset_sha256"]),
                (specification["activation_path"], specification["activation_sha256"]),
            )
        )
    for specification in config["intervention"].values():
        checks.extend(
            (
                (specification["result_path"], specification["result_sha256"]),
                (specification["csv_path"], specification["csv_sha256"]),
            )
        )
    assert len(checks) == 24
    for relative, expected in checks:
        assert AUDIT.sha256_file(AUDIT.resolve(ROOT, relative)) == expected


==> anc/tests/test_audit_phase8b_metric_attribution.py <==
from __future__ import annotations

import importlib.util
from pathlib import Path


def _audit_module():
    path = Path(__file__).parents[1] / "scripts" / "audit_phase8b_metric_attribution.py"
    specification = importlib.util.spec_from_file_location("phase8b_audit", path)
    assert specification is not None and specification.loader is not None
    module = importlib.util.module_from_spec(specification)
    specification.loader.exec_module(module)
    return module


def test_parse_bool_is_strict() -> None:
    module = _audit_module()
    assert module.parse_bool("True") is True
    assert module.parse_bool("False") is False


def test_sign_statistics_is_deterministic() -> None:
    module = _audit_module()
    values = module.np.asarray([0.1, 0.2, 0.3, 0.4])
    first = module.sign_statistics(values, permutations=100, bootstrap=100, seed=7)
    second = module.sign_statistics(values, permutations=100, bootstrap=100, seed=7)
    assert first == second


==> anc/tests/test_commutativity.py <==
import numpy as np

from verb_operator_algebra.commutativity import (
    LowRankAffine,
    empirical_commutator,
    linear_commutator,
    paired_statistics,
)


def _model(matrix: np.ndarray, bias: np.ndarray) -> LowRankAffine:
    u, singular, vt = np.linalg.svd(matrix, full_matrices=False)
    keep = singular > 1e-8
    latent_coef = (u[:, keep] * singular[keep]).T
    basis = vt[keep]
    return LowRankAffine(
        x_mean=np.zeros(2),
        delta_mean=bias,
        latent_coef=latent_coef,
        basis=basis,
        method="test",
    )


def test_low_rank_linear_commutator_matches_dense_calculation() -> None:
    first_matrix = np.asarray([[0.2, 0.4], [0.0, -0.1]])
    second_matrix = np.asarray([[0.3, 0.0], [0.5, 0.2]])
    first = _model(first_matrix, np.zeros(2))
    second = _model(second_matrix, np.zeros(2))
    dense = first_matrix @ second_matrix - second_matrix @ first_matrix
    expected = np.linalg.norm(dense) / (
        np.linalg.norm(first_matrix) * np.linalg.norm(second_matrix)
    )
    assert np.isclose(linear_commutator(first, second), expected)


def test_empirical_commutator_detects_order_sensitive_affine_biases() -> None:
    identity_residual = np.zeros((2, 2))
    set_first = _model(identity_residual, np.asarray([1.0, 0.0]))
    set_second = _model(np.asarray([[-1.0, 0.0], [0.0, 0.0]]), np.asarray([2.0, 0.0]))
    states = np.asarray([[0.2, -0.1], [0.8, 0.3]])
    assert np.all(empirical_commutator(set_first, set_second, states) > 0.0)


def test_paired_statistics_reports_strong_positive_difference() -> None:
    values = np.linspace(0.2, 1.0, 56)
    result = paired_statistics(values, permutations=5000, bootstrap_resamples=1000, seed=3)
    assert result["mean_difference"] > 0.0
    assert result["bootstrap_95ci"][0] > 0.0
    assert result["permutation_p_one_sided"] < 0.01


==> anc/tests/test_commutativity_data.py <==
from collections import Counter

from verb_operator_algebra.commutativity_data import (
    H3_ACTIONS,
    generate_evaluation_contexts,
    generate_joint_operator_dataset,
)


def test_joint_operator_dataset_has_balanced_operators_and_held_out_strata() -> None:
    rows = generate_joint_operator_dataset(
        seed=7, train_per_operator=4, validation_per_operator=2, test_per_operator=4
    )
    counts = Counter((row.split, row.operator_key) for row in rows)
    for action in H3_ACTIONS:
        for slot in (1, 2):
            key = f"{action}_slot{slot}"
            assert counts[("train", key)] == 4
            assert counts[("validation", key)] == 2
            assert counts[("test", key)] == 4
    for row in rows:
        assert row.entity_1 != row.entity_2
        assert len(row.after_prompt_1) > len(row.before_prompt_1)
        if row.split == "train":
            assert {row.entity_1, row.entity_2} <= {"A", "B", "C", "D"}
        elif row.split == "validation":
            assert "E" in {row.entity_1, row.entity_2}
        else:
            assert {row.entity_1, row.entity_2} == {"F", "G"}


def test_evaluation_contexts_are_independent_and_template_balanced() -> None:
    rows = generate_evaluation_contexts(seed=4, per_stratum=5)
    assert Counter(row.stratum for row in rows) == {"test_in": 5, "test_ood": 5}
    assert all(row.template_id in {0, 1} for row in rows if row.stratum == "test_in")
    assert all(row.template_id == 2 for row in rows if row.stratum == "test_ood")


==> anc/tests/test_composition.py <==
import numpy as np

from verb_operator_algebra.composition import (
    DualRidgeAffine,
    FullAffine,
    normalized_discrepancy,
    relative_errors,
)


def test_full_affine_uses_phase2_row_convention() -> None:
    model = FullAffine(
        x_mean=np.zeros(2),
        delta_mean=np.asarray([0.5, -0.5]),
        coef=np.asarray([[1.0, 2.0], [0.0, -1.0]]),
        method="test",
    )
    x = np.asarray([[1.0, 3.0]])
    np.testing.assert_allclose(model.apply(x), [[8.5, -0.5]])


def test_dual_affine_applies_kernel_ridge_factors() -> None:
    model = DualRidgeAffine(
        x_mean=np.zeros(2),
        delta_mean=np.asarray([0.1, 0.2]),
        train_centered=np.eye(2),
        dual_coef=np.asarray([[2.0, 0.0], [0.0, -1.0]]),
        method="test",
    )
    x = np.asarray([[1.0, 3.0]])
    np.testing.assert_allclose(model.apply(x), [[3.1, 0.2]])


def test_normalized_metrics_have_expected_scale() -> None:
    before = np.asarray([[0.0, 0.0]])
    target = np.asarray([[2.0, 0.0]])
    prediction = np.asarray([[1.0, 0.0]])
    np.testing.assert_allclose(relative_errors(prediction, target, before), [0.5])
    np.testing.assert_allclose(normalized_discrepancy(prediction, target, before), [0.5])


==> anc/tests/test_composition_data.py <==
from collections import Counter

from verb_operator_algebra.composition_data import H2_SEQUENCES, generate_sequence_dataset


def test_sequence_dataset_covers_all_orders_and_held_out_splits() -> None:
    rows = generate_sequence_dataset(
        seed=5, train_per_sequence=4, validation_per_sequence=2, test_per_sequence=4
    )
    counts = Counter((row.split, row.sequence_key) for row in rows)
    for first, second in H2_SEQUENCES:
        key = f"{first}__then__{second}"
        assert counts[("train", key)] == 4
        assert counts[("validation", key)] == 2
        assert counts[("test", key)] == 4
    for row in rows:
        assert row.first_action != row.second_action
        assert row.before_label not in {row.correct_label, row.wrong_label}
        assert row.correct_label != row.wrong_label
        if row.split == "train":
            assert row.query_entity in {"A", "B", "C", "D"}
        elif row.split == "validation":
            assert row.query_entity == "E"
        else:
            assert row.query_entity in {"F", "G"}
            assert row.template_id == 2 if row.stratum == "test_ood" else row.template_id in {0, 1}


==> anc/tests/test_config.py <==
from pathlib import Path

import pytest

from verb_operator_algebra.config import ConfigError, load_phase0_config


CONFIG_PATH = Path(__file__).parents[1] / "configs/phase0/qwen3_4b_nnsight_smoke.yaml"


def test_phase0_config_loads() -> None:
    config = load_phase0_config(CONFIG_PATH)
    assert config.model_id == "Qwen/Qwen3-4B"
    assert config.layer == 18
    assert config.token_position == -1


def test_phase0_config_rejects_unknown_schema(tmp_path: Path) -> None:
    path = tmp_path / "bad.yaml"
    path.write_text("schema_version: 999\n", encoding="utf-8")
    with pytest.raises(ConfigError, match="schema_version"):
        load_phase0_config(path)



==> anc/tests/test_construct_data.py <==
from collections import Counter, defaultdict

import pytest

from verb_operator_algebra.construct_data import (
    CURSORS,
    POSITIONS,
    SCAFFOLD_VARIANTS,
    flatten_prompt_records,
    generate_construct_dataset,
    normalize_scaffold_prompt,
    prompt_position_span,
)
from verb_operator_algebra.composition_data import action_text


def test_construct_dataset_is_counterbalanced_and_fixed_scaffold() -> None:
    rows = generate_construct_dataset(
        seed=11,
        train_per_sequence=6,
        validation_per_sequence=2,
        test_per_sequence=4,
    )
    counts = Counter((row.split, row.sequence_key) for row in rows)
    assert len({row.sequence_key for row in rows}) == 20
    for split, expected in (("train", 6), ("validation", 2), ("test", 4)):
        assert all(counts[(split, key)] == expected for key in {row.sequence_key for row in rows})

    counterbalanced = defaultdict(list)
    for row in rows:
        counterbalanced[row.counterbalance_id].append(row)
        assert row.initial_label not in {row.first_label, row.second_label}
        assert row.first_label != row.second_label
        for prompt, cursor in zip(row.prompts, CURSORS):
            assert f"Execution cursor: {cursor}." in prompt
            assert "State register:" in prompt
            for position in POSITIONS:
                start, end = prompt_position_span(prompt, row.query_entity, position)
                assert 0 <= start < end <= len(prompt)
        normalized = [
            prompt.replace(f"Execution cursor: {cursor}.", "Execution cursor: CURSOR.")
            for prompt, cursor in zip(row.prompts, CURSORS)
        ]
        assert len(set(normalized)) == 1

    for pair in counterbalanced.values():
        assert len(pair) == 2
        first, second = pair
        assert first.first_action == second.second_action
        assert first.second_action == second.first_action
        assert first.query_entity == second.query_entity
        assert first.initial_label == second.initial_label
        assert first.template_id == second.template_id


def test_flatten_prompt_records_preserves_sequence_major_cursor_order() -> None:
    rows = generate_construct_dataset(
        seed=3,
        train_per_sequence=1,
        validation_per_sequence=1,
        test_per_sequence=2,
    )
    records = flatten_prompt_records(rows)
    assert len(records) == 3 * len(rows)
    assert [record["cursor"] for record in records[:3]] == list(CURSORS)
    assert [record["label"] for record in records[:3]] == list(rows[0].labels)


def test_construct_dataset_rejects_odd_test_count() -> None:
    with pytest.raises(ValueError, match="even"):
        generate_construct_dataset(
            seed=1,
            train_per_sequence=1,
            validation_per_sequence=1,
            test_per_sequence=3,
        )


def test_all_scaffold_variants_differ_only_in_preregistered_status_text() -> None:
    for variant in SCAFFOLD_VARIANTS:
        rows = generate_construct_dataset(
            seed=13,
            train_per_sequence=1,
            validation_per_sequence=1,
            test_per_sequence=2,
            scaffold_variant=variant,
            train_template_ids=(0,),
            validation_template_ids=(1,),
        )
        for row in rows:
            normalized = [
                normalize_scaffold_prompt(prompt, variant) for prompt in row.prompts
            ]
            assert len(set(normalized)) == 1
            first = action_text(row.first_action, row.query_entity)
            second = action_text(row.second_action, row.query_entity)
            assert all(prompt.count(first) == 1 for prompt in row.prompts)
            assert all(prompt.count(second) == 1 for prompt in row.prompts)


==> anc/tests/test_construct_validation.py <==
import numpy as np

from verb_operator_algebra.construct_causal import _norm_matched_controls
from verb_operator_algebra.construct_data import (
    flatten_prompt_records,
    generate_construct_dataset,
)
from verb_operator_algebra.construct_validation import (
    LatentAffine,
    benjamini_hochberg,
    choose_representation,
    collect_action_edges,
    evaluate_latent_composition,
    fit_action_maps,
    fit_probe,
    fit_state_subspace,
)


def _simplex_states() -> np.ndarray:
    centered = np.eye(5) - np.full((5, 5), 0.2)
    left, _, _ = np.linalg.svd(centered, full_matrices=False)
    return left[:, :4].astype(np.float32)


def _semantic_coordinates(sequences: list[object]) -> np.ndarray:
    states = _simplex_states()
    labels = {name: index for index, name in enumerate(("empty", "red", "blue", "green", "yellow"))}
    return np.asarray(
        [[states[labels[label]] for label in sequence.labels] for sequence in sequences],
        dtype=np.float32,
    )


def test_choose_representation_uses_earliest_eligible_position() -> None:
    rows = [
        {
            "key": "h28_last",
            "hidden_state_index": 28,
            "position": "last",
            "validation_minimum_cursor_accuracy": 0.99,
            "eligible": True,
        },
        {
            "key": "h36_register",
            "hidden_state_index": 36,
            "position": "register",
            "validation_minimum_cursor_accuracy": 0.91,
            "eligible": True,
        },
        {
            "key": "h16_query",
            "hidden_state_index": 16,
            "position": "query",
            "validation_minimum_cursor_accuracy": 0.82,
            "eligible": True,
        },
    ]
    selected = choose_representation(rows)
    assert selected is not None
    assert selected["key"] == "h16_query"


def test_state_subspace_and_latent_maps_preserve_semantic_updates() -> None:
    sequences = generate_construct_dataset(
        seed=31,
        train_per_sequence=10,
        validation_per_sequence=4,
        test_per_sequence=4,
    )
    records = flatten_prompt_records(sequences)
    semantic = _semantic_coordinates(sequences).reshape(-1, 4)
    rng = np.random.default_rng(7)
    embedding = rng.normal(size=(4, 12)).astype(np.float32)
    matrix = semantic @ embedding + 0.001 * rng.normal(size=(len(semantic), 12))
    subspace = fit_state_subspace(matrix.astype(np.float32), records)
    latent = subspace.transform(matrix.astype(np.float32))
    assert latent.shape == (len(records), 4)
    probe, probe_summary = fit_probe(
        matrix=semantic,
        records=records,
        alpha_grid=[0.1, 1.0],
        seed=31,
    )
    assert probe_summary["test_in"]["accuracy"] == 1.0
    coordinates = semantic.reshape(len(sequences), 3, 4)
    maps, metrics, stability, summary = fit_action_maps(
        coordinates=coordinates,
        sequences=sequences,
        latent_probe=probe,
        alpha_grid=[0.1, 1.0],
        bootstrap_resamples=100,
        permutations=100,
        seed=31,
    )
    assert set(maps) == {"empty", "fill_red", "fill_blue", "fill_green", "fill_yellow"}
    assert len(metrics) == 10
    assert len(stability) == 5
    assert summary["all_actions_passed"]
    cluster_rows, composition, cache = evaluate_latent_composition(
        coordinates=coordinates,
        sequences=sequences,
        maps=maps,
        latent_probe=probe,
        mapping_passed=True,
        manifold_neighbors=2,
        permutations=100,
        bootstrap_resamples=100,
        seed=31,
    )
    assert len(cluster_rows) == 20
    assert composition["test_in"]["compose_passed"]
    assert cache["test_in"]["compose"].shape[1] == 4


def test_collect_edges_and_basic_numeric_helpers() -> None:
    sequences = generate_construct_dataset(
        seed=5,
        train_per_sequence=2,
        validation_per_sequence=1,
        test_per_sequence=2,
    )
    coordinates = _semantic_coordinates(sequences)
    edges = collect_action_edges(
        coordinates=coordinates,
        sequences=sequences,
        action="fill_red",
        partition="train",
    )
    assert len(edges["x"]) == 16
    model = LatentAffine(coef=np.eye(4), intercept=np.ones(4), alpha=1.0)
    np.testing.assert_allclose(model.apply(np.zeros((1, 4))), np.ones((1, 4)))
    np.testing.assert_allclose(
        benjamini_hochberg([0.01, 0.04, 0.03]),
        [0.03, 0.04, 0.04],
    )


def test_norm_matched_permutation_control_changes_semantic_direction() -> None:
    source = np.zeros((4, 2), dtype=np.float32)
    target = np.asarray([[1, 0], [0, 2], [-3, 0], [0, -4]], dtype=np.float32)
    controls = _norm_matched_controls(
        source=source,
        target=target,
        target_labels=["red", "blue", "green", "yellow"],
        strata=[0, 0, 0, 0],
    )
    np.testing.assert_allclose(
        np.linalg.norm(controls - source, axis=1),
        np.linalg.norm(target - source, axis=1),
    )
    assert not np.allclose(controls, target)


==> anc/tests/test_finalize_artifact_manifest.py <==
from __future__ import annotations

import hashlib
import importlib.util
from pathlib import Path


def load_manifest_module():
    script = Path(__file__).parents[1] / "scripts" / "finalize_artifact_manifest.py"
    specification = importlib.util.spec_from_file_location("finalize_manifest", script)
    assert specification is not None and specification.loader is not None
    module = importlib.util.module_from_spec(specification)
    specification.loader.exec_module(module)
    return module


def test_build_manifest_hashes_stable_files_and_excludes_markers(tmp_path: Path) -> None:
    module = load_manifest_module()
    nested = tmp_path / "nested"
    nested.mkdir()
    payload = nested / "payload.txt"
    payload.write_text("evidence\n", encoding="utf-8")
    (tmp_path / "artifact_manifest.json").write_text("old\n", encoding="utf-8")
    (tmp_path / "SUCCESS").write_text("ok\n", encoding="utf-8")

    manifest = module.build_manifest(tmp_path)

    assert set(manifest) == {"nested/payload.txt"}
    assert manifest["nested/payload.txt"] == {
        "bytes": len(b"evidence\n"),
        "sha256": hashlib.sha256(b"evidence\n").hexdigest(),
    }


==> anc/tests/test_layer_local_composition.py <==
from __future__ import annotations

from pathlib import Path

import numpy as np

from verb_operator_algebra.composition_data import H2_SEQUENCES, SequencePair
from verb_operator_algebra.layer_local_composition import (
    PersistedResidual,
    aggregate_layer_verdict,
    fit_direct_maps,
    load_models,
    save_models,
    selected_single_specifications,
)


def _pair(first: str, second: str, split: str, index: int) -> SequencePair:
    return SequencePair(
        pair_id=f"{split}-{first}-{second}-{index}",
        split=split,
        stratum=split,
        first_action=first,
        second_action=second,
        query_entity="A",
        before_label="empty",
        correct_label="red",
        wrong_label="blue",
        template_id=0,
        before_prompt="before",
        correct_prompt="after",
        wrong_prompt="wrong",
    )


def test_selected_specifications_are_exactly_imported() -> None:
    rows = []
    for operator in ("empty", "fill_red", "fill_blue", "fill_green", "fill_yellow"):
        rows.append(
            {
                "seed": "20260808",
                "hidden_state_index": "4",
                "operator": operator,
                "selected_method": "affine_ridge_a1",
                "selected_rank": "full",
                "selected_alpha": "1.0",
                "validation_relative_error": "0.25",
            }
        )
    selected = selected_single_specifications(rows, seed=20260808, layer=4)
    assert set(selected) == {
        "empty",
        "fill_red",
        "fill_blue",
        "fill_green",
        "fill_yellow",
    }
    assert all(specification["rank"] is None for specification in selected.values())


def test_persisted_maps_roundtrip(tmp_path: Path) -> None:
    rng = np.random.default_rng(3)
    models = {
        "empty": PersistedResidual(
            x_mean=rng.normal(size=4).astype(np.float32),
            delta_mean=rng.normal(size=4).astype(np.float32),
            train_centered=rng.normal(size=(3, 4)).astype(np.float32),
            dual_coef=rng.normal(size=(3, 4)).astype(np.float32),
            method="affine_ridge_a1",
            alpha=1.0,
        ),
        "fill_red": PersistedResidual(
            x_mean=rng.normal(size=4).astype(np.float32),
            delta_mean=rng.normal(size=4).astype(np.float32),
            train_centered=rng.normal(size=(3, 4)).astype(np.float32),
            dual_coef=rng.normal(size=(3, 2)).astype(np.float32),
            output_basis=rng.normal(size=(2, 4)).astype(np.float32),
            method="low_rank_r2_a10",
            alpha=10.0,
        ),
    }
    path = tmp_path / "maps.npz"
    values = rng.normal(size=(7, 4))
    expected = {key: model.apply(values) for key, model in models.items()}
    save_models(path, models)
    loaded = load_models(path, models)
    for key in models:
        assert np.array_equal(loaded[key].x_mean, models[key].x_mean)
        assert np.allclose(loaded[key].apply(values), expected[key], atol=1e-12)


def test_direct_map_selection_has_complete_grid() -> None:
    rng = np.random.default_rng(9)
    pairs: list[SequencePair] = []
    before_rows = []
    after_rows = []
    coefficient = np.asarray([[1.1, 0.2], [-0.1, 0.9]], dtype=np.float32)
    intercept = np.asarray([0.2, -0.4], dtype=np.float32)
    for first, second in H2_SEQUENCES:
        for split, count in (("train", 4), ("validation", 3)):
            for index in range(count):
                pair = _pair(first, second, split, index)
                value = rng.normal(size=2).astype(np.float32)
                pairs.append(pair)
                before_rows.append(value)
                after_rows.append(value @ coefficient + intercept)
    models, rows = fit_direct_maps(
        before=np.asarray(before_rows),
        correct_after=np.asarray(after_rows),
        pairs=pairs,
        alpha_grid=(10.0, 100.0, 1000.0),
    )
    assert len(models) == 20
    assert len(rows) == 60
    assert all(sum(row["selected"] for row in rows if row["sequence"] == key) == 1 for key in models)


def _summaries(passed_layers: set[int]) -> list[dict[str, object]]:
    return [
        {
            "layer": layer,
            "seed": seed,
            "summary": {
                "h2_passed": layer in passed_layers,
                "gates": {},
                "test_in": {
                    "mean_correct_relative_error": 0.1,
                    "mean_direct_discrepancy": 0.1,
                    "order_advantage": {},
                    "probe_advantage": {},
                },
            },
        }
        for layer in (4, 16)
        for seed in (20260808, 20260809, 20260810)
    ]


def test_aggregate_layer_verdicts_are_frozen() -> None:
    assert (
        aggregate_layer_verdict(_summaries({4, 16}))["verdict"]
        == "EARLY_LAYER_COMPOSITION_CLOSURE"
    )
    assert (
        aggregate_layer_verdict(_summaries({4}))["verdict"]
        == "PARTIAL_EARLY_LAYER_COMPOSITION"
    )
    assert (
        aggregate_layer_verdict(_summaries(set()))["verdict"]
        == "EARLY_LAYER_GEOMETRY_ONLY"
    )


==> anc/tests/test_manipulation_calibration.py <==
import numpy as np

from verb_operator_algebra.construct_data import generate_construct_dataset
from verb_operator_algebra.manipulation_calibration import (
    behavior_metrics,
    calibration_passed,
    choose_scaffold,
    validate_scaffold_text,
)


def test_behavior_metrics_and_calibration_gate_with_perfect_predictions() -> None:
    sequences = generate_construct_dataset(
        seed=17,
        train_per_sequence=2,
        validation_per_sequence=1,
        test_per_sequence=2,
        scaffold_variant="boolean_inline",
        train_template_ids=(0,),
        validation_template_ids=(1,),
    )
    selected = [row for row in sequences if row.split == "train"]
    validate_scaffold_text(selected)
    state_index = {
        state: index
        for index, state in enumerate(("empty", "red", "blue", "green", "yellow"))
    }
    prediction = np.asarray(
        [state_index[label] for sequence in selected for label in sequence.labels]
    )
    metrics = behavior_metrics(
        prediction=prediction,
        sequences=selected,
        bootstrap_resamples=100,
        seed=17,
    )
    assert metrics["accuracy"] == 1.0
    assert metrics["minimum_cursor_accuracy"] == 1.0
    assert metrics["maximum_other_semantic_attraction"] == 0.0
    row = {
        "candidate": "boolean_inline",
        "selection": metrics,
        "confirmation": metrics,
    }
    assert calibration_passed(row)


def test_scaffold_selection_uses_minimum_cursor_then_overall_accuracy() -> None:
    rows = [
        {
            "candidate": "cursor_terms",
            "selection": {"minimum_cursor_accuracy": 0.70, "accuracy": 0.90},
        },
        {
            "candidate": "boolean_inline",
            "selection": {"minimum_cursor_accuracy": 0.82, "accuracy": 0.84},
        },
        {
            "candidate": "boolean_record",
            "selection": {"minimum_cursor_accuracy": 0.82, "accuracy": 0.86},
        },
    ]
    selected = choose_scaffold(
        rows, ["cursor_terms", "boolean_inline", "boolean_record"]
    )
    assert selected["candidate"] == "boolean_record"


==> anc/tests/test_merge_phase4d_s5_operator_shards.py <==
import hashlib
import importlib.util
import json
import sys
from pathlib import Path

import numpy as np

ROOT = Path(__file__).parents[1]
sys.path.insert(0, str(ROOT / "scripts"))
SPEC = importlib.util.spec_from_file_location(
    "merge_phase4d", ROOT / "scripts" / "merge_phase4d_s5_operator_shards.py"
)
assert SPEC and SPEC.loader
MERGE = importlib.util.module_from_spec(SPEC)
SPEC.loader.exec_module(MERGE)


def _manifest(root: Path) -> None:
    entries = {}
    for path in root.rglob("*"):
        if path.is_file() and path.name not in {"artifact_manifest.json", "SUCCESS"}:
            entries[str(path.relative_to(root))] = {
                "bytes": path.stat().st_size,
                "sha256": hashlib.sha256(path.read_bytes()).hexdigest(),
            }
    (root / "artifact_manifest.json").write_text(json.dumps(entries))


def _grid(model: str) -> list[dict[str, str]]:
    rows = []
    for fold in range(3):
        for chart in ("global_state", "activation"):
            for rank in (8, 16, 32, 64, 119):
                for function in ("translation", "affine", "resmlp16", "resmlp64"):
                    rows.append(
                        {
                            "model_key": model,
                            "outer_fold": str(fold),
                            "chart": chart,
                            "rank": str(rank),
                            "function_class": function,
                        }
                    )
        for rank in (8, 16, 32, 64):
            rows.append(
                {
                    "model_key": model,
                    "outer_fold": str(fold),
                    "chart": "local_state",
                    "rank": str(rank),
                    "function_class": "affine",
                }
            )
    return rows


def test_grid_requires_exact_132_rows_and_rejects_missing_or_duplicate() -> None:
    rows = _grid("medium-seed20261001")
    MERGE.validate_grid(rows, "medium-seed20261001")
    try:
        MERGE.validate_grid(rows[:-1], "medium-seed20261001")
    except ValueError:
        pass
    else:
        raise AssertionError("missing cell must fail")
    duplicated = rows[:-1] + [dict(rows[0])]
    try:
        MERGE.validate_grid(duplicated, "medium-seed20261001")
    except ValueError:
        pass
    else:
        raise AssertionError("duplicate cell must fail")


def test_manifest_detects_hash_tampering(tmp_path: Path) -> None:
    (tmp_path / "SUCCESS").write_text("ok\n")
    (tmp_path / "exit_code.txt").write_text("0\n")
    data = tmp_path / "result.json"
    data.write_text("{}")
    _manifest(tmp_path)
    MERGE.verify_manifest(tmp_path)
    data.write_text("tamper")
    try:
        MERGE.verify_manifest(tmp_path)
    except ValueError:
        pass
    else:
        raise AssertionError("digest tampering must fail")


def test_map_merge_allows_verified_duplicate_but_rejects_conflict(tmp_path: Path) -> None:
    first, second, output = tmp_path / "a", tmp_path / "b", tmp_path / "maps.npz"
    first.mkdir()
    second.mkdir()
    np.savez_compressed(first / "selected_maps.npz", shared=np.asarray([1]), one=np.asarray([2]))
    np.savez_compressed(second / "selected_maps.npz", shared=np.asarray([1]), two=np.asarray([3]))
    MERGE.merge_maps([first, second], output)
    with np.load(output) as data:
        assert set(data.files) == {"shared", "one", "two"}
    np.savez_compressed(second / "selected_maps.npz", shared=np.asarray([9]))
    try:
        MERGE.merge_maps([first, second], output)
    except ValueError:
        pass
    else:
        raise AssertionError("conflicting duplicate key must fail")


def test_reproduction_metric_contract_has_exactly_thirty_values() -> None:
    summary = {
        name: 1.0
        for name in (
            "one_step_decode",
            "one_step_nrmse",
            "composition_decode",
            "composition_nrmse",
            "inverse_decode",
            "inverse_nrmse",
        )
    }
    model = {
        name: dict(summary)
        for name in ("a32_affine", "a119_affine", "a119_resmlp64", "selected_held", "selected_seen")
    }
    assert len(MERGE.metric30(model)) == 30


def test_reproduction_official_duplicate_tamper_is_rejected() -> None:
    formal, duplicate = (
        {"model_key": "medium-seed20261001", "x": 1.0},
        {"model_key": "medium-seed20261001", "x": 1.0},
    )
    MERGE.validate_reproduction_duplicate(formal, duplicate)
    duplicate["x"] = 1.01
    try:
        MERGE.validate_reproduction_duplicate(formal, duplicate)
    except ValueError:
        pass
    else:
        raise AssertionError("official/reproduction duplicate mismatch must fail")


def test_existing_output_is_refused(tmp_path: Path) -> None:
    output = tmp_path / "assembled"
    output.mkdir()
    try:
        MERGE.require_new_output(output)
    except FileExistsError:
        pass
    else:
        raise AssertionError("existing output must never be overwritten")


def test_reproduction_commit_allows_only_nonsemantic_assembly_changes() -> None:
    # Keep this historical Phase 4d contract stable as later phases add new
    # semantic files to HEAD.  34265f4 is the final independently audited
    # Phase 4d assembly/audit commit.
    MERGE.validate_reproduction_commit(ROOT, "30f9fa6", "34265f4")
    try:
        MERGE.validate_reproduction_commit(ROOT, "0f6116f", "34265f4")
    except ValueError:
        pass
    else:
        raise AssertionError("analysis-source changes must reject a reproduction shard")


def test_input_passports_merge_exact_six_models_and_reproduction() -> None:
    shared = {name: {"path": name, "sha256": name, "bytes": 1} for name in MERGE.SHARED_PASSPORTS}
    validated = []
    for key in MERGE.FORMAL_MODELS:
        passports = {
            **shared,
            f"formal_checkpoint/{key}": {
                "path": key,
                "sha256": key,
                "bytes": 1,
            },
        }
        validated.append((key, {}, [], {"result": {"input_file_passports": passports}}))
    reproduction_passports = {
        **shared,
        "formal_checkpoint/medium-seed20261001": {
            "path": "medium",
            "sha256": "medium",
            "bytes": 1,
        },
        **{
            name: {"path": name, "sha256": name, "bytes": 1}
            for name in MERGE.REPRODUCTION_PASSPORTS
        },
    }
    merged = MERGE.merge_input_passports(
        validated,
        {"result": {"input_file_passports": reproduction_passports}},
    )
    assert set(merged) == (
        MERGE.SHARED_PASSPORTS
        | {f"formal_checkpoint/{key}" for key in MERGE.FORMAL_MODELS}
        | MERGE.REPRODUCTION_PASSPORTS
    )


==> anc/tests/test_merge_phase4e_s5_operator_shards.py <==
from __future__ import annotations

import importlib.util
import json
import sys
from pathlib import Path

import pytest


ROOT = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ROOT / "scripts"))
SPEC = importlib.util.spec_from_file_location(
    "phase4e_merger", ROOT / "scripts/merge_phase4e_s5_operator_shards.py"
)
assert SPEC and SPEC.loader
MERGE = importlib.util.module_from_spec(SPEC)
SPEC.loader.exec_module(MERGE)


def _selected_row(fold: int, coverage: int, histories: int, family: str) -> dict[str, str]:
    return {
        "model_key": "medium-seed20261001", "outer_fold": str(fold), "coverage": str(coverage),
        "histories": str(histories), "family": family, "chosen_alpha": "0.001",
        "best_inner_score": "1.0", "eligible_alphas": "[0.001,0.1]",
    }


def test_selected_alpha_rejects_nonlargest_eligible_value() -> None:
    rows = [
        _selected_row(fold, coverage, histories, family)
        for fold in range(3)
        for coverage in MERGE.COVERAGES
        for histories in MERGE.HISTORIES
        for family in MERGE.MAP_FAMILIES
    ]
    with pytest.raises(ValueError):
        MERGE._selected(rows, "medium-seed20261001")
    for row in rows:
        row["eligible_alphas"] = "[0.001]"
    MERGE._selected(rows, "medium-seed20261001")


def test_grid_rejects_missing_and_duplicate_cells() -> None:
    rows = [
        {
            "model_key": "medium-seed20261001", "outer_fold": str(fold),
            "coverage": str(coverage), "histories": str(histories), "family": family, "alpha": str(alpha),
        }
        for fold in range(3)
        for coverage in MERGE.COVERAGES
        for histories in MERGE.HISTORIES
        for family in MERGE.MAP_FAMILIES
        for alpha in MERGE.ALPHAS
    ]
    MERGE._grid(rows, "medium-seed20261001", "outer")
    broken = rows[:-1] + [dict(rows[0])]
    with pytest.raises(ValueError):
        MERGE._grid(broken, "medium-seed20261001", "outer")


def test_reproduction_metric_schema_and_overwrite_guard(tmp_path: Path) -> None:
    values = {
        "h1_baseline": {f"{prefix}_phase4e_strict_nrmse": 1.0 for prefix in ("one_step", "composition", "inverse")},
        "equal_middle": {f"{prefix}_phase4e_strict_nrmse": 1.0 for prefix in ("one_step", "composition", "inverse")},
        "h1_candidate": {f"{prefix}_phase4e_strict_nrmse": .8 for prefix in ("one_step", "composition", "inverse")},
        "h2_candidate": {f"{prefix}_phase4e_strict_nrmse": .8 for prefix in ("one_step", "composition", "inverse")},
        "h3_candidate": {f"{prefix}_phase4e_strict_nrmse": .8 for prefix in ("one_step", "composition", "inverse")},
    }
    assert len(MERGE.metric15(values)) == 15
    output = tmp_path / "output"
    MERGE.require_new_output(output)
    output.mkdir()
    with pytest.raises(FileExistsError):
        MERGE.require_new_output(output)


def test_arrays_hash_is_identifier_bound() -> None:
    import numpy as np

    array = np.ones((2, 2), dtype=np.float64)
    assert MERGE.arrays_sha256("left", array) != MERGE.arrays_sha256("right", array)


def test_manifest_rejects_tampered_payload(tmp_path: Path) -> None:
    root = tmp_path / "shard"
    root.mkdir()
    payload = root / "payload.txt"
    payload.write_text("frozen", encoding="utf-8")
    (root / "exit_code.txt").write_text("0\n", encoding="utf-8")
    manifest = {
        name: {"bytes": (root / name).stat().st_size, "sha256": MERGE.sha256(root / name)}
        for name in ("payload.txt", "exit_code.txt")
    }
    (root / "artifact_manifest.json").write_text(json.dumps(manifest), encoding="utf-8")
    (root / "SUCCESS").write_text("ok\n", encoding="utf-8")
    MERGE.verify_manifest(root)
    payload.write_text("tampered", encoding="utf-8")
    with pytest.raises(ValueError, match="digest"):
        MERGE.verify_manifest(root)


def test_duplicate_official_rows_and_map_keys_are_rejected() -> None:
    left = [{"model_key": "medium-seed20261001", "alpha": "0.001"}]
    right = [{"model_key": "medium-seed20261001", "alpha": "0.1"}]
    with pytest.raises(ValueError, match="official"):
        MERGE.require_same_rows(left, right, "official duplicate")
    import numpy as np

    arrays = {"medium-seed20261001_fold0_map": np.ones((1,), dtype=np.float64)}
    with pytest.raises(ValueError, match="collision"):
        MERGE.add_archive_arrays(
            arrays,
            [("medium-seed20261001_fold0_map", np.zeros((1,), dtype=np.float64))],
            "reproduction map",
        )


def test_reproduction_selection_semantics_ignores_scores_but_preserves_choices() -> None:
    selections = [
        {
            "outer_fold": fold,
            "coverage": coverage,
            "histories": histories,
            "family": family,
            "chosen_alpha": 0.001,
            "best_inner_score": 0.1,
        }
        for fold in range(3)
        for coverage in MERGE.COVERAGES
        for histories in MERGE.HISTORIES
        for family in MERGE.MAP_FAMILIES
    ]
    model = {"alpha_selections": selections}
    same_choices = {"alpha_selections": [{**row, "best_inner_score": 999.0} for row in selections]}
    changed_choice = {"alpha_selections": [{**row, "chosen_alpha": 0.1} for row in selections]}
    assert MERGE._selection_semantics(model) == MERGE._selection_semantics(same_choices)
    assert MERGE._selection_semantics(model) != MERGE._selection_semantics(changed_choice)


==> anc/tests/test_merge_phase4f_s5_aspect_ratio_shards.py <==
import csv
import hashlib
import importlib.util
import json
from pathlib import Path

import pytest


ROOT = Path(__file__).resolve().parents[1]
SPEC = importlib.util.spec_from_file_location(
    "merge_phase4f", ROOT / "scripts" / "merge_phase4f_s5_aspect_ratio_shards.py"
)
assert SPEC and SPEC.loader
MERGE = importlib.util.module_from_spec(SPEC)
SPEC.loader.exec_module(MERGE)


def _metrics(prefix: str) -> dict[str, str]:
    result: dict[str, str] = {}
    for metric in MERGE.METRICS:
        result.update(
            {
                f"{prefix}_{metric}_sse": "1",
                f"{prefix}_{metric}_reference_sse": "1",
                f"{prefix}_{metric}_count": "1",
                f"{prefix}_{metric}_phase4e_strict_nrmse": "1",
            }
        )
    return result


def _outer_rows() -> list[dict[str, str]]:
    rows: list[dict[str, str]] = []
    for fold, design, rank, anchor, mode in sorted(MERGE._expected_outer(), key=str):
        row = {
            "model_key": "medium-seed20261001",
            "outer_fold": str(fold),
            "design_type": str(design),
            "rank": str(rank),
            "anchor": str(anchor),
            "mode": str(mode),
            "lambda": str(MERGE.WEAK_LAMBDA if mode == "weak" else 1.0),
            **_metrics("held"),
        }
        if design == "aspect":
            expected = dict(MERGE._aspect_sizes(rank))[int(anchor)]
            row.update(
                {
                    "requested_q": str(MERGE.ASPECT_Q[int(anchor)]),
                    "n": str(expected),
                    "realized_rho": str(expected / (rank + 1)),
                }
            )
        else:
            coverage, histories = {
                name: (coverage, histories)
                for name, coverage, histories in MERGE.DIVERSITY
            }[str(anchor)]
            row.update({"coverage": str(coverage), "histories": str(histories)})
        rows.append(row)
    return rows


def test_outer_grid_rejects_duplicate_identity() -> None:
    rows = _outer_rows()
    assert len(rows) == 396
    MERGE.validate_grid(rows, "medium-seed20261001", inner=False)
    rows[-1] = dict(rows[0])
    with pytest.raises(ValueError, match="duplicate"):
        MERGE.validate_grid(rows, "medium-seed20261001", inner=False)


def test_official_duplicate_canonical_bytes_rejects_tamper(tmp_path: Path) -> None:
    left, right = tmp_path / "official.csv", tmp_path / "formal.csv"
    for path in (left, right):
        with path.open("w", newline="", encoding="utf-8") as handle:
            writer = csv.DictWriter(handle, fieldnames=["model_key", "value"])
            writer.writeheader()
            writer.writerows(
                [
                    {"model_key": "medium-seed20261001", "value": "1"},
                    {"model_key": "medium-seed20261001", "value": "2"},
                ]
            )
    assert MERGE.canonical_csv_bytes(left) == MERGE.canonical_csv_bytes(right)
    right.write_text("model_key,value\nmedium-seed20261001,1\nmedium-seed20261001,3\n")
    assert MERGE.canonical_csv_bytes(left) != MERGE.canonical_csv_bytes(right)


def test_map_hash_detects_array_tamper() -> None:
    values = MERGE.np.zeros((10, 16, 16), dtype=MERGE.np.float64)
    intercepts = MERGE.np.zeros((10, 16), dtype=MERGE.np.float64)
    digest = MERGE.arrays_sha256("fixed-map", values, intercepts)
    manual = hashlib.sha256(b"fixed-map")
    for array in (values, intercepts):
        manual.update(str(array.dtype).encode("ascii"))
        manual.update(json.dumps(array.shape).encode("ascii"))
        manual.update(array.view(MERGE.np.uint8))
    assert digest == manual.hexdigest()
    values[0, 0, 0] = 1.0
    assert MERGE.arrays_sha256("fixed-map", values, intercepts) != digest


def test_existing_output_is_refused(tmp_path: Path) -> None:
    output = tmp_path / "assembled"
    output.mkdir()
    with pytest.raises(FileExistsError):
        MERGE.require_new_output(output)


==> anc/tests/test_metric_attribution.py <==
from __future__ import annotations

import numpy as np

from verb_operator_algebra.metric_attribution import (
    VARIANTS,
    evaluate_one_step_variants,
    summarize_attribution,
)


def _fixture() -> tuple[np.ndarray, np.ndarray, list[dict[str, object]]]:
    rng = np.random.default_rng(20260812)
    rows = []
    before = []
    after = []
    actions = ("empty", "fill_red", "fill_blue", "fill_green", "fill_yellow")
    for action_index, action in enumerate(actions):
        matrix = np.asarray([[1.0, 0.1], [-0.1, 0.8]]) + 0.02 * action_index
        offset = np.asarray([0.2 * action_index, -0.1 * action_index])
        for split, count in (("train", 500), ("validation", 100), ("test", 200)):
            for index in range(count):
                x = rng.normal(size=2)
                y = x + x @ matrix + offset + rng.normal(scale=0.01, size=2)
                before.append(x)
                after.append(y)
                rows.append(
                    {
                        "operator": action,
                        "split": split,
                        "pair_id": f"{action}-{split}-{index}",
                    }
                )
    return np.asarray(before), np.asarray(after), rows


def test_one_step_grid_and_summary() -> None:
    before, after, records = _fixture()
    metrics, candidates, errors, models = evaluate_one_step_variants(
        seed=20260808,
        before=before,
        after=after,
        records=records,
        alpha_grid=(1.0, 10.0),
        rank_grid=(1,),
    )
    assert len(metrics) == 5 * len(VARIANTS)
    assert len(errors) == 5 * len(VARIANTS) * 200
    assert set(models) == set(VARIANTS)
    assert {row["selection_family"] for row in candidates} == {
        "original_full_or_low_rank",
        "full_unweighted",
        "full_weighted",
    }


def test_attribution_requires_full_three_seed_grid() -> None:
    rows = []
    for seed in (20260808, 20260809, 20260810):
        for operator in ("empty", "fill_red", "fill_blue", "fill_green", "fill_yellow"):
            for index, variant in enumerate(VARIANTS):
                rows.append(
                    {
                        "seed": seed,
                        "operator": operator,
                        "variant": variant,
                        "test_relative_error_mean": 0.6 - 0.02 * index,
                    }
                )
    summary = summarize_attribution(rows)
    assert len(summary["variant_summaries"]) == 5
    assert summary["weighting_attribution_supported"] is True


==> anc/tests/test_operator_causal.py <==
from pathlib import Path

import numpy as np

from verb_operator_algebra.operator_causal import apply_operator_artifact


def test_apply_full_operator_artifact(tmp_path: Path) -> None:
    path = tmp_path / "operator.npz"
    np.savez(
        path,
        x_mean=np.asarray([1.0, 1.0]),
        delta_mean=np.asarray([0.5, -0.5]),
        coef=np.eye(2),
        method=np.asarray("test"),
    )
    before = np.asarray([[2.0, 3.0]])
    np.testing.assert_allclose(apply_operator_artifact(path, before), [[3.5, 4.5]])


==> anc/tests/test_operator_data.py <==
from collections import Counter

from verb_operator_algebra.operator_data import OPERATORS, generate_operator_dataset


def test_operator_pairs_obey_split_and_transition_contracts() -> None:
    pairs = generate_operator_dataset(
        seed=5, train_per_operator=12, validation_per_operator=4, test_per_operator=8
    )
    assert Counter(pair.operator for pair in pairs) == {operator: 24 for operator in OPERATORS}
    for pair in pairs:
        assert pair.before_label != pair.after_label
        assert len(pair.after_prompt) > len(pair.before_prompt)
        if pair.operator == "empty":
            assert pair.after_label == "empty"
        else:
            assert pair.after_label == pair.operator.removeprefix("fill_")
        if pair.split == "train":
            assert pair.query_entity in {"A", "B", "C", "D"}
        elif pair.split == "validation":
            assert pair.query_entity == "E"
        else:
            assert pair.query_entity in {"F", "G"}


==> anc/tests/test_operator_fit.py <==
import numpy as np

from verb_operator_algebra.operator_fit import _predict_low_rank_delta


class _SqueezingPredictor:
    def predict(self, matrix: np.ndarray) -> np.ndarray:
        return matrix[:, 0]


def test_rank_one_prediction_is_restored_to_two_dimensions() -> None:
    matrix = np.asarray([[1.0, 2.0], [3.0, 4.0]])
    basis = np.asarray([[2.0, -1.0]])
    result = _predict_low_rank_delta(_SqueezingPredictor(), basis, matrix)
    assert result.shape == (2, 2)
    np.testing.assert_allclose(result, [[2.0, -1.0], [6.0, -3.0]])


==> anc/tests/test_phase1_intervention.py <==
from collections import Counter

import pytest

from verb_operator_algebra.phase1_intervention import COLORS, generate_intervention_pairs


def test_intervention_pairs_are_balanced_and_minimally_different() -> None:
    pairs = generate_intervention_pairs(seed=17, count=40)
    assert len(pairs) == 40
    assert Counter(pair.source_label for pair in pairs) == {color: 10 for color in COLORS}
    for pair in pairs:
        assert pair.source_label != pair.target_label
        assert pair.control_label not in {pair.source_label, pair.target_label}
        marker = f"Fill beaker {pair.query_entity} with "
        source_prefix, separator, source_tail = pair.source_prompt.rpartition(marker)
        target_prefix, target_separator, target_tail = pair.target_prompt.rpartition(marker)
        assert separator == target_separator == marker
        assert source_prefix == target_prefix
        assert source_tail.replace(pair.source_label, "COLOR", 1) == target_tail.replace(
            pair.target_label, "COLOR", 1
        )


def test_intervention_pair_count_must_be_divisible_by_four() -> None:
    with pytest.raises(ValueError, match="divisible"):
        generate_intervention_pairs(seed=1, count=41)


==> anc/tests/test_phase4b_config.py <==
from __future__ import annotations

from pathlib import Path

import yaml


ROOT = Path(__file__).parents[1]


def load_config(name: str) -> dict:
    return yaml.safe_load(
        (ROOT / "configs" / "phase4b" / name).read_text(encoding="utf-8")
    )


def test_official_stage_ordering_matrix_matches_preregistration() -> None:
    config = load_config("stage_ordering.yaml")
    assert config["experiment"]["preregistration_commit"] == "c040ae6"
    assert config["training"]["seeds"] == [20260910, 20260911, 20260912]
    assert config["statistics"]["primary_scales"] == ["medium", "large"]
    assert config["models"]["small"]["role"] == "capacity_control"
    assert config["models"]["medium"]["role"] == "primary"
    assert config["models"]["large"]["role"] == "primary"
    assert config["models"]["small"]["total_examples"] == 2**24
    assert config["models"]["medium"]["total_examples"] == 2**25
    assert config["models"]["large"]["total_examples"] == 2**25
    assert len(config["models"]["small"]["checkpoint_examples"]) == 16
    assert len(config["models"]["medium"]["checkpoint_examples"]) == 18
    assert len(config["models"]["large"]["checkpoint_examples"]) == 18
    assert config["statistics"] == {
        "primary_scales": ["medium", "large"],
        "bootstrap_resamples": 10000,
        "permutation_resamples": 10000,
        "bootstrap_seed": 20260915,
        "stable_consecutive_checkpoints": 2,
    }


def test_all_stage_ordering_budgets_are_batch_aligned_and_frozen() -> None:
    config = load_config("stage_ordering.yaml")
    effective_batch = config["training"]["effective_batch_size"]
    for scale in config["models"].values():
        checkpoints = scale["checkpoint_examples"]
        assert checkpoints == sorted(set(checkpoints))
        assert checkpoints[0] == 0
        assert checkpoints[-1] == scale["total_examples"]
        assert all(value % effective_batch == 0 for value in checkpoints)
        assert all(effective_batch % value == 0 for value in scale["microbatch_candidates"])


def test_stage_evaluation_fixes_history_position_and_separate_ranks() -> None:
    config = load_config("stage_ordering.yaml")
    evaluation = config["evaluation"]
    assert evaluation["base_per_state"] == 12
    assert evaluation["base_length"] == 4
    assert evaluation["history_train_per_state"] == 8
    assert evaluation["chart_rank"] == 120
    assert evaluation["operator_rank"] == 32
    assert evaluation["state_fold_seed"] == 20260916
    assert config["runtime"]["compile"] is True
    assert config["runtime"]["compiler_reset_between_models"] is True
    assert config["runtime"]["compiler_recompile_limit"] == 32
    assert config["runtime"]["compiler_fail_on_recompile_limit"] is True


def test_smoke_keeps_full_stage_geometry_but_reduces_training() -> None:
    config = load_config("stage_ordering_smoke.yaml")
    assert list(config["models"]) == ["small"]
    assert config["models"]["small"]["checkpoint_examples"] == [0, 2**14, 2**15]
    assert config["evaluation"]["base_per_state"] == 12
    assert config["evaluation"]["chart_rank"] == 120
    assert config["evaluation"]["operator_rank"] == 32
    assert config["runtime"]["compiler_reset_between_models"] is True
    assert config["runtime"]["compiler_recompile_limit"] == 32
    assert config["runtime"]["compiler_fail_on_recompile_limit"] is True
    assert config["statistics"]["bootstrap_resamples"] == 100
    assert config["statistics"]["permutation_resamples"] == 100


==> anc/tests/test_phase4c_config.py <==
import sys
from pathlib import Path

import yaml

ROOT = Path(__file__).parents[1]
sys.path.insert(0, str(ROOT / "scripts"))

from phase4c_s5_cross_world import flatten_s5_checkpoint_row  # noqa: E402


def _load(name: str) -> dict:
    return yaml.safe_load((ROOT / "configs" / "phase4c" / name).read_text())


def test_phase4c_official_matrix_is_frozen() -> None:
    config = _load("s5_cross_world.yaml")
    assert config["experiment"]["preregistration_commit"] == "f41c728"
    assert config["world"] == {
        "name": "s5",
        "state_count": 120,
        "maximum_actions": 12,
        "training_maximum_length": 6,
    }
    assert config["training"]["seeds"] == [20261001, 20261002, 20261003]
    assert config["statistics"]["primary_scales"] == ["medium", "large"]
    assert config["evaluation"]["base_per_state"] == 12
    assert config["evaluation"]["base_length"] == 4
    assert config["evaluation"]["history_train_per_state"] == 8
    assert config["evaluation"]["chart_rank"] == 119 and config["evaluation"]["operator_rank"] == 32
    assert len(config["models"]["small"]["checkpoint_examples"]) == 16
    assert len(config["models"]["medium"]["checkpoint_examples"]) == 18
    assert len(config["models"]["large"]["checkpoint_examples"]) == 18
    assert config["models"]["small"]["total_examples"] == 2**24
    assert all(config["models"][scale]["total_examples"] == 2**25 for scale in ("medium", "large"))


def test_phase4c_checkpoints_align_and_smoke_keeps_geometry() -> None:
    config = _load("s5_cross_world.yaml")
    batch = config["training"]["effective_batch_size"]
    for scale in config["models"].values():
        assert scale["checkpoint_examples"] == sorted(set(scale["checkpoint_examples"]))
        assert scale["checkpoint_examples"][-1] == scale["total_examples"]
        assert all(value % batch == 0 for value in scale["checkpoint_examples"])
    smoke = _load("s5_cross_world_smoke.yaml")
    assert smoke["models"]["small"]["checkpoint_examples"] == [0, 2**14, 2**15]
    assert smoke["evaluation"]["chart_rank"] == 119
    assert smoke["evaluation"]["operator_rank"] == 32


def test_phase4c_flatten_accepts_native_s5_per_length_metrics() -> None:
    row = {
        "run_key": "small-seed1",
        "id_length_0_accuracy": 1.0,
        "ood_length_12_accuracy": 0.25,
        "structured_diagnostic": {"not": "a CSV scalar"},
    }
    assert flatten_s5_checkpoint_row(row) == {
        "run_key": "small-seed1",
        "id_length_0_accuracy": 1.0,
        "ood_length_12_accuracy": 0.25,
    }


==> anc/tests/test_phase4d_config.py <==
from pathlib import Path

import yaml

ROOT = Path(__file__).parents[1]


def test_phase4d_frozen_config_constants() -> None:
    config = yaml.safe_load((ROOT / "configs/phase4d/s5_operator_ladder.yaml").read_text())
    assert config["experiment"]["preregistration_commit"] == "fde0686"
    assert list(config["inputs"]["models"]) == [
        "medium-seed20261001",
        "medium-seed20261002",
        "medium-seed20261003",
        "large-seed20261001",
        "large-seed20261002",
        "large-seed20261003",
    ]
    assert config["runtime"]["ranks"] == [8, 16, 32, 64, 119]
    assert config["runtime"]["mlp_init_seeds"] == [20261010, 20261011, 20261012]
    assert config["runtime"]["mlp_max_epochs"] == 1000
    assert config["runtime"]["mlp_check_every"] == 5
    assert config["runtime"]["mlp_patience_checks"] == 30
    assert config["runtime"]["mlp_min_delta"] == 0.000001
    assert config["inputs"]["reproduction"]["checkpoint_path"].startswith("reproduction/")
    assert config["inputs"]["suite_path"] == "formal/evaluation_suite.npz"
    assert config["inputs"]["official_result_path"] == "formal/result.json"
    assert len(config["inputs"]["official_result_sha256"]) == 64
    assert len(config["inputs"]["reproduction"]["result_sha256"]) == 64
    assert all(
        value["checkpoint_path"].startswith("formal/")
        for value in config["inputs"]["models"].values()
    )
    smoke = yaml.safe_load((ROOT / "configs/phase4d/s5_operator_ladder_smoke.yaml").read_text())
    assert smoke["experiment"]["smoke"] is True
    assert smoke["runtime"]["ranks"] == [8, 32]


==> anc/tests/test_phase4e_config.py <==
from __future__ import annotations

from pathlib import Path

import yaml

from verb_operator_algebra.s5_operator_scaling import ALPHAS, COVERAGES, HISTORIES, MAP_FAMILIES, RANK


ROOT = Path(__file__).resolve().parents[1]


def test_formal_phase4e_config_freezes_preregistered_matrix() -> None:
    config = yaml.safe_load((ROOT / "configs/phase4e/s5_operator_scaling.yaml").read_text())
    assert config["experiment"] == {"id": "phase4e-s5-operator-scaling", "preregistration_commit": "5183cd6", "smoke": False}
    runtime = config["runtime"]
    assert runtime["rank"] == RANK
    assert tuple(runtime["coverages"]) == COVERAGES
    assert tuple(runtime["histories"]) == HISTORIES
    assert tuple(runtime["alphas"]) == ALPHAS
    assert tuple(runtime["map_families"]) == MAP_FAMILIES
    assert runtime["contrast_multiplier"] == 4.0
    assert len(config["inputs"]["models"]) == 6


def test_reproduction_shard_contains_only_official_medium_and_reproduction() -> None:
    config = yaml.safe_load((ROOT / "configs/phase4e/s5_operator_scaling_reproduction_shard.yaml").read_text())
    assert list(config["inputs"]["models"]) == ["medium-seed20261001"]
    assert "reproduction" in config["inputs"]
    assert config["experiment"]["smoke"] is False


def test_smoke_is_explicitly_nonformal_but_uses_frozen_family_names() -> None:
    config = yaml.safe_load((ROOT / "configs/phase4e/s5_operator_scaling_smoke.yaml").read_text())
    assert config["experiment"]["smoke"] is True
    assert tuple(config["runtime"]["map_families"]) == MAP_FAMILIES
    assert config["runtime"]["rank"] == RANK
    assert config["runtime"]["cuda_scoring"] is True


==> anc/tests/test_phase4f_config.py <==
from pathlib import Path

import yaml

from verb_operator_algebra.s5_aspect_ratio import LAMBDAS, RANKS


ROOT = Path(__file__).resolve().parents[1]


def test_formal_phase4f_config_freezes_matrix_and_resource_limits() -> None:
    config = yaml.safe_load((ROOT / "configs/phase4f/s5_aspect_ratio.yaml").read_text())
    assert config["experiment"]["smoke"] is False
    assert tuple(config["runtime"]["ranks"]) == RANKS
    assert tuple(float(value) for value in config["runtime"]["lambdas"]) == LAMBDAS
    assert config["runtime"]["blas_threads_per_shard"] == 4
    assert len(config["inputs"]["models"]) == 6
    assert config["experiment"]["preregistration_commit"] == "e671ebf2625d07fe3a9d2130a9dc7c03f63c69f0"
    assert set(config["inputs"]).issuperset({"phase4e_manifest", "phase4e_audit"})
    assert config["runtime"]["expected_charts"] == 42
    assert config["runtime"]["cuda_scoring"] is True


def test_reproduction_config_keeps_only_official_medium_and_repeat() -> None:
    config = yaml.safe_load((ROOT / "configs/phase4f/s5_aspect_ratio_reproduction_shard.yaml").read_text())
    assert tuple(config["inputs"]["models"]) == ("medium-seed20261001",)
    assert "reproduction" in config["inputs"]
    assert config["runtime"]["expected_outer_rows"] == 396
    assert config["runtime"]["expected_inner_rows"] == 1980
    assert config["runtime"]["expected_selection_rows"] == 198
    assert config["runtime"]["expected_selected_maps"] == 198
    assert config["runtime"]["expected_charts"] == 42


==> anc/tests/test_phase4f_s5_aspect_ratio.py <==
from pathlib import Path

import numpy as np
import yaml

from verb_operator_algebra.s5_aspect_ratio import (
    ASPECT_MULTIPLIERS,
    CONFIRMATORY_RANKS,
    LAMBDAS,
    aspect_sample_sizes,
    dimensionless_alpha,
    fit_aspect_chart,
    maximum_diversity_indices,
    model_claims,
    select_lambda,
)


def test_normalized_alpha_is_coordinate_scale_invariant() -> None:
    source = np.arange(30.0).reshape(10, 3)
    alpha, _ = dimensionless_alpha(source, LAMBDAS[1])
    scaled, _ = dimensionless_alpha(source * 7.0, LAMBDAS[1])
    assert np.isclose(scaled, 49.0 * alpha)


def test_aspect_sizes_and_maximum_diversity_are_deterministic() -> None:
    assert len(aspect_sample_sizes(64)) == len(ASPECT_MULTIPLIERS)
    assert aspect_sample_sizes(16)[0] == 9  # frozen half-up, not banker's rounding
    states = np.repeat(np.arange(4), 8)
    repeats = np.tile(np.arange(8), 4)
    left = maximum_diversity_indices(states, repeats, np.arange(4), 12, 7)
    assert np.array_equal(left, maximum_diversity_indices(states, repeats, np.arange(4), 12, 7))
    assert len(np.unique(states[left])) == 4


def test_chart_sign_is_canonical_and_mask_must_support_rank() -> None:
    rng = np.random.default_rng(3)
    values = rng.normal(size=(40, 32))
    mask = np.arange(40) < 30
    chart = fit_aspect_chart(values, mask, 16)
    pivots = np.argmax(np.abs(chart.basis), axis=0)
    assert np.all(chart.basis[pivots, np.arange(16)] >= 0)
    with np.testing.assert_raises(ValueError):
        fit_aspect_chart(values, np.arange(40) < 8, 16)


def test_selection_prefers_largest_eligible_lambda() -> None:
    choice = select_lambda([{"lambda": 1e-5, "inner_score": 1.0}, {"lambda": 1e-4, "inner_score": 1.01}, {"lambda": 1e-2, "inner_score": 1.02}])
    assert choice["lambda"] == 1e-4


def test_smoke_rebuilds_the_same_frozen_suite_as_formal() -> None:
    root = Path(__file__).resolve().parents[1]
    formal = yaml.safe_load((root / "configs/phase4f/s5_aspect_ratio.yaml").read_text())
    smoke = yaml.safe_load((root / "configs/phase4f/s5_aspect_ratio_smoke.yaml").read_text())
    assert smoke["inputs"]["suite_path"] == formal["inputs"]["suite_path"]
    assert smoke["inputs"]["suite_sha256"] == formal["inputs"]["suite_sha256"]
    assert smoke["evaluation"] == formal["evaluation"]


def test_claim_gates_are_all_metrics_conjunctive() -> None:
    metric = lambda value: {f"{name}_phase4e_strict_nrmse": value for name in ("one_step", "composition", "inverse")}
    by_rank = {str(rank): {"weak_near": metric(2.0), "weak_low": metric(1.0), "weak_high": metric(1.0), "selected_near": metric(1.1), "selected_low": metric(1.0), "selected_high": metric(1.0), "selection_at_upper_bound": False} for rank in CONFIRMATORY_RANKS}
    summary = {"by_rank": by_rank, "diversity_baseline": metric(1.0), "diversity_candidate": metric(.89), "diversity_selection_at_upper_bound": False}
    summary["diversity_candidate"]["inverse_phase4e_strict_nrmse"] = 1.04
    assert all(model_claims(summary).values())
    # One censored rank still leaves five testable H1-support ranks.  The
    # preregistered H2 gate becomes untestable only when fewer than four remain.
    summary["by_rank"]["32"]["selection_at_upper_bound"] = True
    assert model_claims(summary)["NORMALIZED_RIDGE_REMOVES_PEAK"] is True
    summary["by_rank"]["48"]["selection_at_upper_bound"] = True
    summary["by_rank"]["64"]["selection_at_upper_bound"] = True
    assert model_claims(summary)["NORMALIZED_RIDGE_REMOVES_PEAK"] is None


def test_frozen_matrix_counts_and_nested_prefixes() -> None:
    assert 7 * 9 * 3 * 2 + 3 * 3 * 2 == 396
    assert 7 * 9 * 3 * 10 + 3 * 3 * 10 == 1980
    assert 7 * 9 * 3 + 3 * 3 == 198
    states = np.repeat(np.arange(80), 8)
    repeats = np.tile(np.arange(8), 80)
    small = maximum_diversity_indices(states, repeats, np.arange(80), 50, 20261100)
    large = maximum_diversity_indices(states, repeats, np.arange(80), 100, 20261100)
    assert np.array_equal(small, large[:50])


==> anc/tests/test_phase6_config.py <==
from pathlib import Path

import yaml


ROOT = Path(__file__).resolve().parents[1]


def test_formal_phase6_config_matches_preregistration() -> None:
    config = yaml.safe_load(
        (ROOT / "configs/phase6/reviewer_calibration.yaml").read_text(encoding="utf-8")
    )
    assert config["experiment"]["preregistration_commit"] == "7cace85"
    assert config["experiment"]["seeds"] == [20260808, 20260809, 20260810]
    assert config["layer_robustness"]["hidden_state_indices"] == [4, 16, 28, 36]
    assert config["layer_robustness"]["position"] == "last"
    assert config["positive_control"]["noise_ratios"] == [0.0, 0.05, 0.1, 0.2, 0.4, 0.8]
    assert len(config["positive_control"]["nuisance_seeds"]) == 20
    assert config["grounded"]["kernel_rank_grid"] == [32, 64, 128]
    assert config["grounded"]["kernel_bandwidth_multipliers"] == [0.25, 1.0, 4.0]
    assert config["runtime"]["parity_batch_size"] == 8


==> anc/tests/test_prepare_arxiv_submission.py <==
#!/usr/bin/env python3
"""Dependency-free tests for arXiv source rendering and validation."""

from __future__ import annotations

import importlib.util
import io
import tempfile
import unittest
import zipfile
from pathlib import Path


ROOT = Path(__file__).resolve().parents[1]
SPEC = importlib.util.spec_from_file_location(
    "prepare_arxiv_submission", ROOT / "scripts" / "prepare_arxiv_submission.py"
)
assert SPEC is not None and SPEC.loader is not None
MODULE = importlib.util.module_from_spec(SPEC)
SPEC.loader.exec_module(MODULE)


def complete_info() -> dict:
    return {
        "authors": [
            {
                "name": "Ada Lovelace",
                "name_tex": "Ada Lovelace",
                "affiliation_ids": [1],
                "email": "corresponding-author@example.invalid",
                "orcid": "https://orcid.org/0000-0002-1825-0097",
                "corresponding": True,
            }
        ],
        "affiliations": [
            {
                "id": 1,
                "name": "Analytical Engine Institute",
                "name_tex": "Analytical Engine Institute",
            }
        ],
        "author_contributions": "",
        "competing_interests": "none",
        "funding": "none",
        "primary_category": "cs.CL",
        "cross_list_categories": ["cs.LG"],
        "license": "CC BY 4.0",
        "repository_url": "",
    }


class ArxivPreparationTests(unittest.TestCase):
    def test_metadata_abstract_is_ascii_and_within_arxiv_limit(self) -> None:
        self.assertTrue(MODULE.METADATA_ABSTRACT.isascii())
        self.assertLessEqual(len(MODULE.METADATA_ABSTRACT), 1920)
        self.assertNotIn("Abstract.", MODULE.METADATA_ABSTRACT)

    def test_complete_single_author_info_passes(self) -> None:
        self.assertEqual(MODULE.validate_author_info(complete_info(), "final"), [])

    def test_final_mode_rejects_placeholder_identity(self) -> None:
        with self.assertRaises(MODULE.BuildError):
            MODULE.validate_author_info(MODULE.default_preview_info(), "final")
        blockers = MODULE.validate_author_info(MODULE.default_preview_info(), "preview")
        self.assertTrue(any("placeholder or empty name" in item for item in blockers))
        self.assertTrue(
            any("placeholder or empty name" in item and "affiliation" in item for item in blockers)
        )

    def test_final_render_removes_review_identity_and_preserves_counts(self) -> None:
        source = MODULE.MANUSCRIPT.read_text(encoding="utf-8")
        rendered = MODULE.render_tex(source, complete_info(), "final")
        for forbidden in (
            "Anonymous author",
            "Affiliation withheld",
            "Anonymous review draft",
            "Reviewer-v2 diagnostics",
            "reviewer-stage verdicts",
        ):
            self.assertNotIn(forbidden, rendered)
        self.assertIn("Ada Lovelace", rendered)
        self.assertIn(
            r"\href{https://orcid.org/0000-0002-1825-0097}{0000-0002-1825-0097}",
            rendered,
        )
        self.assertIn("arXiv preprint", rendered)
        self.assertIn(r"anc/source\_data/", rendered)
        self.assertEqual(rendered.count(r"\includegraphics"), 7)
        self.assertEqual(rendered.count(r"\begin{table"), 4)

    def test_multiple_authors_require_contribution_statement(self) -> None:
        info = complete_info()
        info["authors"].append(
            {
                "name": "Alan Turing",
                "name_tex": "Alan Turing",
                "affiliation_ids": [1],
                "email": "",
                "orcid": "",
                "corresponding": False,
            }
        )
        with self.assertRaises(MODULE.BuildError):
            MODULE.validate_author_info(info, "final")

    def test_invalid_author_metadata_is_rejected(self) -> None:
        info = complete_info()
        info["authors"][0]["name"] = "Lovelace, Ada"
        with self.assertRaises(MODULE.BuildError):
            MODULE.validate_author_info(info, "final")
        info = complete_info()
        info["authors"][0]["orcid"] = "0000-0002-1825-0098"
        with self.assertRaises(MODULE.BuildError):
            MODULE.validate_author_info(info, "final")
        info = complete_info()
        info["repository_url"] = "not a URL"
        with self.assertRaises(MODULE.BuildError):
            MODULE.validate_author_info(info, "final")

    def test_metadata_uses_compiled_page_count(self) -> None:
        with tempfile.TemporaryDirectory() as tmpdir:
            path = Path(tmpdir) / "metadata.txt"
            MODULE.write_metadata(complete_info(), path, "final", 12)
            text = path.read_text(encoding="ascii")
        self.assertIn("Comments: 12 pages, 7 figures, 4 tables", text)
        self.assertIn(
            "Authors: Ada Lovelace (1) ((1) Analytical Engine Institute)", text
        )
        self.assertNotIn("\nAffiliations:", text)
        self.assertNotIn("13 pages", text)
        self.assertIn("https://orcid.org/0000-0002-1825-0097", text)

    def test_deterministic_zip_header(self) -> None:
        stream = io.BytesIO()
        with zipfile.ZipFile(stream, "w") as archive:
            MODULE.deterministic_zip_write(archive, "safe_name.txt", b"payload")
        with zipfile.ZipFile(io.BytesIO(stream.getvalue())) as archive:
            info = archive.getinfo("safe_name.txt")
            self.assertEqual(info.date_time, (1980, 1, 1, 0, 0, 0))
            self.assertEqual(archive.read("safe_name.txt"), b"payload")

    def test_git_dirty_paths_are_relative_strings_when_present(self) -> None:
        paths = MODULE.git_dirty_paths()
        self.assertIsInstance(paths, list)
        self.assertTrue(all(not Path(path).is_absolute() for path in paths))


if __name__ == "__main__":
    unittest.main()


==> anc/tests/test_reporting.py <==
import json
from pathlib import Path

from verb_operator_algebra.reporting import sha256_file, write_json_atomic


def test_write_json_atomic_and_hash(tmp_path: Path) -> None:
    output = tmp_path / "nested/result.json"
    write_json_atomic(output, {"status": "ok", "value": 3})
    assert json.loads(output.read_text(encoding="utf-8")) == {"status": "ok", "value": 3}
    assert sha256_file(output) == "5e8dd3620101848758cb414139aa2327e8ba4c2ab79dccd40b9cadd1bd1dffca"


==> anc/tests/test_reviewer_calibration.py <==
from __future__ import annotations

import numpy as np

from verb_operator_algebra.reviewer_calibration import (
    compare_positive_reproduction,
    evaluate_positive_control,
    fit_residual_ridge,
    h1_threshold_sensitivity,
    h2_threshold_sensitivity,
    relative_errors,
)


def test_residual_ridge_recovers_exact_affine_map() -> None:
    rng = np.random.default_rng(7)
    before = rng.normal(size=(80, 6))
    coefficient = rng.normal(scale=0.2, size=(6, 6))
    intercept = rng.normal(size=6)
    after = before @ coefficient + intercept
    model = fit_residual_ridge(before, after, alpha=1e-10)
    assert np.max(np.abs(model.apply(before) - after)) < 1e-7


def test_positive_control_recovers_and_reproduces() -> None:
    formal, _, formal_summary = evaluate_positive_control(
        embedding_seed=20260811, alpha=0.001
    )
    reproduction, _, reproduction_summary = evaluate_positive_control(
        embedding_seed=20260812, alpha=0.001
    )
    comparison = compare_positive_reproduction(formal, reproduction)
    assert formal_summary["verdict"] == "POSITIVE_CONTROL_RECOVERED"
    assert reproduction_summary["verdict"] == "POSITIVE_CONTROL_RECOVERED"
    assert comparison["passed"]
    assert {row["chart_rank"] for row in formal} == {23}
    assert all(row["commutativity_auc"] == 1.0 for row in formal)


def test_h1_threshold_grid_uses_strict_continuous_errors() -> None:
    rows = []
    for seed in (20260808, 20260809, 20260810):
        for index, operator in enumerate(
            ("empty", "fill_red", "fill_blue", "fill_green", "fill_yellow")
        ):
            rows.append(
                {
                    "seed": seed,
                    "operator": operator,
                    "reference": "original_affine",
                    "relative_error_mean": 0.49 + 0.01 * (index == 0),
                }
            )
    grid, cells = h1_threshold_sensitivity(rows)
    threshold_50 = next(row for row in grid if row["error_threshold"] == 0.5)
    threshold_51 = next(row for row in grid if row["error_threshold"] == 0.51)
    assert len(cells) == 15
    assert threshold_50["passed_cell_count"] == 12
    assert threshold_51["passed_cell_count"] == 15


def test_h2_threshold_surface_recomputes_both_moving_gates() -> None:
    aggregate = {
        "strata": {
            "test_in": {
                "method_metrics": {
                    "correct_relative_error": {"mean": 0.8},
                    "correct_direct_discrepancy": {"mean": 0.6},
                },
                "pair_averaged_order_statistics": {
                    "mean_difference": 0.1,
                    "permutation_p_one_sided": 0.001,
                    "cohens_dz": 1.0,
                    "bootstrap_95ci": [0.01, 0.2],
                },
                "pair_averaged_probe_statistics": {
                    "mean_difference": 0.2,
                    "bootstrap_95ci": [0.01, 0.3],
                },
            }
        }
    }
    rows = h2_threshold_sensitivity(aggregate)
    fail = next(
        row
        for row in rows
        if row["maximum_direct_discrepancy"] == 0.6
        and row["minimum_probe_advantage"] == 0.2
    )
    passed = next(
        row
        for row in rows
        if row["maximum_direct_discrepancy"] == 0.61
        and row["minimum_probe_advantage"] == 0.2
    )
    assert not fail["h2_passed"]
    assert passed["h2_passed"]


def test_relative_error_has_identity_value_one() -> None:
    before = np.zeros((3, 2))
    after = np.ones((3, 2))
    assert np.allclose(relative_errors(before, after, before), 1.0)


==> anc/tests/test_reviewer_v2_diagnostics.py <==
from __future__ import annotations

import numpy as np

from verb_operator_algebra.reviewer_v2_diagnostics import (
    balanced_entity_indices,
    displacement_weights,
    effective_rank_gram,
    fit_weighted_residual_ridge,
    last_state_word,
    layer_geometry,
    permutation_parity,
    spearman_rho,
    summarize_causal_replication,
    summarize_metric_alignment,
)


def test_weighted_residual_ridge_matches_primal_solution() -> None:
    rng = np.random.default_rng(41)
    before = rng.normal(size=(17, 6))
    after = before + rng.normal(size=(17, 6))
    weights = rng.uniform(0.2, 2.0, size=17)
    weights /= weights.mean()
    alpha = 0.7
    model = fit_weighted_residual_ridge(before, after, alpha=alpha, weights=weights)

    x_mean = np.average(before, axis=0, weights=weights)
    delta = after - before
    delta_mean = np.average(delta, axis=0, weights=weights)
    centered_x = before - x_mean
    centered_delta = delta - delta_mean
    coefficient = np.linalg.solve(
        centered_x.T @ (weights[:, None] * centered_x) + alpha * np.eye(before.shape[1]),
        centered_x.T @ (weights[:, None] * centered_delta),
    )
    query = rng.normal(size=(9, 6))
    expected = query + delta_mean + (query - x_mean) @ coefficient
    np.testing.assert_allclose(model.apply(query), expected, atol=1e-10, rtol=1e-10)


def test_displacement_weights_have_frozen_definition() -> None:
    before = np.zeros((3, 2))
    after = np.asarray([[0.0, 0.0], [1.0, 0.0], [0.0, 2.0]])
    weights = displacement_weights(before, after)
    raw = 1.0 / np.asarray([1e-8, 1.0, 4.0])
    np.testing.assert_allclose(weights, raw / raw.mean())
    assert np.isclose(weights.mean(), 1.0)


def test_entity_sampling_is_balanced_and_stable() -> None:
    entities = tuple("ABCDEFG")
    operators = ("empty", "fill_red", "fill_blue", "fill_green", "fill_yellow")
    records = []
    for entity in entities:
        for operator in operators:
            for index in range(9):
                records.append(
                    {
                        "pair_id": f"{entity}-{operator}-{index}",
                        "query_entity": entity,
                        "operator": operator,
                    }
                )
    first = balanced_entity_indices(records, count=8, seed=13)
    second = balanced_entity_indices(records, count=8, seed=13)
    assert len(first) == 35
    assert all(len(value) == 8 for value in first.values())
    for key in first:
        np.testing.assert_array_equal(first[key], second[key])


def test_prompt_state_word_and_permutation_parity() -> None:
    prompt = "Initial A=red, B=green. Empty beaker B. Question: state of A?"
    assert last_state_word(prompt) == "empty"
    assert permutation_parity((0, 1, 2, 3, 4)) == 0
    assert permutation_parity((1, 0, 2, 3, 4)) == 1


def test_effective_rank_and_spearman() -> None:
    matrix = np.asarray([[1.0, 0.0], [-1.0, 0.0], [0.0, 1.0], [0.0, -1.0]])
    assert np.isclose(effective_rank_gram(matrix), 2.0)
    assert np.isclose(spearman_rho([0, 1, 2, 3], [1, 2, 4, 8]), 1.0)
    assert np.isclose(spearman_rho([0, 1, 2, 3], [8, 4, 2, 1]), -1.0)


def test_layer_geometry_uses_full_row_action_mask() -> None:
    rng = np.random.default_rng(19)
    operators = ("empty", "fill_red", "fill_blue", "fill_green", "fill_yellow")
    records = [
        {
            "split": "train" if index < 25 else "test",
            "operator": operators[index % len(operators)],
        }
        for index in range(35)
    ]
    before = rng.normal(size=(35, 8))
    after = before + rng.normal(size=(35, 8))
    row = layer_geometry(seed=1, layer=4, before=before, after=after, records=records)
    assert row["train_count"] == 25
    assert np.isfinite(row["effective_rank"])


def test_metric_and_causal_frozen_verdicts() -> None:
    metric_rows = []
    for seed in (20260808, 20260809, 20260810):
        for operator in ("empty", "fill_red", "fill_blue", "fill_green", "fill_yellow"):
            metric_rows.append(
                {
                    "seed": seed,
                    "operator": operator,
                    "objective": "weighted",
                    "stratum": "all",
                    "relative_error_mean": 0.3,
                    "relative_improvement_over_translation": 0.25,
                    "train_noop_count": 0,
                }
            )
    assert summarize_metric_alignment(metric_rows)["verdict"] == "METRIC_ALIGNED_RESCUE"

    causal_rows = []
    for seed in (20260808, 20260809, 20260810):
        for layer in (4, 16, 28, 36):
            causal_rows.append(
                {
                    "seed": seed,
                    "hidden_state_index": layer,
                    "specific_effect_95ci": [-0.1, 0.1] if layer in (4, 16) else [0.1, 0.2],
                }
            )
    assert summarize_causal_replication(causal_rows)["verdict"] == "CAUSAL_DEPTH_PATTERN_REPLICATED"


==> anc/tests/test_s5_operator_diagnostics.py <==
import numpy as np

from verb_operator_algebra.s5_operator_diagnostics import (
    CLASSES,
    RANKS,
    fit_chart,
    fit_map_bank,
    make_split,
    mechanism_labels,
    reproduction_verdict,
    score_bank,
    score_depth_one,
    select_cell,
    selection_score_bank,
    selection_score_depth_one,
)
from verb_operator_algebra.s5_stage_analysis import make_s5_stage_suite


def test_outer_split_never_uses_outer_targets_for_inner_or_refit() -> None:
    suite = make_s5_stage_suite(
        seed=31,
        state_fold_seed=37,
        id_per_length=2,
        ood_per_length=2,
        loop_count=4,
        route_pair_count=4,
    )
    split = make_split(suite, 0)
    states = suite.base_paths.targets
    assert not np.any(split.fit_mask & split.held_mask)
    assert not np.any(split.validation_mask & split.held_mask)
    assert not np.any(split.refit_mask & split.held_mask)
    assert np.array_equal(split.refit_mask, split.fit_mask | split.validation_mask)
    assert set(split.outer_test_states).isdisjoint(split.outer_train_states)
    assert set(states[split.held_mask]) == set(split.outer_test_states)


def test_chart_rank_boundary_and_epoch_zero_residual_are_affine() -> None:
    suite = make_s5_stage_suite(
        seed=41,
        state_fold_seed=43,
        id_per_length=2,
        ood_per_length=2,
        loop_count=4,
        route_pair_count=4,
    )
    rng = np.random.default_rng(47)
    hidden = rng.normal(size=(len(suite.base_paths), 128))
    split = make_split(suite, 0)
    with np.testing.assert_raises(ValueError):
        fit_chart(hidden, suite.base_paths.targets, split.refit_mask, 119, "local_state")
    assert (
        fit_chart(hidden, suite.base_paths.targets, split.refit_mask, 64, "local_state").rank == 64
    )
    chart = fit_chart(hidden, suite.base_paths.targets, split.refit_mask, 8, "activation")
    values = chart.project(hidden)
    p1 = np.stack([values + (action + 1) for action in range(10)])
    affine = fit_map_bank(values, p1, split.refit_mask, "affine")
    epoch_zero = fit_map_bank(values, p1, split.refit_mask, "resmlp16", epochs=0)
    assert np.allclose(affine.predict(values), epoch_zero.predict(values))
    for action in range(10):
        assert np.allclose(affine.predict(values)[action], affine.predict_action(action, values))
    reused = fit_map_bank(
        values,
        p1,
        split.refit_mask,
        "resmlp16",
        epochs=0,
        affine_initialization=affine,
    )
    assert np.array_equal(reused.coefficients, epoch_zero.coefficients)
    assert np.array_equal(reused.intercepts, epoch_zero.intercepts)
    assert epoch_zero.parameter_count > affine.parameter_count


def test_score_bank_discloses_all_h3_pairs_and_sufficient_statistics() -> None:
    suite = make_s5_stage_suite(
        seed=59,
        state_fold_seed=61,
        id_per_length=2,
        ood_per_length=2,
        loop_count=4,
        route_pair_count=4,
    )
    rng = np.random.default_rng(67)
    rank = 8
    base = rng.normal(size=(len(suite.base_paths), rank))
    shifts = rng.normal(scale=0.05, size=(10, rank))
    p1 = np.stack([base + shift for shift in shifts])
    p2 = np.stack([base + shifts[first] + shifts[second] for first, second in suite.ordered_pairs])
    split = make_split(suite, 0)
    bank = fit_map_bank(base, p1, split.refit_mask, "affine")
    centroids = np.stack(
        [
            base[suite.calibration_mask & (suite.base_paths.targets == state)].mean(0)
            for state in range(120)
        ]
    )
    metrics = score_bank(
        bank,
        base,
        p1,
        p2,
        np.stack([path.targets for path in suite.p1_paths]),
        np.stack([path.targets for path in suite.p2_paths]),
        suite.base_paths.targets,
        split.held_mask,
        centroids,
    )
    assert len([key for key in metrics if key.startswith("h3_pair_")]) == 45
    assert metrics["one_step_decode_count"] == 10 * int(split.held_mask.sum())
    assert metrics["composition_decode_count"] == 90 * int(split.held_mask.sum())
    assert metrics["one_step_sse"] >= 0.0
    assert metrics["one_step_reference_sse"] > 0.0
    expected_selection_score = max(
        metrics["one_step_nrmse"] / 0.50,
        metrics["composition_nrmse"] / 0.60,
        metrics["inverse_nrmse"] / 0.50,
    )
    assert np.isclose(
        selection_score_bank(
            bank,
            base,
            p1,
            p2,
            split.held_mask,
            centroids,
        ),
        expected_selection_score,
    )


def test_depth_one_selection_score_matches_persisted_nrmse_ratio() -> None:
    rng = np.random.default_rng(71)
    inputs = rng.normal(size=(10, 36, 5))
    targets = inputs + rng.normal(scale=0.1, size=inputs.shape)
    mask = np.asarray([True, False, True, False])
    bank = fit_map_bank(inputs, targets, np.tile(mask, 9), "affine")
    centroids = rng.normal(size=(120, 5))
    labels = rng.integers(0, 120, size=(10, 36))
    persisted = score_depth_one(bank, inputs, targets, labels, mask, centroids)
    selected = selection_score_depth_one(bank, inputs, targets, mask, centroids)
    assert np.isclose(selected, persisted["composition_nrmse"] / 0.60)


def test_residual_early_stopping_keeps_epoch_zero_when_validation_never_improves() -> None:
    """The frozen five-epoch / thirty-check rule is driven only by validation."""

    rng = np.random.default_rng(53)
    inputs = rng.normal(size=(10, 24, 3))
    targets = inputs + rng.normal(scale=0.01, size=inputs.shape)
    mask = np.ones(24, dtype=bool)
    bank = fit_map_bank(
        inputs,
        targets,
        mask,
        "resmlp16",
        epochs=160,
        validation_callback=lambda _: 1.0,
        check_every=5,
        patience_checks=30,
        min_delta=1e-6,
    )
    assert bank.epoch == 0


def test_nested_selection_reads_inner_scores_only_and_mechanism_requires_six_models() -> None:
    rows = [
        {"function_class": name, "rank": rank, "inner_score": score, "parameter_count": count}
        for name, rank, score, count in (("affine", 32, 1.0, 100), ("resmlp64", 119, 0.98, 1000))
    ]
    chosen = select_cell(rows)
    assert chosen["function_class"] == "affine"
    assert set(RANKS) == {8, 16, 32, 64, 119}
    assert CLASSES == ("translation", "affine", "resmlp16", "resmlp64")
    assert mechanism_labels([])["status"] == "UNTESTABLE"
    official = {f"m{index}": 1.0 for index in range(30)}
    reproduced = dict(official)
    reproduced["m0"] = 1.06
    assert (
        reproduction_verdict(
            official, reproduced, selections_match=True, direction_labels_match=True
        )["verdict"]
        == "PARTIALLY_REPRODUCIBLE"
    )
    assert (
        reproduction_verdict(
            official, reproduced, selections_match=True, direction_labels_match=False
        )["verdict"]
        == "NOT_REPRODUCIBLE"
    )


def test_mechanism_rules_require_six_of_six_and_composition_specific_domain_failure() -> None:
    def metric(one: float, composition: float, inverse: float, passed: bool) -> dict:
        return {
            "one_step_nrmse": one,
            "composition_nrmse": composition,
            "inverse_nrmse": inverse,
            "one_step_decode": 0.95,
            "composition_decode": 0.90,
            "inverse_decode": 0.95,
            "closure_yardstick": passed,
        }

    rows = []
    for index in range(6):
        rows.append(
            {
                "model_key": (f"medium-seed{index}" if index < 3 else f"large-seed{index}"),
                "a32_affine": metric(1.0, 1.0, 0.4, False),
                "a119_affine": metric(0.7, 0.7, 0.4, False),
                "b32_affine": metric(1.0, 1.0, 0.4, False),
                "b119_affine": metric(0.7, 0.7, 0.4, False),
                "c32_affine": metric(1.0, 1.0, 0.4, False),
                "c64_affine": metric(0.99, 0.99, 0.4, False),
                "a119_resmlp64": metric(0.7, 0.7, 0.4, False),
                "b119_resmlp64": metric(0.7, 0.7, 0.4, False),
                "selected_seen": metric(0.4, 0.5, 0.4, True),
                "selected_held": metric(0.4, 0.8, 0.4, False),
                "depth_one": {
                    "composition_decode": 0.90,
                    "composition_nrmse": 0.5,
                    "composition_yardstick": True,
                },
            }
        )
    rows[0]["selected_held"]["composition_decode"] = 0.60
    for row in rows[1:]:
        row["selected_held"]["composition_decode"] = 0.60
    result = mechanism_labels(rows)
    assert result["labels"]["RANK_SENSITIVE"]
    assert result["labels"]["ACTION_COUNT_DOMAIN"]
    assert result["support_counts"]["ACTION_COUNT_DOMAIN"] == 6
    rows[0]["selected_held"]["composition_decode"] = 0.90
    rows[0]["selected_held"]["composition_nrmse"] = 0.5
    assert not mechanism_labels(rows)["labels"]["ACTION_COUNT_DOMAIN"]


==> anc/tests/test_s5_operator_scaling.py <==
from __future__ import annotations

import numpy as np

from verb_operator_algebra.s5_operator_scaling import (
    ALPHAS,
    claim_direction,
    condition_masks,
    fit_ridge_bank,
    helmert_equivalence_qc,
    make_scaling_split,
    mechanism_labels,
    reproduction_verdict,
    select_alpha,
    symmetric_relative_difference,
)
from verb_operator_algebra.s5_stage_analysis import make_s5_stage_suite


def _metrics(one: float, composition: float, inverse: float) -> dict[str, float]:
    return {
        "one_step_phase4e_strict_nrmse": one,
        "composition_phase4e_strict_nrmse": composition,
        "inverse_phase4e_strict_nrmse": inverse,
    }


def test_helmert_multiplier_one_is_independent() -> None:
    rng = np.random.default_rng(9)
    base = rng.normal(size=(80, 64))
    p1 = rng.normal(size=(10, 80, 64))
    mask = np.ones(80, dtype=bool)
    assert helmert_equivalence_qc(base, p1, mask, 1e-3) < 1e-8
    independent = fit_ridge_bank(base, p1, mask, 1e-3, "independent")
    shared = fit_ridge_bank(base, p1, mask, 1e-3, "shared_contrast4")
    assert not np.array_equal(independent.coefficients, shared.coefficients)


def test_phase4e_masks_are_nested_and_outer_held_isolated() -> None:
    suite = make_s5_stage_suite()
    split = make_scaling_split(suite, 0)
    small = condition_masks(suite, split, 20, 2)
    large = condition_masks(suite, split, 80, 8)
    assert not np.any(small.outer_refit & small.held)
    assert not np.any(small.inner_fit & small.inner_validation)
    assert small.outer_refit.sum() == 20 * 2
    assert large.outer_refit.sum() == 80 * 8
    assert small.fit_repeat.sum() == 20 * 4
    assert small.chart_only.sum() == 60 * 4
    assert large.chart_only.sum() == 0
    assert set(small.provenance["outer_fit_state_ids"]) <= set(
        large.provenance["outer_fit_state_ids"]
    )


def test_alpha_selection_uses_101_envelope_then_largest_alpha() -> None:
    rows = [
        {"alpha": ALPHAS[0], "inner_score": 1.0},
        {"alpha": ALPHAS[1], "inner_score": 1.009},
        {"alpha": ALPHAS[2], "inner_score": 1.02},
    ]
    assert select_alpha(rows)["alpha"] == ALPHAS[1]


def test_claims_and_symmetric_relative_difference_are_frozen() -> None:
    baseline = _metrics(1.0, 1.0, 1.0)
    candidate = _metrics(.8, .8, 1.05)
    assert claim_direction(baseline, candidate)
    assert np.isclose(symmetric_relative_difference(1.0, .9), .10526315789473682)
    models = [
        {"model_key": f"medium-seed{i}", "h1_baseline": baseline, "h1_candidate": candidate, "h2_baseline": baseline, "h2_candidate": candidate, "h3_baseline": baseline, "h3_candidate": candidate}
        for i in range(3)
    ] + [
        {"model_key": f"large-seed{i}", "h1_baseline": baseline, "h1_candidate": candidate, "h2_baseline": baseline, "h2_candidate": candidate, "h3_baseline": baseline, "h3_candidate": candidate}
        for i in range(3)
    ]
    outcome = mechanism_labels(models)
    assert outcome["status"] == "CLEAR"
    assert all(outcome["labels"].values())


def test_reproduction_requires_fifteen_and_direction_dominates() -> None:
    values = {f"m{index}": 1.0 for index in range(15)}
    reproducible = reproduction_verdict(values, values, selections_match=True, directions_match=True)
    assert reproducible["verdict"] == "REPRODUCIBLE"
    changed = dict(values)
    changed["m0"] = 1.2
    partial = reproduction_verdict(values, changed, selections_match=True, directions_match=True)
    assert partial["verdict"] == "PARTIALLY_REPRODUCIBLE"
    assert reproduction_verdict(values, changed, selections_match=True, directions_match=False)["verdict"] == "NOT_REPRODUCIBLE"


==> anc/tests/test_s5_stage_analysis.py <==
from itertools import combinations
from pathlib import Path

import numpy as np
import pytest
import yaml

from verb_operator_algebra.s5_stage_analysis import (
    CHART_RANK,
    OPERATOR_RANK,
    Chart,
    _auc,
    _boot_auc,
    _controls,
    _margin,
    _operator_metrics,
    _perm,
    analyze_s5_c1,
    evaluate_s5_stage_checkpoint,
    make_s5_stage_suite,
    orthogonal_procrustes,
    stable_event,
    stage_gates,
)
from verb_operator_algebra.s5_world import ACTIONS
from verb_operator_algebra.synthetic_stage_analysis import (
    label_permutation_test,
    semantic_margin_bootstrap,
    stratified_pair_bootstrap,
)


def test_s5_statistics_match_phase4b_fixed_seed_implementations() -> None:
    labels = np.asarray([0, 1, 0, 1, 1, 0], dtype=np.int64)
    scores = np.asarray([0.1, 0.9, 0.3, 0.8, 0.7, 0.2])
    routes = np.asarray([0.2, 0.3, 0.2, 0.3, 0.4, 0.2])
    bootstrap = stratified_pair_bootstrap(scores, labels, resamples=200, seed=19)
    assert _auc(labels, scores) == bootstrap["estimate"]
    assert _boot_auc(scores, labels, 200, 19) == (
        bootstrap["estimate"],
        bootstrap["lower_95"],
    )
    permutation = label_permutation_test(scores, labels, resamples=200, seed=23)
    assert _perm(scores, labels, 200, 23) == permutation["p_value"]
    margin = semantic_margin_bootstrap(scores, routes, labels.astype(bool), resamples=200, seed=29)
    assert _margin(scores, routes, labels, 200, 29) == (
        margin["estimate"],
        margin["lower_95"],
    )


def test_s5_procrustes_controls_use_independent_heldout_noise() -> None:
    rng = np.random.default_rng(31)
    centroids = rng.normal(size=(120, CHART_RANK))
    chart = Chart(
        center=np.zeros(CHART_RANK),
        basis=np.eye(CHART_RANK),
        scale=np.ones(CHART_RANK),
        centroids=centroids,
    )
    controls = _controls(chart, seed=37)
    assert controls["j_control_calibration_count"] == 120.0
    assert controls["j_control_heldout_count"] == 120.0
    assert controls["j_positive_decode"] > controls["j_negative_decode"]
    assert controls["j_positive_nrmse"] < controls["j_negative_nrmse"]

    source = centroids @ np.linalg.qr(rng.normal(size=(CHART_RANK, CHART_RANK)))[0]
    recovered = orthogonal_procrustes(source, centroids)
    assert np.max(np.abs(source @ recovered - centroids)) < 1e-10


def test_s5_operator_maps_do_not_fit_heldout_state_values() -> None:
    suite = make_s5_stage_suite(
        seed=41,
        state_fold_seed=43,
        id_per_length=2,
        ood_per_length=2,
        loop_count=4,
        route_pair_count=4,
    )
    rng = np.random.default_rng(47)
    base = rng.normal(size=(len(suite.base_paths), OPERATOR_RANK))
    shifts = rng.normal(size=(10, OPERATOR_RANK))
    p1 = np.stack([base + shift for shift in shifts])
    p2 = np.stack([base + shifts[first] + shifts[second] for first, second in suite.ordered_pairs])
    p1_truth = np.stack([path.targets for path in suite.p1_paths])
    p2_truth = np.stack([path.targets for path in suite.p2_paths])
    _, _, arrays = _operator_metrics(suite, base, p1, p2, p1_truth, p2_truth, 0.001)

    heldout = suite.heldout_mask
    changed_p1 = p1.copy()
    changed_p2 = p2.copy()
    changed_p1[:, heldout] += 1e6
    changed_p2[:, heldout] -= 1e6
    _, _, changed_arrays = _operator_metrics(
        suite, base, changed_p1, changed_p2, p1_truth, p2_truth, 0.001
    )
    assert arrays["k_map_coefficients"].shape == (3, 10, OPERATOR_RANK, OPERATOR_RANK)
    assert arrays["k_map_intercepts"].shape == (3, 10, OPERATOR_RANK)
    assert np.allclose(arrays["k_map_coefficients"], changed_arrays["k_map_coefficients"])
    assert np.allclose(arrays["k_map_intercepts"], changed_arrays["k_map_intercepts"])


ROOT = Path(__file__).parents[1]


def _smoke_config() -> dict:
    return yaml.safe_load((ROOT / "configs/phase4c/s5_cross_world_smoke.yaml").read_text())


def _passing_e_d_metrics() -> dict[str, float]:
    return {
        "id_accuracy": 1.0,
        **{f"id_length_{length}_accuracy": 1.0 for length in range(7)},
        "b_behavior_accuracy": 1.0,
        "p1_behavior_accuracy": 1.0,
        "p2_behavior_accuracy": 1.0,
        "b_within_decode": 1.0,
        "p1_within_decode": 1.0,
        "p2_within_decode": 1.0,
        "d_js_auc_lower_95": 0.9,
        "d_head_auc_lower_95": 0.9,
        "d_js_permutation_p": 0.01,
        "d_head_permutation_p": 0.01,
        "d_js_semantic_margin": 0.2,
        "d_head_semantic_margin": 0.2,
        "d_js_semantic_margin_lower_95": 0.1,
        "d_head_semantic_margin_lower_95": 0.1,
        "j_p1_decode": 0.0,
        "j_p2_decode": 0.0,
        "j_p1_nrmse": 1.0,
        "j_p2_nrmse": 1.0,
        "j_positive_decode": 1.0,
        "j_positive_nrmse": 0.0,
        "j_negative_decode": 0.0,
        "j_negative_nrmse": 1.0,
        "k_one_step_decode": 0.0,
        "k_one_step_nrmse": 1.0,
        "k_two_step_decode": 0.0,
        "k_two_step_nrmse": 1.0,
        "k_inverse_decode": 0.0,
        "k_inverse_nrmse": 1.0,
    }


def _all_pair_rows(run_key: str, examples_seen: int) -> list[dict]:
    labels = {
        ("swap01", "swap23"),
        ("swap01", "swap24"),
        ("swap01", "swap34"),
        ("swap02", "swap13"),
        ("swap02", "swap14"),
        ("swap02", "swap34"),
        ("swap03", "swap12"),
        ("swap03", "swap14"),
        ("swap03", "swap24"),
        ("swap04", "swap12"),
        ("swap04", "swap13"),
        ("swap04", "swap23"),
        ("swap12", "swap34"),
        ("swap13", "swap24"),
        ("swap14", "swap23"),
    }
    return [
        {
            "run_key": run_key,
            "examples_seen": examples_seen,
            "first_action": ACTIONS[first],
            "second_action": ACTIONS[second],
            "ground_truth_commutes": (ACTIONS[first], ACTIONS[second]) in labels,
        }
        for first, second in combinations(range(len(ACTIONS)), 2)
    ]


def test_s5_stage_gates_preserve_frozen_boundaries() -> None:
    config = _smoke_config()
    metrics = _passing_e_d_metrics()
    assert stage_gates(metrics, config["gates"]) == {
        "gate_e": True,
        "gate_d": True,
        "gate_j": False,
        "gate_k": False,
    }

    j_metrics = dict(metrics)
    j_metrics.update(
        {
            "j_p1_decode": 0.90,
            "j_p2_decode": 0.90,
            "j_p1_nrmse": 0.50,
            "j_p2_nrmse": 0.50,
        }
    )
    assert stage_gates(j_metrics, config["gates"])["gate_j"]
    k_metrics = dict(metrics)
    k_metrics.update(
        {
            "k_one_step_decode": 0.90,
            "k_one_step_nrmse": 0.50,
            "k_two_step_decode": 0.85,
            "k_two_step_nrmse": 0.60,
            "k_inverse_decode": 0.90,
            "k_inverse_nrmse": 0.50,
        }
    )
    assert stage_gates(k_metrics, config["gates"])["gate_k"]
    d_boundary = dict(metrics, d_js_permutation_p=0.05)
    assert not stage_gates(d_boundary, config["gates"])["gate_d"]


def test_s5_c1_requires_complete_budget_pair_disclosure_and_censors_j_k() -> None:
    config = _smoke_config()
    run_key = "small-seed20261001"
    rows = [
        {
            "run_key": run_key,
            "scale": "small",
            "examples_seen": checkpoint,
            **_passing_e_d_metrics(),
        }
        for checkpoint in config["models"]["small"]["checkpoint_examples"]
    ]
    pair_rows = [
        pair for row in rows for pair in _all_pair_rows(run_key, int(row["examples_seen"]))
    ]
    analysis, staged = analyze_s5_c1(rows, config, pair_rows)
    assert len(staged) == 3
    assert analysis["c1_testability"] is True
    assert analysis["c1_passed"] is True
    assert analysis["checkpoint_matrix_complete"] is True
    assert analysis["pair_matrix_complete"] is True
    run = analysis["runs"][0]
    assert run["events"] == {"E": 0, "D": 0, "J": None, "K": None}
    assert run["right_censored"]["J"] and run["right_censored"]["K"]
    assert run["final_at_budget"]

    incomplete, _ = analyze_s5_c1(rows[:-1], config, pair_rows[:-45])
    assert incomplete["c1_testability"] is False
    assert incomplete["checkpoint_matrix_complete"] is False
    missing_pair, _ = analyze_s5_c1(rows, config, pair_rows[:-1])
    assert missing_pair["c1_testability"] is False
    assert missing_pair["pair_matrix_complete"] is False


def test_s5_c1_fails_if_j_stabilizes_and_csv_false_is_not_truthy() -> None:
    config = _smoke_config()
    run_key = "small-seed20261001"
    rows = []
    for index, checkpoint in enumerate(config["models"]["small"]["checkpoint_examples"]):
        metrics = _passing_e_d_metrics()
        if index < 2:
            metrics.update(
                {
                    "j_p1_decode": 1.0,
                    "j_p2_decode": 1.0,
                    "j_p1_nrmse": 0.0,
                    "j_p2_nrmse": 0.0,
                }
            )
        rows.append(
            {
                "run_key": run_key,
                "scale": "small",
                "examples_seen": checkpoint,
                **metrics,
            }
        )
    pair_rows = [
        pair for row in rows for pair in _all_pair_rows(run_key, int(row["examples_seen"]))
    ]
    analysis, _ = analyze_s5_c1(rows, config, pair_rows)
    assert analysis["c1_testability"] is True
    assert analysis["c1_passed"] is False
    assert analysis["runs"][0]["events"]["J"] == 0
    assert (
        stable_event(
            [
                {"examples_seen": 0, "gate_e": "False"},
                {"examples_seen": 1, "gate_e": "False"},
            ],
            "gate_e",
        )
        is None
    )


def test_s5_evaluator_rejects_unfrozen_chart_ranks_before_model_use() -> None:
    suite = make_s5_stage_suite(
        id_per_length=1,
        ood_per_length=1,
        loop_count=1,
        route_pair_count=1,
    )
    with pytest.raises(ValueError, match="chart_rank=119"):
        evaluate_s5_stage_checkpoint(
            None,
            suite,
            1,
            "cpu",
            gates=_smoke_config()["gates"],
            chart_rank=118,
        )


==> anc/tests/test_s5_world.py <==
import numpy as np

from verb_operator_algebra.s5_stage_analysis import (
    make_s5_stage_suite,
    s5_stage_suite_arrays,
)
from verb_operator_algebra.s5_world import (
    ACTION_PAIRS,
    ACTION_TOKEN_OFFSET,
    DEFAULT_MAX_ACTIONS,
    INVERSE_ACTION,
    NUM_ACTIONS,
    NUM_STATES,
    PERMUTATIONS,
    STATE_TOKEN_OFFSET,
    TRANSITION_TABLE,
    apply_actions,
    apply_paths,
    commutativity_labels,
    sample_training_batch_torch,
    torch_transition_table,
)


def test_s5_table_is_unique_bijective_self_inverse_and_has_15_30_labels() -> None:
    assert NUM_STATES == 120 and NUM_ACTIONS == 10
    assert TRANSITION_TABLE.shape == (120, 10)
    for action in range(NUM_ACTIONS):
        assert np.array_equal(np.sort(TRANSITION_TABLE[:, action]), np.arange(NUM_STATES))
        states = np.arange(NUM_STATES)
        assert np.array_equal(apply_actions(apply_actions(states, action), action), states)
        first, second = ACTION_PAIRS[action]
        expected = [
            tuple(
                second if value == first else first if value == second else value
                for value in permutation
            )
            for permutation in PERMUTATIONS
        ]
        observed = [PERMUTATIONS[index] for index in TRANSITION_TABLE[:, action]]
        assert observed == expected
    labels = commutativity_labels()
    assert sum(labels.values()) == 15
    assert len(labels) - sum(labels.values()) == 30
    assert np.array_equal(INVERSE_ACTION, np.arange(NUM_ACTIONS))
    assert ACTION_PAIRS[0] == (0, 1) and ACTION_PAIRS[-1] == (3, 4)


def test_s5_cpu_torch_transition_agree_and_cache_by_device() -> None:
    torch = __import__("torch")
    device = torch.device("cpu")
    first = torch_transition_table(device)
    assert first is torch_transition_table(device)
    generator = torch.Generator(device=device).manual_seed(23)
    inputs, targets = sample_training_batch_torch(
        batch_size=128,
        maximum_length=6,
        generator=generator,
        device=device,
    )
    assert np.all((targets.cpu().numpy() >= 0) & (targets.cpu().numpy() < NUM_STATES))
    input_array = inputs.cpu().numpy()
    starts = input_array[:, 1] - STATE_TOKEN_OFFSET
    action_tokens = input_array[:, 2 : 2 + DEFAULT_MAX_ACTIONS]
    lengths = np.sum(action_tokens != 0, axis=1)
    actions_in_prompt = np.where(action_tokens == 0, 0, action_tokens - ACTION_TOKEN_OFFSET)
    assert np.array_equal(apply_paths(starts, actions_in_prompt, lengths), targets.cpu().numpy())
    states = np.arange(NUM_STATES)
    actions = np.arange(NUM_STATES) % NUM_ACTIONS
    assert np.array_equal(apply_actions(states, actions), first.numpy()[states, actions])


def test_s5_stage_suite_balances_histories_and_truth_for_p1_p2() -> None:
    suite = make_s5_stage_suite(
        seed=31,
        state_fold_seed=37,
        id_per_length=2,
        ood_per_length=2,
        loop_count=4,
        route_pair_count=4,
    )
    assert len(suite.base_paths) == 120 * 12
    assert np.all(suite.base_paths.lengths == 4)
    assert np.array_equal(np.bincount(suite.base_paths.targets), np.full(120, 12))
    assert tuple(np.bincount(suite.state_folds, minlength=3)) == (40, 40, 40)
    assert np.array_equal(
        suite.base_paths.targets[suite.route_left_indices],
        suite.base_paths.targets[suite.route_right_indices],
    )
    assert len(suite.p1_paths) == 10 and len(suite.p2_paths) == 90
    assert all(np.all(path.lengths == 5) for path in suite.p1_paths)
    assert all(np.all(path.lengths == 6) for path in suite.p2_paths)
    assert np.array_equal(
        apply_paths(suite.base_paths.starts, suite.base_paths.actions, suite.base_paths.lengths),
        suite.base_paths.targets,
    )
    for path in (*suite.p1_paths, *suite.p2_paths):
        assert np.array_equal(apply_paths(path.starts, path.actions, path.lengths), path.targets)
    behavior = suite.behavior_suite
    for path in (
        behavior.id_paths,
        behavior.ood_paths,
        behavior.loop_paths,
        behavior.route_first,
        behavior.route_second,
    ):
        assert np.array_equal(apply_paths(path.starts, path.actions, path.lengths), path.targets)
    assert np.array_equal(behavior.route_first.targets, behavior.route_second.targets)
    assert np.all(
        np.any(behavior.route_first.input_ids() != behavior.route_second.input_ids(), axis=1)
    )

    arrays = s5_stage_suite_arrays(suite)
    assert arrays["transition_table"].shape == (120, 10)
    assert arrays["ordered_pairs"].shape == (90, 2)
    assert arrays["commutation_labels"].shape == (45,)
    assert int(arrays["commutation_labels"].sum()) == 15


==> anc/tests/test_synthetic_analysis.py <==
import numpy as np

from verb_operator_algebra.synthetic_analysis import (
    apply_affine,
    fit_affine,
    h5_analysis,
    normalized_rmse,
)


def test_float64_affine_recovers_known_map() -> None:
    rng = np.random.default_rng(17)
    source = rng.normal(size=(500, 6))
    true_coefficients = rng.normal(size=(6, 6))
    true_intercept = rng.normal(size=6)
    target = source @ true_coefficients + true_intercept
    coefficients, intercept = fit_affine(source, target, alpha=1e-8)
    prediction = apply_affine(source, coefficients, intercept)
    assert np.max(np.abs(prediction - target)) < 1e-7
    assert normalized_rmse(prediction, target, target.mean(axis=0)) < 1e-7


def test_h5_analysis_detects_positive_association() -> None:
    rows = []
    rng = np.random.default_rng(3)
    for scale_index, scale in enumerate(("small", "medium", "large")):
        for seed in range(3):
            for checkpoint in range(1, 8):
                progress = checkpoint / 7
                noise = rng.normal(scale=0.005)
                violation = 0.95 - 0.7 * progress + noise
                incoherence = 0.90 - 0.65 * progress + noise
                rows.append(
                    {
                        "run_key": f"{scale}-{seed}",
                        "scale": scale,
                        "examples_seen": checkpoint,
                        "parameter_count": 10 ** (6 + scale_index),
                        "id_accuracy": 0.1 + 0.8 * progress,
                        "algebra_violation": violation,
                        "world_incoherence": incoherence,
                    }
                )
    result = h5_analysis(rows, bootstrap_resamples=200, seed=4)
    assert result["partial_spearman"] > 0.4
    assert result["passed"]


==> anc/tests/test_synthetic_stage_analysis.py <==
import numpy as np

from verb_operator_algebra.synthetic_stage_analysis import (
    CALIBRATION_REPEATS,
    TOTAL_REPEATS,
    WITHIN_CHART_RANK,
    _Chart,
    _control_metrics,
    analyze_stage_ordering,
    make_stage_evaluation_suite,
    orthogonal_procrustes,
    semantic_margin_bootstrap,
    stage_gates,
    stage_suite_arrays,
    stable_event,
    stratified_pair_bootstrap,
)


def test_stage_suite_is_fixed_length_balanced_and_has_heldout_state_folds() -> None:
    suite = make_stage_evaluation_suite(
        seed=41,
        state_fold_seed=43,
        id_per_length=4,
        ood_per_length=5,
        loop_count=7,
        route_pair_count=8,
        legacy_operator_per_state=4,
        legacy_composition_per_state=2,
    )
    assert len(suite.base_paths) == 121 * 12
    assert np.all(suite.base_paths.lengths == 4)
    assert np.array_equal(np.bincount(suite.base_paths.targets), np.full(121, 12))
    assert int(suite.calibration_mask.sum()) == 121 * CALIBRATION_REPEATS
    assert int(suite.heldout_mask.sum()) == 121 * (TOTAL_REPEATS - CALIBRATION_REPEATS)
    assert tuple(np.bincount(suite.state_folds, minlength=3)) == (41, 40, 40)
    assert all(np.all(path.lengths == 5) for path in suite.p1_paths)
    assert len(suite.p2_paths) == 90
    assert all(np.all(path.lengths == 6) for path in suite.p2_paths)
    arrays = suite.base_paths.targets
    assert np.array_equal(arrays[suite.route_left_indices], arrays[suite.route_right_indices])
    serialized = stage_suite_arrays(suite)
    assert len(serialized["behavior_id_paths_targets"]) == 7 * 4
    assert len(serialized["behavior_ood_paths_targets"]) == 6 * 5
    assert len(serialized["behavior_operator_prefixes_targets"]) == 121 * 4
    assert len(serialized["behavior_composition_prefixes_targets"]) == 121 * 2
    assert np.array_equal(
        serialized["behavior_operator_repeats"], suite.behavior_suite.operator_repeats
    )


def test_route_controls_have_same_endpoint_for_each_same_suffix() -> None:
    suite = make_stage_evaluation_suite(
        seed=7,
        id_per_length=1,
        ood_per_length=1,
        loop_count=1,
        route_pair_count=1,
        legacy_operator_per_state=2,
        legacy_composition_per_state=1,
    )
    left = suite.route_left_indices
    right = suite.route_right_indices
    for path in (suite.p2_paths[0], suite.p2_paths[-1]):
        assert np.array_equal(path.targets[left], path.targets[right])


def test_orthogonal_procrustes_and_controls_separate_positive_negative_cases() -> None:
    rng = np.random.default_rng(11)
    target = rng.normal(size=(121, WITHIN_CHART_RANK))
    random = rng.normal(size=(WITHIN_CHART_RANK, WITHIN_CHART_RANK))
    source_rotation, _ = np.linalg.qr(random)
    source = target @ source_rotation
    recovered = orthogonal_procrustes(source, target)
    assert np.max(np.abs(source @ recovered - target)) < 1e-10
    chart = _Chart(
        center=np.zeros(WITHIN_CHART_RANK),
        basis=np.eye(WITHIN_CHART_RANK),
        scale=np.ones(WITHIN_CHART_RANK),
        state_centroids=target,
    )
    controls = _control_metrics(
        chart,
        np.ones(121, dtype=bool),
        np.ones(121, dtype=bool),
        seed=17,
    )
    assert controls["positive_decode"] >= 0.99
    assert controls["positive_nrmse"] <= 0.10
    assert controls["negative_decode"] <= 0.05
    assert controls["negative_nrmse"] >= 0.90


def test_pair_bootstraps_are_deterministic() -> None:
    labels = np.asarray([0] * 21 + [1] * 24)
    scores = np.linspace(0.0, 1.0, len(labels))
    first = stratified_pair_bootstrap(scores, labels, resamples=200, seed=29)
    second = stratified_pair_bootstrap(scores, labels, resamples=200, seed=29)
    assert first == second
    margin_a = semantic_margin_bootstrap(
        scores, scores * 0.25, labels.astype(bool), resamples=200, seed=31
    )
    margin_b = semantic_margin_bootstrap(
        scores, scores * 0.25, labels.astype(bool), resamples=200, seed=31
    )
    assert margin_a == margin_b
    assert margin_a["lower_95"] > 0.0


def test_stable_event_and_analysis_keep_right_censoring_and_exclude_small() -> None:
    rows = [
        {"examples_seen": 1, "gate_d": True},
        {"examples_seen": 2, "gate_d": False},
        {"examples_seen": 3, "gate_d": True},
        {"examples_seen": 4, "gate_d": True},
    ]
    assert stable_event(rows, "gate_d") == 3
    censored = [
        {
            "run_key": "small-seed1",
            "scale": "small",
            "examples_seen": 1,
        },
        {
            "run_key": "small-seed1",
            "scale": "small",
            "examples_seen": 2,
        },
    ]
    analysis, stage_rows = analyze_stage_ordering(
        censored, [], {"main_scales": ("medium", "large")}
    )
    assert len(stage_rows) == 2
    assert analysis["small_excluded_run_keys"] == ["small-seed1"]
    assert not analysis["p1_testability_gate"]
    assert analysis["runs"][0]["right_censored"] == {
        "E": True,
        "D": True,
        "J": True,
        "K": True,
    }


def _passing_gate_metrics() -> dict[str, float]:
    metrics = {
        "id_accuracy": 0.99,
        "b_behavior_accuracy": 0.99,
        "p1_behavior_accuracy": 0.99,
        "p2_behavior_accuracy": 0.99,
        "b_within_decode": 0.99,
        "p1_within_decode": 0.99,
        "p2_within_decode": 0.99,
        "d_js_auc_lower_95": 0.90,
        "d_head_auc_lower_95": 0.90,
        "d_js_permutation_p": 0.01,
        "d_head_permutation_p": 0.01,
        "d_js_semantic_margin": 0.20,
        "d_head_semantic_margin": 0.20,
        "d_js_semantic_margin_lower_95": 0.05,
        "d_head_semantic_margin_lower_95": 0.05,
        "j_p1_decode": 0.95,
        "j_p2_decode": 0.95,
        "j_p1_nrmse": 0.40,
        "j_p2_nrmse": 0.40,
        "j_positive_decode": 1.0,
        "j_positive_nrmse": 0.05,
        "j_negative_decode": 0.01,
        "j_negative_nrmse": 1.1,
        "k_one_step_decode": 0.95,
        "k_one_step_nrmse": 0.40,
        "k_two_step_decode": 0.90,
        "k_two_step_nrmse": 0.50,
        "k_inverse_decode": 0.95,
        "k_inverse_nrmse": 0.40,
    }
    metrics.update({f"id_length_{length}_accuracy": 0.95 for length in range(7)})
    return metrics


def test_all_stage_gates_require_preregistered_noncollapse_metrics() -> None:
    metrics = _passing_gate_metrics()
    assert stage_gates(metrics) == {
        "gate_e": True,
        "gate_d": True,
        "gate_j": True,
        "gate_k": True,
    }
    metrics["id_length_6_accuracy"] = 0.89
    assert stage_gates(metrics) == {
        "gate_e": False,
        "gate_d": False,
        "gate_j": False,
        "gate_k": False,
    }


def test_main_testability_requires_exact_matrix_and_final_e() -> None:
    rows = []
    for scale in ("medium", "large"):
        for seed in (1, 2, 3):
            for examples in (1, 2):
                rows.append(
                    {
                        "run_key": f"{scale}-seed{seed}",
                        "scale": scale,
                        "examples_seen": examples,
                        **_passing_gate_metrics(),
                    }
                )
    config = {
        "statistics": {"primary_scales": ["medium", "large"]},
        "training": {"seeds": [1, 2, 3]},
    }
    analysis, _ = analyze_stage_ordering(rows, [], config)
    assert analysis["main_matrix_complete"]
    assert analysis["p1_testability_gate"]
    rows[-1]["id_accuracy"] = 0.0
    analysis, _ = analyze_stage_ordering(rows, [], config)
    assert not analysis["p1_testability_gate"]


==> anc/tests/test_synthetic_world.py <==
import numpy as np

from verb_operator_algebra.synthetic_world import (
    ACTIONS,
    INVERSE_ACTION,
    NUM_ACTIONS,
    NUM_STATES,
    SEQUENCE_LENGTH,
    apply_actions,
    apply_paths,
    balanced_endpoint_prefixes,
    commutativity_labels,
    make_loop_paths,
    make_route_equivalence_pairs,
    noninverse_control,
    rewind_paths,
    sample_paths,
)


def test_all_actions_are_bijections_with_declared_inverses() -> None:
    states = np.arange(NUM_STATES)
    for action in range(NUM_ACTIONS):
        after = apply_actions(states, action)
        assert len(np.unique(after)) == NUM_STATES
        restored = apply_actions(after, INVERSE_ACTION[action])
        assert np.array_equal(restored, states)


def test_commutativity_partition_is_frozen_and_balanced() -> None:
    labels = commutativity_labels()
    assert len(labels) == 45
    assert sum(labels.values()) == 21
    assert len(labels) - sum(labels.values()) == 24


def test_paths_round_trip_and_fixed_prompt_position() -> None:
    rng = np.random.default_rng(7)
    paths = sample_paths(rng, 100, 0, 12)
    assert np.array_equal(
        rewind_paths(paths.targets, paths.actions, paths.lengths), paths.starts
    )
    inputs = paths.input_ids()
    assert inputs.shape == (100, SEQUENCE_LENGTH)
    assert np.all(inputs[:, -1] == 2)


def test_balanced_prefixes_loops_and_route_equivalence() -> None:
    rng = np.random.default_rng(9)
    prefixes, repeats = balanced_endpoint_prefixes(rng, per_state=3)
    assert len(prefixes) == NUM_STATES * 3
    assert np.array_equal(np.bincount(prefixes.targets), np.full(NUM_STATES, 3))
    assert set(repeats.tolist()) == {0, 1, 2}

    loops = make_loop_paths(rng, 200)
    assert np.array_equal(
        loops.targets, apply_paths(loops.starts, loops.actions, loops.lengths)
    )

    first, second = make_route_equivalence_pairs(rng, 200)
    assert np.array_equal(first.targets, second.targets)
    assert np.all(first.lengths <= 10)
    assert np.all(second.lengths <= 10)


def test_noninverse_control_never_selects_the_inverse() -> None:
    assert len(ACTIONS) == NUM_ACTIONS
    for action in range(NUM_ACTIONS):
        assert noninverse_control(action) != int(INVERSE_ACTION[action])


==> anc/verb-operator-algebra-research-plan.md <==
# 动词算子代数（Verb Operator Algebra）研究计划

版本 v1.0 · 2026-08 · 预计周期 12 个月 · 单人 + 1×RTX 5090 起步

---

## 0. 一页纸摘要

**研究问题**：语言模型内部，改变状态的动作动词（融化、倒入、移出……）是否被实现为作用于状态表征的**算子**？这些算子满足什么**代数律**（一致性、组合律、交换性、可逆性）？代数律的破缺，能否机制性地解释已有工作报告的“局部实体追踪成立、全局世界模型仍可能不连贯”现象？

**为什么是这个问题**：已有文献分别证明了：(a) 模型内部存在可线性读出、可干预的实体状态表征（Li et al. 2021 以来的实体追踪谱系）；(b) 模型的全局转移结构可能不连贯（Vafa et al. 2024 的世界模型评估谱系）；(c) permutation tracking、representational homomorphism 与显式 non-Abelian recurrent models 可以直接研究组合结构（Li et al. 2025；An & Du 2026；Lee 2026）。本计划的范围不再表述为 topic-level 空白，而是联合测量连接这些层级的中间对象：**从状态可用性到 held-out 转移算子闭合的门控链**。

**冻结实证主张（Phase 5）**：在已测 natural/synthetic settings 中，因果可用的 state
signals、局部 affine advantage 与相对转移判别，可以和失败的 held-out global affine
closure 同时存在。因此 operator-like information 不是 composable operator algebra 的充分
证据。预注册 H5 没有建立 algebra violation 与 world incoherence 的机制联系，本文不再
宣称代数破缺直接解释绕行或地图不连贯。

**产出目标**：1 篇完整论文（TMLR 2027年1月配额重置后 / NeurIPS 2027）+ 1 篇 workshop 短文 + 开源代码库 + arXiv 时间戳。

---

## 1. 假设（预注册区 — 在 Phase 3 开始前冻结本节，git commit 存证）

**形式化设定**：给定描述初始状态与动作序列的文本，取动作 v 施加前后、实体 e 的表征 `s_before(e)`、`s_after(e)`（取自某层残差流中实体相关 token 位置，具体层与位置在 Phase 1 确定）。状态读出函数 φ 为 Phase 1 训练的线性探针。对每个动词 v 拟合仿射算子：

```
A_v(s) = W_v · s + b_v      使得  A_v(s_before) ≈ s_after
```

### H1 存在性与跨实体一致性
- **命题**：存在单一 A_v，在训练时未见过的实体与语境上仍满足 `φ(A_v(s_before)) = 正确的后状态`。
- **度量**：held-out 实体上的探针解码准确率；相对重构误差 `‖A_v(s_before) − s_after‖ / ‖s_after − s_before‖`。
- **成功判据**：held-out 解码准确率显著高于三条基线（恒等算子、全局均值平移、随机正交算子），且相对误差 < 0.5。
- **判据不满足时的解释**：动词不是全局算子，而是逐语境重算的 —— 本身即是可发表的负结果（反驳"动词即算子"的最强形式）。

### H2 组合律
- **命题**：`A_v2 ∘ A_v1 ≈ A_(v1;v2)`，其中右边是在"顺序执行两个动作"的文本上直接拟合的算子。
- **度量**：两侧算子作用于同一批 s_before 后的输出差异；φ 解码一致率。
- **对照**：错误顺序 `A_v1 ∘ A_v2` 应显著更差（否则说明算子只编码了"动作集合"而非"动作序列"）。

### H3 交换性（判别式设计 — 本计划最强的一条测试）
- **命题**：世界中可交换的动作对，其算子近似可交换；不可交换的动作对，其算子显著不可交换。
- **设计**：可交换对 = 作用于**不相交实体**的动作（把苹果放入盒A；把笔放入盒C）。不可交换对 = 作用于**同一实体**的顺序敏感动作（先装满再倒空 vs 先倒空再装满）。
- **度量**：归一化交换子范数 `‖A_1A_2 − A_2A_1‖ / (‖A_1‖·‖A_2‖)`，比较两组的分布（置换检验）。
- **为什么强**：这是**差分**测试 —— 不要求算子绝对精确，只要求交换子范数在两组间有可分离的差异。任何全局噪声都会被差分掉。

### H4 可逆性
- **命题**：撤销动作的算子 ≈ 正向算子的逆：`A_(undo v) ≈ A_v^(−1)`（用伪逆；检查 W_v 条件数）。
- **对话对象**：2026 年关于模型如何"解除实体绑定"（REMOVE 操作）的机制研究 —— H4 是它的代数版本。

### H5 缝合假设（Phase 4）
- **命题**：在从头训练的合成世界模型中，代数律破缺程度（H1–H4 的综合违反度）与世界模型不连贯度（Myhill-Nerode 型状态区分/压缩度量、绕行鲁棒性）**跨训练检查点、跨模型规模正相关**。
- **意义**：若成立，算子代数就成了世界模型连贯性的**可测机制指标**，缝合两条文献。

### 升级假设（可选，时间富余时做）
把 A_v 的函数类从仿射扩展到两层 MLP，得到非线性上界。若 MLP 远好于仿射 → 动词算子是非线性的，连接到"线性表示假设的边界"文献（平移 ⊂ 仿射 ⊂ 非线性流的层谱）。

---

## 2. 文献定位表（谁占了哪里，缝在哪里）

| 文献线 | 代表工作 | 已证明 | 未做（= 本计划领地） |
|---|---|---|---|
| 实体状态探测 | Li, Nye & Andreas 2021 (arXiv 2106.00737) | 状态可线性读出、可干预、影响生成 | 只测**快照**，不测转移算子 |
| 实体追踪能力 | Kim & Schuster 2023 (2305.02363) | 代码预训练模型才会追踪 | 行为层，无表征层算子 |
| 追踪机制 | Prakash et al. 2024 (2402.14811)、2026 (2505.14685 v3) | 微调增强既有机制；lookback 机制 | 机制定位，无代数刻画 |
| 关系线性解码 | Hernandez et al. 2024 (2308.09124) | 部分静态关系可由线性变换近似 | 静态"是什么"关系，非动态"做什么"动作 |
| 函数/任务向量 | Todd et al. (2310.15213)、Hendel et al. (2310.15916) | 操作可物化为向量、可组合 | 任务身份，非世界状态转移 |
| 推理原语组合 | Lippl et al. 2026 (2510.15987 v2) | 推理可拆为可注入的原语向量 | 推理步骤空间，非世界状态空间 |
| 世界模型评估 | Vafa et al. 2024 (2406.03689) | 转移结构不连贯、绕行即崩 | 只有行为度量，无内部机制解释 |
| Permutation state tracking | Li, Guo & Andreas 2025 | `S_3/S_5` 组合任务中的 associative / parity-associative 机制 | 不拟合跨 held-out source states 的全局 action map，也不联合 absolute closure 与 H5 |
| Representational homomorphism | An & Du 2026 (2601.18858) | hidden-state homomorphism error 预测并可改善 compositional OOD | expression algebra，非 grounded evolving world-state action bank |
| Non-Abelian structured tracking | Lee 2026 (2606.07254) | held-out transition pairs、homomorphism error、drift 与 commutator diagnostics | 显式 projected recurrent inductive bias，非 ordinary LM hidden-state emergence |

**一句话定位（2026-08-10 文献审计后）**：在已核验的 primary sources 与 query families 中，未识别到一项工作在同一 empirical program 中从现有 LM hidden states 拟合 action-conditioned maps，同时联合测试 held-out-source absolute closure、composition/commutativity/inverse、causal use，并跨 grounded 与 synthetic settings 关联 checkpoint-level world coherence。这是检索边界内的联合设计差异，不是普遍优先权声明；见 `reports/2026-08-10-phase5-literature-novelty-audit.md`。

---

## 3. 实验环境

### 硬件
- RTX 5090（32GB）：覆盖 ≤8B 模型的推理、激活缓存、探针训练、算子拟合，以及 Phase 4 从头训练 2–4 层小 transformer。
- 更大模型验证（审稿人要求时）：NDIF / nnsight 远程干预基础设施（Bau 实验室，申请制），或短租 A100。**现在不租。**

### 软件栈
- `nnsight`（主力：任意 HF 模型的干预）+ `TransformerLens`（学习与快速原型）
- PyTorch、`scikit-learn`（探针/岭回归）、`numpy`、`wandb` 或纯 CSV 日志
- 全部实验：固定随机种子 ×3 次重复；每个实验一个 config 文件入库

### 模型梯度
1. 首选：Qwen3-4B 或 Llama-3.2-3B（代码预训练充分 —— Kim & Schuster 的结论提示这是实体追踪能力的前提）
2. 对照：Llama-3.2-1B（规模消融）
3. Phase 4：从头训练的 2–4 层 GPT（合成世界，真值已知）

### 数据域（全部公开或自建）
- **Alchemy**（烧杯世界：倒入/倒空/混合）—— Li et al. 2021 的 `belindal/state-probes` 仓库含数据与探针代码
- **Boxes**（盒子世界：放入/取出/移动）—— Kim & Schuster 2023 公开数据集
- **自建 DFA 世界**（Phase 4）：小型图导航世界，动作 = 边转移，真值转移函数完全已知

---

## 4. 阶段计划

### Phase 0 · 工具就绪（第 1–2 周）
- [ ] 跑通 nnsight：在 Qwen3-4B 上缓存指定层残差流、完成一次 activation patching
- [ ] 克隆并跑通 `belindal/state-probes` 原始代码（原环境为 T5/BART，先原样复现）
- [ ] 建立仓库骨架：`data/ probes/ operators/ algebra_tests/ synthetic_world/ notebooks/ logs/`
- **产出**：能复现的环境 + 第一篇实验日志

### Phase 1 · 复现校准（第 3–8 周）—— go/no-go 门
- [ ] 在 Qwen3-4B / Llama-3.2-3B 上重做 Li et al. 的状态探测（Alchemy + Boxes）
- [ ] **控制任务**（Hewitt & Liang 1909.03368）：随机标签控制探针，报告 selectivity
- [ ] 层扫描 + token 位置扫描：确定状态信息最强的 (layer, position)，此后全程固定
- [ ] 干预验证：修改状态表征 → 生成随之改变（复现 Li et al. 的干预实验）
- **go 判据**：held-out 实体探针准确率 > 80% 且 selectivity 差 > 20 个百分点，干预有因果效应
- **no-go 分支**：4B 模型不行 → 换更大代码预训练模型（NDIF）；仍不行 → 写"现代 decoder-only 模型的状态可读性"复现报告（本身可投 workshop），暂停主线
- **产出**：校准报告 + 固定的 (模型, 层, 位置, 探针) 四元组

### Phase 2 · 算子提取（第 9–16 周）
- [ ] 构造 (s_before, s_after) 配对数据集：每个动词 ≥ 500 对，实体划分 train/held-out
- [ ] 拟合方法阶梯：最小二乘 → 岭回归（扫 λ）→ 低秩约束（扫秩 r）→ Procrustes（正交约束）
- [ ] 三条基线：恒等、全局均值平移（`s + mean(Δ)`）、随机正交算子
- [ ] **因果验证**（关键，仿照 LRE 的 causality 测试）：把 `A_v(s_before)` patch 回前向传播，模型的后续生成应表现得**仿佛动作已发生**；报告成功率
- [ ] H1 判定：按第 1 节判据出结论
- **产出**：每个动词一个算子 + 因果成功率表 + H1 结论

### Phase 3 · 代数律测试（第 17–24 周）—— 核心
- [x] **冻结预注册**：把第 1 节的度量与判据 commit 存证，此后不改
- [x] H2 组合律：双动作文本数据集 → 拟合 `A_(v1;v2)` → 与 `A_v2∘A_v1`、`A_v1∘A_v2` 三方比较（顺序效应通过；强仿射闭合未通过）
- [x] H3 交换性：不相交实体对 vs 同实体对，各 ≥ 30 个动作对，交换子范数分布 + 置换检验（强 H3 未通过；见 2026-08-08 报告）
- [x] **Phase 3.5 构念效度修复**：等长 execution-cursor 操纵失败；仅答案邻近真实状态 patch 通过因果门，非输出表征与状态映射未通过。该结果不裁决动词算子；见 `2026-08-08-phase3-5-construct-validation.md`。
- [x] **Phase 3.5b 行为操纵校准**：五个预注册等长脚手架均未通过；最优 `natural_occurrence` 在独立 confirmation 上总体 49.33%，最弱游标 28.5%。停止 Qwen3-4B/Alchemy 状态算子主线，不追加第六提示；见 `2026-08-08-phase3-5b-manipulation-calibration.md`。
- [ ] H4 可逆性：`A_(undo v)` vs `A_v` 伪逆；报告 W_v 条件数。**当前 Qwen3-4B/Alchemy 分支已按 Phase 3.5b 预注册停止，不运行 H4；只有新模型/新数据域通过独立行为门后才能重新预注册。**
- [ ] 稳健性附录：全部测试在第二个模型 + 第二个数据域上重跑一遍
- **产出**：四条代数律的判定表 —— 这就是论文的主结果表。**此时挂 arXiv 预印本（时间戳）**

### Phase 4 · 机制缝合（第 25–32 周）
- **状态（2026-08-08）**：ground-truth 主矩阵与固定独立复现均已完成；正式结论见 `reports/2026-08-08-phase4-ground-truth-trajectories.md`。
- [x] 自建 `Z_11²` 有限状态世界：121 状态、10 个真值双射动作、45 个穷举交换标签动作对
- [x] 从头训练 4/8/12 层 decoder-only Transformer，3 规模 × 3 种子，每轨迹 12 个在线检查点
- [x] 对每个检查点同时测量 H1–H4、状态解码、length OOD、identity-loop 与 route equivalence
- [x] H5 判定：99 个非零检查点的部分 Spearman + 9 轨迹 cluster bootstrap + 规模内方向 + 冻结敏感性分析
- [x] 固定重跑 medium/seed 20260828；12 个主要指标最大相对差异 1.40%，通过 5% 复现门
- **H5 裁决**：主检验未通过且任务总门失败（small 0/3；medium/large 6/6 通过）。`rho=.091`，95% CI `[-.035,.249]`；不得解释为 H5 阳性。
- **结构性发现**：9/9 最终模型交换性 AUROC=1.0，但 H1/H2/H4 绝对闭合与 length OOD 均失败；相对判别式代数信号与准确闭合算子分离。跨阶段复合违反度另受表征坍缩地板混淆。
- [x] **Phase 4b 阶段顺序检验**：9 条新种子轨迹、156 个冻结检查点全部完成；正式报告见 `reports/2026-08-09-phase4b-stage-ordering.md`。
- **Phase 4b 裁决**：P1 因 6/6 主轨迹的 J/K 事件均右删失而不可检验；P2 的预算内持续分离为 6/6（E/D 稳定，J/K 未稳定）。状态身份和终点顺序判别接近满分，但共享刚性图表 NRMSE 与 held-out-state 仿射闭合失败。该结果不得包装为严格时间先后。
- **复现边界**：新服务器固定重跑保留全部四门与事件模式，但 20 个冻结连续指标中 1 个（K 二步 decode）相对差异为 7.282%，超过 5% 门；严格标为 `PARTIALLY_REPRODUCIBLE`，不追加重跑挑选通过结果。
- [x] **Phase 4c `S_5` 跨世界确认**：9 条轨迹、156 个冻结点与固定复现全部完成；正式报告见 `reports/2026-08-09-phase4c-s5-cross-world.md`。
- **Phase 4c 裁决**：C1 可检验但被否证。medium/large 6/6 均稳定形成 E、D、J，而 K 6/6 右删失；`S_5` 因此是 Phase 4b“J/K 联合持续缺失”的一致跨世界反例。共享刚性图表是否形成具有世界依赖性，但 J 阳性仍不推出 held-out-state 绝对仿射动作闭合。
- **复现边界**：固定 `medium/seed=20261001` 重跑的 18/18 门与事件完全一致；20 个连续指标中 `k_two_step_decode` 的对称相对差为 6.013%，严格标为 `PARTIALLY_REPRODUCIBLE`，不追加重跑。
- [x] **Phase 4d 冻结权重 operator 机制诊断**：6 个正式 final checkpoints、792 个 rank×函数类×fold cells 和固定复现全部完成；正式报告见 `reports/2026-08-09-phase4d-s5-operator-ladder.md`。
- **Phase 4d 裁决**：预注册状态为 `MIXED_UNRESOLVED`；rank、nonlinear、held-state、action-count 六模型 CLEAR 支持数分别为 0/6、0/6、1/6、0/6，不能把旧 K 改判为通过。在冻结的 rank 8–119、ridge affine、resMLP16/64 阶梯内，119D 与 residual MLP 未救回严格 inductive held-state 闭合；不外推为排除所有容量或非线性机制。
- **结构性发现**：18/18 inner selections 均为 rank 64，17/18 是 epoch-0 affine，形成待 Phase 4e 验证的描述性非单调中间秩甜点；seen-state 单步/二步子门 6/6 通过，但 held-state 单步/二步 NRMSE 6/6 失败。teacher-forced 与 direct depth-one 二步子门 6/6 通过，说明 source-state 外推损失、闭环误差累积和输入域支持共同存在，但当前设计不能唯一归因。
- **复现边界**：四类单模型方向一致、三折 rank/class selection 模式一致；30 个连续指标中 5 个超过 5%，严格标为 `PARTIALLY_REPRODUCIBLE`。原始 `selection_match=false` 仅因实现把连续 `inner_score` 纳入完整记录相等，不改变复现等级或机制裁决。
- [x] **Phase 4e operator sample-complexity × regularization 诊断**：6 个正式模型的 1,944 outer cells、1,944 inner candidates、324 alpha selections 和固定复现全部完成；正式报告见 `reports/2026-08-09-phase4e-s5-operator-scaling.md`。
- **Phase 4e 裁决**：`STATE_DIVERSITY_LIMITED` 达到 6/6（medium 3/3、large 3/3），`LOW_SAMPLE_RIDGE_SENSITIVE` 与 `LOW_SAMPLE_SHARING_SENSITIVE` 均为 0/6。在固定 rank-64、independent、raw `alpha=.001`、每 action 同为 160 pairs 时，80 states×2 histories 相对 20×8 的 one-step/composition NRMSE 平均降低 `32.69±2.22% / 38.06±2.04%`，inverse 降低 `63.87±1.95%`。
- **Phase 4e 构念边界**：228/324 inner selections 撞到 alpha 上界 100；按各条件 selected alpha 后，等 pair 的 state-diversity 平均改善缩为 one-step 20.11%、composition 14.81%，不再满足 20%/20% 门。正式阳性标签成立，但不得外推为充分调优 ridge 下的普适机制。
- **Phase 4e 结构性发现**：弱 ridge 的完整矩阵在 `C×H=80` pairs/action 附近出现跨两组 C/H 的巨大误差峰；rank-64 affine 含 65 个 coefficient/intercept 参数，提示 Phase 4d rank-64 甜点可能部分来自 sample aspect-ratio/interpolation 几何。该解释是探索性的，尚未确认。
- **Phase 4e 复现与审计**：15/15 连续指标、6 个 alpha selections 和 H1/H2/H3 方向完全复现，等级 `REPRODUCIBLE`；最终独立审计 18/18 check groups、0 failures，本地 78/78 manifest SHA256 通过。
- **下一项（Phase 4f）**：先预注册 rank × sample aspect-ratio × scale-normalized ridge 诊断，检验插值峰能否被规范化正则消除，以及公平调优后 state-diversity 残余是否仍跨 6 模型同向。只有该残余通过新冻结门，再训练新 Transformer seeds 作确认。
- [x] **Phase 4f aspect-ratio × scale-normalized ridge 诊断**：6 个正式模型的 2,376 outer rows、11,880 inner candidates、1,188 lambda selections/maps、252 charts 和固定复现全部完成；正式报告见 `reports/2026-08-09-phase4f-s5-aspect-ratio.md`。
- **Phase 4f 裁决**：`ASPECT_PEAK_RAW` 为 0/6（确认性 36 个 model-ranks 中无一过峰门），否定了 Phase 4e 局部误差峰由通用 `n/(r+1)≈1` 插值阈值组织的窄机制。`NORMALIZED_RIDGE_REMOVES_PEAK` 因没有 H1-support ranks 而 UNTESTABLE；不得把 selected ridge 的数值稳定化写成 H2 阳性。
- **Phase 4f state-diversity 边界**：`FAIR_DIVERSITY_RESIDUAL` 为 4 true / 1 false / 1 upper-censored，整体 UNTESTABLE。large 3/3 通过、medium mixed；六模型 `(80,2)` 相对 `(20,8)` 的 one-step/composition NRMSE 平均改善 `20.08±4.06% / 14.87±5.24%`，只能作为规模交互线索，不能替代冻结 6/6 门。
- **Phase 4f 复现与停止**：15 个连续指标 14/15 在 5% 内，但 `diversity_c80h2_inverse` 差 10.949%；lambda selections 11/15 相同，H3 从 false 变为 UNTESTABLE，严格为 `NOT_REPRODUCIBLE`。按预注册停止规则不训练新 Transformer seeds；下一步进入 Phase 5 结果综合，任何 large-vs-medium 后续都必须另立预注册。
- **Phase 4f 审计**：加强版独立审计 17/17 check groups、0 failures；全量核验 7 features、1,386 formal+reproduction maps、294 charts、1,386 split designs，并独立重拟合 4,250 个正式与 740 个复现 inner candidates。本地 92/92 artifact manifest SHA256 通过。

### Phase 5 · 写作与发表（第 33–48 周）
- [x] **Phase 5a 主张—证据—边界矩阵与 8 页论文架构**：冻结 H1–H5 verdict、
  headline/bounded/appendix 层级、禁写措辞、5,100-word 结构和 H5 缝合图 contract；
  见 `reports/2026-08-10-phase5-claim-evidence-architecture.md`。
- [x] **Phase 5b 文献—论证—主图冻结**：完成 primary-source citation verification、最近邻
  novelty matrix、四条 Claim–Evidence–Reasoning 论证链与 H5 主图；主图覆盖 9 条轨迹的
  全部 108 checkpoints，提供 editable SVG/PDF、600 dpi TIFF、PNG、完整 Source Data 与
  panel-level QA；见 `reports/2026-08-10-phase5-literature-novelty-audit.md`、
  `reports/2026-08-10-phase5-argument-blueprint.md` 与 `paper/figures/h5_stitching_qa.md`。
- **Phase 5b 新颖性裁决**：topic-level “first/nobody” 主张被撤回；创新中心冻结为联合门控
  measurement design 与 empirical dissociation，正文必须同段讨论 Li et al. 2025、
  An & Du 2026 和 Lee 2026。
- **冻结主叙事**：在已测 natural/synthetic settings 中，因果可用 state signal 与
  discriminative transition structure 可和失败的 held-out global affine closure 共存；
  不写成“所有动词都不是算子”，也不把 synthetic H3 diagnostic 改写成完整代数阳性。
- **停止边界继续有效**：Phase 4f 后不训练补救性新 seeds；large-vs-medium 仅为 future
  preregistration source，不进入摘要或确认性主张。
- [x] **Phase 5c 完整英文稿与完整性审计**：完成 4,915-word 主文、H1–H5 冻结结果表、
  measurement ladder、H5 缝合图、215-word 英文摘要、398 字繁中摘要、术语账本与主张
  意图清单；确定性审计 37/37 check groups、15/15 文献零 orphan、40/40 数值锚点通过。
  见 `paper/manuscript.md`、`paper/abstract-bilingual.md` 与
  `reports/2026-08-10-phase5c-manuscript-drafting.md`。
- [x] **Phase 5c LaTeX/PDF 排版交付**：生成匿名通用 ML-review 双栏 LaTeX 与 8 页 PDF，
  两张矢量图、H1–H5 verdict table、15 条 BibTeX 引用和 40 个数值锚点全部通过渲染审计；
  见 `paper/manuscript.tex`、`output/pdf/state-signals-without-operator-closure.pdf` 与
  `paper/manuscript_pdf_qa.md`。Venue class 与作者信息仍留待投稿格式冻结。
- [ ] **Phase 5d 独立同行评审模拟与定向修订**：先冻结 reviewer report，再按证据边界处理
  major concerns；不以新 seeds、事后阈值或选择性补跑改变 H1–H5。
- [ ] Venue-specific LaTeX 排版、完整补充材料与最终作者/声明信息
- [ ] 投稿阶梯：ICLR 2027 可解释性 workshop（约 2027 年 2 月截稿，4 页版）→ 完整版投 TMLR（**2027 年 1 月 1 日配额重置**）或 NeurIPS 2027（约 5 月截稿）
- [ ] 代码库整理开源（含一键复现脚本）—— 这是独立研究者建立可信度的最有效资产

---

## 5. 度量与统计纪律

- **一律 held-out**：实体、动词、语境三个维度都要有留出集；主结果只报 held-out 数字。
- **每个数字三种子**：报均值 ± 标准差；单种子结果不进正文。
- **假设检验**：H3 用置换检验（两组交换子范数），其余用 bootstrap 置信区间；同时报**效应量**，不只报 p 值。
- **多重比较**：动词级别的结论做 Benjamini–Hochberg 校正。
- **基线优先**：任何"算子有效"的主张，必须同时给出恒等 / 均值平移 / 随机算子三条基线的同表数字。均值平移基线尤其重要 —— 它就是"滑移（纯平移）假说"，若仿射算子不显著优于它，说明动词只是方向而非矩阵，这本身是重要结论。

## 6. 混淆与死因清单（每条都有对应控制，缺一条审稿必死）

| 死因 | 症状 | 控制 |
|---|---|---|
| 探针泄漏 | 探针自己学会了任务 | 随机标签控制任务，报 selectivity（Hewitt & Liang） |
| 提示形式混淆 | 算子学的是句式不是语义 | 每条数据 ≥ 3 种改写模板，跨模板测试 |
| 位置/分词伪影 | 换个 token 位置结论就变 | 层×位置扫描结果全放附录；主结果附位置消融 |
| 算子过拟合 | 训练集完美、held-out 崩 | 低秩消融曲线（秩 r 从 1 扫到满秩）；样本量减半重拟合 |
| 线性偏见 | 仿射拟合差就下"无算子"结论 | MLP 上界对照：MLP 好而仿射差 = 算子存在但非线性 |
| 选择性报告 | 只报好看的动词 | 预注册 + 全动词结果表进附录，无一遗漏 |
| 检查点巧合（H5） | 相关性来自共同的训练进度 | 部分相关控制 next-token 准确率；跨规模复验 |

## 7. 发表策略细则

- **完整证据优先**：在 H1–H5 裁决、文献审计、Source Data 与复现边界同时冻结后再挂
  arXiv；不以未经核验的优先权句换取时间戳。
- **贡献句模板**（写作时逐条对照）：
  1. 提出区分 state availability、causal local use、held-out action-map closure、relative
     laws 与 world coherence 的门控测量链；
  2. 在 Qwen3-4B/Alchemy 中给出 causal/local 阳性与 global affine closure 阴性的分离；
  3. 在 controlled permutation worlds 中给出 perfect relative pair discrimination / shared
     chart 与 absolute held-state closure、algorithmic OOD 失败共存的反例；
  4. 证明 checkpoint algebra composite 在 state differentiation 之前不可解释，并完整保留
     H5 阴性裁决。
- **负结果框架**：使用冻结工作标题 *State Signals Without Operator Closure*；把阳性
  state/local evidence 与阴性 global closure 同时写入标题和摘要，不再用“动词不是算子”
  这种越过模型、领域与函数类边界的表述。
- **合作者**：完整稿与可复现仓库冻结后，再联系 entity tracking、representational
  homomorphism 与 world-model evaluation 相关作者征求技术批评；任何外部沟通另行确认。
- **反馈通道**：ARENA 公开课程（工具校准）、MATS 类导师制项目（接受非学术背景申请）、开源仓库的 issue 区。

## 8. 风险登记表

| 风险 | 概率 | 对策 |
|---|---|---|
| 邻近工作快速演进 | 中高 | 在投稿冻结前重跑同一检索协议；用联合设计与实证边界定位，不依赖绝对优先权 |
| Phase 1 复现失败 | 中 | no-go 分支已定义：换模型 → 复现报告仍可投 workshop |
| 全阴性结果 | 低中 | 第 7 节负结果框架；阴性 + 严格控制 = 可发表 |
| 混淆未排净 | 中 | 第 6 节清单逐条打钩后才允许写作 |
| 质量漂移（无反馈独行） | 中 | 每阶段结束把日志与图表发给至少一位领域内的人求批评 |
| 5090 不够用 | 低 | 只在 Phase 4 多规模训练时可能出现 → 缩小图世界或短租 |

## 9. 核心文献（先读带 ★ 的六篇，读到能复述其方法为止）

**实体状态与追踪**
- ★ Li, Nye & Andreas 2021, *Implicit Representations of Meaning in Neural Language Models*, arXiv:2106.00737（方法母本；仓库 `belindal/state-probes`）
- ★ Kim & Schuster 2023, *Entity Tracking in Language Models*, arXiv:2305.02363
- Prakash et al. 2024, *Fine-Tuning Enhances Existing Mechanisms: A Case Study on Entity Tracking*, arXiv:2402.14811
- Prakash et al. 2026, *Language Models use Lookbacks to Track Beliefs*, arXiv:2505.14685 (v3)

**关系与操作的表征**
- ★ Hernandez et al. 2024, *Linearity of Relation Decoding in Transformer Language Models*, arXiv:2308.09124（faithfulness / causality 两条度量直接借用）
- Todd et al. 2024, *Function Vectors in Large Language Models*, arXiv:2310.15213
- Hendel et al. 2023, *In-Context Learning Creates Task Vectors*, arXiv:2310.15916
- Lippl et al. 2026, *Algorithmic Primitives and Compositional Geometry of Reasoning in Language Models*, arXiv:2510.15987 (v2)

**最邻近的组合/代数工作（正文必须正面比较）**
- ★ Li, Guo & Andreas 2025, *(How) Do Language Models Track State?*, ICML/PMLR 267
- ★ An & Du 2026, *Representational Homomorphism Predicts and Improves Compositional Generalization In Transformer Language Model*, arXiv:2601.18858
- ★ Lee 2026, *A Held-Out Transition-Pair Falsifier for Long-Horizon Non-Abelian State Tracking*, arXiv:2606.07254

**世界模型评估**
- ★ Vafa et al. 2024, *Evaluating the World Model Implicit in a Generative Model*, arXiv:2406.03689（Phase 4 度量来源）
- Hao et al. 2024, *Training LLMs to Reason in a Continuous Latent Space* (Coconut), arXiv:2412.06769

**方法论**
- ★ Hewitt & Liang 2019, *Designing and Interpreting Probes with Control Tasks*, arXiv:1909.03368
- ★ nnsight / NDIF 文档（远程大模型干预）

## 10. 执行纪律

- **实验日志**：每次实验一条记录 —— 日期 / commit hash / config / 结果路径 / 一句话结论 / 下一步。不写日志的实验视为没做过。
- **周节奏**：每周固定产出一张图或一张表，无论多小；连续两周无产出 = 触发计划复审。
- **阶段复盘**：每个 Phase 结束写半页复盘 —— 判据是否达成、哪条混淆最险、计划改了什么。这些复盘就是论文方法节的草稿。
- **不做清单**：不中途换研究问题；不在 Phase 3 前偷看代数结果调判据；不租更大的卡直到 Phase 4 明确需要；不为追热点加实验 —— 加实验只允许来自审稿人或第 6 节清单。

---

*本计划的可证伪承诺：Phase 1 的 go/no-go 判据、第 1 节的成功判据、第 6 节的控制清单，构成本研究的全部裁决标准。计划本身也接受裁决 —— 若 Phase 1 两次尝试均 no-go，主线终止，这不是失败，是六周内买到的确定性。*

